Radio Follow-up on all Unassociated Gamma-ray Sources from the Third Fermi Large Area Telescope Source Catalog

The third Fermi Large Area Telescope (LAT) $\gamma$-ray source catalog (3FGL) contains over 1000 objects for which there is no known counterpart at other wavelengths. The physical origin of the $\gamma$-ray emission of those objects is unknown. Such objects are commonly referred to as unassociated and mostly do not exhibit significant $\gamma$-ray flux variability. We performed a survey of all unassociated $\gamma$-ray sources found in 3FGL using the Australia Telescope Compact Array and Very Large Array in the range of 4.0-10.0 GHz. We found 2097 radio candidates for association with $\gamma$-ray sources. The follow-up with very long baseline interferometry for a subset of those candidates yielded 142 new AGN associations with $\gamma$-ray sources, provided alternative associations for 7 objects, and improved positions for another 144 known associations to the milliarcsecond level of accuracy. In addition, for 245 unassociated $\gamma$-ray sources we did not find a single compact radio source above 2 mJy within 3$\sigma$ of their $\gamma$-ray localization. A significant fraction of these empty fields, 39%, are located away from the galactic plane. We also found 36 extended radio sources that are candidates for association with a corresponding $\gamma$-ray object, 19 of which are most likely supernova remnants or HII regions, whereas 17 could be radio galaxies.

==> anc/table2.txt <==
J/ApJ/xxx/xxxx       Radio follow-up on all 3FGL unassociated gamma-ray sources (Schinzel et al., 2017)
============================================================================================
Radio follow-up on all 3FGL unassociated gamma-ray sources
    Schinzel F., Petrov L., Taylor, G.; Edwards, P.

============================================================================================
ADC_Keywords: Radio sources
Keywords: catalogs -- surveys -- radio -- gamma-ray

Abstract:

Description:
    The catalogue of 2097 objects detected at 5, 7 or 9 GHz 
    sub-bands of 3FGL sources marked as unassociated within 
    the ellipse of 99% probability of their localization. 


File Summary:
--------------------------------------------------------------------------------
 FileName   Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe        109       81   This file
table1.txt    350     2097   The catalog of 2097 objects detected at 
                             5, 7 or 9 GHz subbands
--------------------------------------------------------------------------------


================================================================================
Byte-by-byte Description of file:  table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label     Explanations
--------------------------------------------------------------------------------
   1- 14 A10    ---      Name      IAU name of the radio source ; J2000
  17- 18 I2     h        RAh       Hour of Right Ascension (J2000)
  20- 21 I2     min      RAm       Minute of Right Ascension (J2000) 
  23- 27 F5.2   s        RAs       Second of Right Ascension (J2000) 
      29 A1     ---      DE-       Sign of the Declination (J2000)
  30- 31 I2     deg      DEd       Degree of Declination (J2000)
  33- 34 I2     arcmin   DEm       Arcminute  of Declination (J2000) 
  36- 40 F5.1   arcsec   DEs       Arcsecond  of Declination (J2000) 
  43- 47 F5.1   arcsec e_RAs       Uncertainty in RAs; without \cos\delta factor
  49- 53 F5.1   arcsec e_DEs       Uncertainty in DEs
  55- 55 A1     ---    L_F5        Flag for flux density at 5 GHz. See note 1
  56- 61 F6.1   mJy      F5        Flux density at 5 GHz
  63- 66 F4.1   mJy    e_F5        Uncertainty in flux density at 5 GHz
  68- 68 A1     ---    L_F9        Flag for flux density at 9 GHz. See note 1
  69- 74 F6.1   mJy      F9        Flux density at 9 GHz
  76- 79 F4.1   mJy    e_F9        Uncertainty in flux density at 9 GHz
  82- 86 F5.2   ---      Spind     Spectral index between 5 and 9 GHz
  88- 91 F4.2   ---    e_Spind     Uncertainty in spectral index
  94- 95 A2     ---      CAMP_ID   Campaign ID
  97-114 A18    ---      3FGL_ID   3FGL name of the gamma-ray source ; J2000
 116-120 F5.2   arcmin   D         Distance between gamma-ray and radio source
 122-125 F4.2   ---      ND        Distance between gamma-ray and radio source normalized by is uncertainty
 128-141 A14    --       RFC_ID    ID of the matching object in RFC catalogue
 143-148 F6.1   mJy      SR        Correlated flux density at 8 GHz of matching source from the RFC catalogue
 150-156 F7.1   --       LR        The likelihood ratio of radio-gamma association
 159-178 A20    --       SUMS_ID   ID of the matching object in SUMSS or MGPS-2 catalogue
 179-185 F6.1   mJy      SF        Flux density of matching source from SUMSS or MGPS-2 catalogues at 0.84GHz 
 188-205 A18    --       NVSS_ID   ID of the matching object in NVSS catalogue
 207-214 F8.1   mJy      NF        Flux density of matching source from NVSS catalolue at 1.4GHz 
 217-237 A21    --       TGGS_ID   ID of the matching source from TGSS catalogue at 0.15 GHz
 240-246 F7.1   mJy      NG        Integralal flux density of matching source from TGSS catalolue at 0.15GHz 
 249-272 A24    ---      WISE_ID   ID of a matching object in WISE catalogue
 274-278 F5.2   mag      WM        Maginitde of matching source from ALLWISE catalogue at 3.4 micron 
 281-304 A24    ---      GAIA_ID   ID of a matching object in Gaia DR1 catalogue
 306-310 F5.2   mag      NB        Maginitde of matching source from Gaia catalogue at G filter 
 313-314 I2     h        RAh_gaia  Hour of Right Ascension (J2000) of matching Gaia source
 316-317 I2     min      RAm_gaia  Minute of Right Ascension (J2000) of matching Gaia source
 319-326 F8.5   s        RAs_gaia  Second of Right Ascension (J2000) of matching Gaia source
 327-328 A1     ---      DE-_gaia  Sign of the Declination (J2000) of matching Gaia source
 329-330 I2     deg      DEd_gaia  Degree of Declination (J2000) of matching Gaia source
 332-333 I2     arcmin   DEm_gaia  Arcminute  of Declination (J2000) of matching Gaia source
 335-341 F7.5   s        Des_gaia  Second of Declination (J2000) of matching Gaia source
 344-350 F7.5   ---      PFA       Probability of false association with Gaia
--------------------------------------------------------------------------------
Note 1: If flag for flux density is < then the low limit of flux density is presented
        If flag for flux density is  blank then the estimate of limit of flux density is presented
Acknowledgments:
    Leonid Petrov, Leonid.Petrov(at)lpetrov.net
--------------------------------------------------------------------------------
FRC J0000+6309  00 00 19.26 +63 09 51.96   0.30  0.30    14.8  0.1                           V2 3FGL J0001.0+6314   6.68 1.73                                                              NVSS 000019+630951     18.9                                  WISE J000019.04+630952.9 15.72
FRC J0000+6315  00 00 17.36 +63 15 35.93   0.30  0.30     1.3  0.1                           V2 3FGL J0001.0+6314   4.98 1.35                                                              NVSS 000017+631538      3.0                                  WISE J000017.42+631535.5 14.29  GAIA  430090779421378688 19.98  00 00 17.28832 +63 15 38.4358  0.00076
FRC J0000-3738  00 00 08.39 -37 38 19.95   0.90  0.85    17.4  0.1    17.6  0.2   0.02 0.03  A3 3FGL J0000.2-3738   1.36 0.86  RFC J0000-3738   22.0   206.5  SUMSS J000008-373819    18.  NVSS 000008-373819     15.4                                  WISE J000008.41-373820.6 14.57
FRC J0001+3524  00 01 38.83 +35 24 31.24   0.30  0.30              >   3.7  0.1              V2 3FGL J0001.6+3535  10.92 2.24                                                              NVSS 000138+352432     10.9                                  WISE J000138.71+352430.1 15.93
FRC J0001-4155  00 01 32.72 -41 55 25.41   0.80  0.80     9.5  0.1    12.0  0.3   0.47 0.07  A4 3FGL J0002.2-4152   8.24 2.52  RFC J0001-4155    9.0     1.3  SUMSS J000133-415524    13.                                                               WISE J000132.74-415525.2 13.99  GAIA 4995979729065629312 18.40  00 01 32.75326 -41 55 25.3234  0.00018
FRC J0002+6219  00 02 53.52 +62 19 17.04   0.30  0.30     3.5  0.2     1.8  0.2  -1.76 0.44  V1 3FGL J0002.6+6218   1.84 1.45                                                              NVSS 000253+621917     12.7  TGSS J000253.2+621917    140.4  WISE J000253.17+621917.6 14.19  GAIA  429932308004616192 17.23  00 02 53.22260 +62 19 18.0223  0.00003
FRC J0002-6716  00 02 28.13 -67 16 11.57   0.80  0.80     4.9  0.1     4.2  0.1  -0.31 0.09  A4 3FGL J0002.0-6722   6.38 2.96                                 SUMSS J000228-671612    32.                                                               WISE J000228.45-671608.7 14.60
FRC J0002-6726  00 02 15.19 -67 26 53.41   0.80  0.80    11.2  0.1    14.8  0.1   0.57 0.03  A4 3FGL J0002.0-6722   4.78 2.13  RFC J0002-6726                 SUMSS J000215-672652    19.                                                               WISE J000215.19-672653.4 14.51  GAIA 4707413417751868800 18.21  00 02 15.18729 -67 26 53.4893  0.00005
FRC J0003+0841  00 03 59.34 +08 41 40.25   0.81  1.06    15.6  0.3    14.3  0.2  -0.18 0.07  A5 3FGL J0004.2+0843   4.08 2.04  RFC J0003+0841   15.0     4.7                               NVSS 000359+084137     24.1  TGSS J000359.1+084137     38.9  WISE J000359.23+084138.1 15.22  GAIA 2746890967457065856 19.62  00 03 59.23017 +08 41 38.1870  0.00003
FRC J0003+3055  00 03 20.13 +30 55 25.24   0.30  0.30    21.0  0.2                           V2 3FGL J0003.4+3100   5.23 1.27                                                              NVSS 000320+305526    104.2  TGSS J000319.9+305526    619.6
FRC J0003+3056  00 03 17.20 +30 56 14.91   0.30  0.30    12.0  0.1 >   3.7  0.1              V2 3FGL J0003.4+3100   4.64 1.14                                                              NVSS 000317+305614     57.0  TGSS J000317.5+305612    296.1
FRC J0003+5720  00 03 03.87 +57 20 34.36   0.30  0.30     1.6  0.1                           V2 3FGL J0003.5+5721   4.15 2.48                                                                                                                                                           GAIA  422574719788210432 14.31  00 03 04.15429 +57 20 39.3817  0.00002
FRC J0003-5242  00 03 09.41 -52 42 04.01   0.81  0.93    11.3  0.3                           A4 3FGL J0003.2-5246   4.65 2.93                                 SUMSS J000311-524158    96.                               TGSS J000309.3-524201    179.5
FRC J0003-5247  00 03 19.63 -52 47 27.43   0.80  0.80    21.3  0.1    18.9  0.3  -0.24 0.04  A4 3FGL J0003.2-5246   1.04 0.70  RFC J0003-5247   15.0   196.2  SUMSS J000319-524727    63.                                                               WISE J000319.57-524727.6 14.31  GAIA 4972337755167600256 18.64  00 03 19.59683 -52 47 27.2779  0.00003
FRC J0004+6800  00 04 48.00 +68 00 43.07   0.30  0.30     1.0  0.1                           V2 3FGL J0004.2+6757   4.55 2.18                                                                                                                           WISE J000447.80+680043.2 14.37  GAIA  528998408745384448 18.12  00 04 47.66831 +68 00 43.2074  0.00036
FRC J0006+0131  00 06 06.10 +01 31 25.76   0.87  1.06    12.8  0.3 >   2.3  0.2              A4 3FGL J0006.2+0135   4.62 2.29  RFC J0006+0131   12.0     2.5                               NVSS 000606+013125     27.8                                  WISE J000606.06+013125.1 13.97  GAIA 2738766538600850176 19.29  00 06 06.08586 +01 31 25.5314  0.00003
FRC J0006+0135  00 06 14.53 +01 35 59.74   0.84  2.57     1.6  0.1     2.7  0.2   1.06 0.28  A4 3FGL J0006.2+0135   1.10 0.55                                                              NVSS 000614+013557      3.1                                  WISE J000614.49+013600.6 15.62
FRC J0006+0136  00 06 26.93 +01 36 09.48   0.89  1.33     4.5  0.2     6.5  0.4   0.75 0.22  A4 3FGL J0006.2+0135   2.64 1.48  RFC J0006+0136   14.0    33.4                               NVSS 000626+013611      7.0                                  WISE J000626.90+013610.6 14.98  GAIA 2738768737624127360 19.43  00 06 26.92515 +01 36 10.3892  0.00003
FRC J0006+4618  00 06 52.30 +46 18 17.23   0.30  0.30     2.4  0.1                           V2 3FGL J0006.6+4618   2.76 1.05                                                              NVSS 000652+461816      4.5                                  WISE J000652.34+461816.9 15.43  GAIA  386882991802500096 20.03  00 06 52.32584 +46 18 16.9935  0.00017
FRC J0007+1742  00 07 04.37 +17 42 34.83   0.30  0.30     2.9  0.1                           V2 3FGL J0007.4+1742   5.77 1.48                                                              NVSS 000704+174237     11.5                                                                  GAIA 2773014367300730112 19.56  00 07 03.93570 +17 42 31.6934  0.00003
FRC J0007+1745  00 07 18.87 +17 45 34.56   0.30  0.30    22.6  0.1    13.1  0.1  -1.62 0.04  V2 3FGL J0007.4+1742   3.72 0.84  RFC J0007+1745   22.0    28.1                               NVSS 000718+174535     13.1                                  WISE J000718.87+174534.6 14.47  GAIA 2773016222726612864 19.64  00 07 18.87390 +17 45 34.5679  0.00003
FRC J0007+174A  00 07 43.68 +17 45 01.57   0.30  0.30     2.3  0.1 >   1.0  0.1              V2 3FGL J0007.4+1742   4.30 1.05                                                              NVSS 000743+174507      2.4                                  WISE J000743.66+174500.7 16.52
FRC J0007+1749  00 07 20.86 +17 49 22.29   0.30  0.30     8.0  0.1                           V2 3FGL J0007.4+1742   6.96 1.45                                                              NVSS 000721+174922     30.9                                  WISE J000720.86+174922.3 15.83  GAIA 2773019624340722432 19.65  00 07 20.87053 +17 49 22.3072  0.00003
FRC J0007+4008  00 07 41.66 +40 08 30.00   0.30  0.30    10.4  0.1     6.5  0.1  -1.40 0.07  V2 3FGL J0007.9+4006   3.43 1.19  RFC J0007+4008   14.0    20.4                               NVSS 000741+400830     10.0                                                                  GAIA  383168257409540992 18.48  00 07 41.66657 +40 08 29.9387  0.00002
FRC J0007+6850  00 07 31.34 +68 50 08.27   0.30  0.30    11.2  0.1                           V2 3FGL J0008.5+6853   6.42 0.61                                                              NVSS 000731+685007     26.6  TGSS J000731.3+685007     91.6
FRC J0007+6854  00 07 37.41 +68 54 00.91   0.30  0.30     3.1  0.1                           V2 3FGL J0008.5+6853   5.14 0.49                                                                                                                                                           GAIA  529100491530203520 19.73  00 07 35.73473 +68 54 02.4487  0.00003
FRC J0008+1455  00 08 16.64 +14 55 20.06   0.30  0.30     1.0  0.1          0.1  -1.06 0.72  V2 3FGL J0008.3+1456   1.28 0.43
FRC J0008+1456  00 08 25.40 +14 56 35.76   0.30  0.30    25.0  0.1    20.6  0.1  -0.58 0.03  V2 3FGL J0008.3+1456   1.19 0.40  RFC J0008+1456   21.0   104.3                               NVSS 000825+145635     35.2  TGSS J000825.3+145636     40.8  WISE J000825.40+145635.8 15.39
FRC J0008+6553  00 08 22.39 +65 53 41.53   0.30  0.30     4.2  0.1                           V2 3FGL J0008.7+6558   4.98 2.09                                                              NVSS 000822+655338      4.4                                  WISE J000822.53+655341.9 14.40
FRC J0008-2339  00 08 35.38 -23 39 27.85   0.80  0.80    22.4  0.1    27.5  0.4   0.42 0.04  A4 3FGL J0008.6-2340   1.70 1.09  RFC J0008-233A   29.0   199.5                               NVSS 000835-233927     35.8                                  WISE J000835.40-233927.8 13.96  GAIA 2337101128359003776 18.25  00 08 35.39969 -23 39 28.0076  0.00006
FRC J0008-233A  00 08 53.30 -23 39 52.68   1.01  0.83     4.6  0.2     4.0  0.6  -0.28 0.39  A4 3FGL J0008.6-2340   2.67 1.76                                                              NVSS 000852-233945     42.3  TGSS J000852.9-233957    206.7                                  GAIA 2337100544243412352 15.00  00 08 53.85876 -23 39 56.9128  0.00006
FRC J0009+6857  00 09 00.44 +68 57 33.39   0.30  0.30     5.8  0.1                           V2 3FGL J0008.5+6853   4.95 0.47                                                              NVSS 000900+685732     14.5                                  WISE J000900.20+685732.1 15.55
FRC J0010-1420  00 10 41.95 -14 20 20.65   0.93  1.23    12.1  0.3    25.9  0.2   1.55 0.07  A5 3FGL J0010.5-1425   5.49 1.24  RFC J0010-1420   21.0     8.4                               NVSS 001042-142018     10.3                                  WISE J001041.92-142020.0 15.64  GAIA 2417875616222155520 18.26  00 10 41.94001 -14 20 20.3389  0.00004
FRC J0013-1854  00 13 56.06 -18 54 07.18   0.80  0.80    21.8  0.1    29.2  0.2   0.59 0.02  A4 3FGL J0013.9-1853   0.55 0.40  RFC J0013-1854   19.0   443.0                               NVSS 001356-185406     29.2  TGSS J001355.9-185406     40.4  WISE J001356.07-185406.9 12.52  GAIA 2365374313952968832 17.23  00 13 56.04307 -18 54 06.6968  0.00005
FRC J0014-0459  00 14 20.48 -04 59 26.84   0.80  0.81    31.8  0.1    42.4  0.2   0.58 0.02  A5 3FGL J0014.3-0455   4.27 1.46  RFC J0014-0459   36.0    22.3                               NVSS 001420-045929     79.3  TGSS J001420.3-045930     50.5  WISE J001420.42-045928.7 15.31  GAIA 2444074401331745920 18.97  00 14 20.43343 -04 59 28.8207  0.00003
FRC J0014-5022  00 14 11.58 -50 22 35.10   0.85  1.02     4.4  0.2     8.8  0.9   1.41 0.30  A4 3FGL J0014.0-5025   3.35 1.78  RFC J0014-5022    6.0     2.8  SUMSS J001411-502232    11.                                                               WISE J001411.45-502234.9 14.78  GAIA 4973945275527723520 18.36  00 14 11.45622 -50 22 34.9336  0.00046
FRC J0016+1713  00 16 49.82 +17 13 35.97   0.30  0.30     8.1  0.1 >   2.6  0.1              V2 3FGL J0016.5+1713   4.15 1.01                                                              NVSS 001649+171335     16.1                                  WISE J001649.74+171334.8 16.80
FRC J0016+1714  00 16 25.74 +17 14 03.71   0.30  0.30     1.3  0.1     1.2  0.1  -0.24 0.48  V2 3FGL J0016.5+1713   1.80 0.43                                                                                                                           WISE J001625.79+171404.0 15.34  GAIA 2793800050508234240 20.01  00 16 26.09570 +17 14 06.8527  0.00003
FRC J0020+0323  00 20 50.24 +03 23 58.89   0.80  0.84     9.4  0.1    12.8  0.3   0.63 0.07  A4 3FGL J0020.9+0323   1.34 1.06  RFC J0020+0323   16.0   147.6                               NVSS 002050+032357     12.7                                  WISE J002050.24+032357.9 14.64  GAIA 2548795737051785344 19.43  00 20 50.24782 +03 23 58.0810  0.00002
FRC J0020+0324  00 20 48.11 +03 24 42.11   0.82  1.01     4.7  0.1     4.6  0.3  -0.04 0.18  A4 3FGL J0020.9+0323   2.09 1.63  RFC J0020+0323   16.0   147.6                               NVSS 002048+032440     14.5  TGSS J002048.1+032440     45.4
FRC J0022-1853  00 22 09.28 -18 53 35.03   0.80  0.80    53.6  0.2    81.1  0.4   0.84 0.02  A4 3FGL J0022.1-1855   1.81 2.32  RFC J0022-1853   82.0    84.1                               NVSS 002209-185332     22.1                                  WISE J002209.26-185334.8 12.49  GAIA 2366723071123470592 17.20  00 22 09.26894 -18 53 34.8672  0.00004
FRC J0022-5140  00 22 00.09 -51 40 23.93   0.80  0.80    22.3  0.2    27.5  0.5   0.43 0.06  A4 3FGL J0022.1-5141   2.06 1.96                                 SUMSS J002159-514025    20.                                                               WISE J002200.09-514024.3 12.77  GAIA 4972698601139906944 16.67  00 22 00.09731 -51 40 24.3156  0.00066
FRC J0025-4816  00 25 36.97 -48 16 34.90   0.80  0.80 >  22.3  0.1     8.2  0.2  -2.03 0.06  A3 3FGL J0026.2-4812   7.30 2.76                                 SUMSS J002537-481635   205.                               TGSS J002535.8-481631    458.9  WISE J002537.20-481635.0 13.41
FRC J0025-481A  00 25 39.83 -48 16 40.53   1.88  1.04 >   1.9  0.1                           A4 3FGL J0026.2-4812   6.96 2.61                                 SUMSS J002537-481635   205.
FRC J0026-4601  00 26 36.22 -46 01 11.59   0.81  0.84    16.3  0.2    20.2  0.8   0.44 0.11  A4 3FGL J0026.7-4603   2.74 0.90                                 SUMSS J002635-460109    37.                                                                                               GAIA 4979883703469121664 17.77  00 26 35.62893 -46 01 09.9181  0.00003
FRC J0026-4818  00 26 21.33 -48 18 53.76   0.80  0.80     9.9  0.1    10.1  0.1   0.04 0.04  A4 3FGL J0026.2-4812   6.42 1.68  RFC J0026-4818    7.0     0.5  SUMSS J002621-481855    31.
FRC J0030-1647  00 30 20.48 -16 47 13.00   0.81  0.81    10.7  0.2    11.5  0.5   0.15 0.13  A4 3FGL J0030.2-1646   1.38 1.45  RFC J0030-1647    9.0    53.9                               NVSS 003020-164714      9.4                                  WISE J003020.44-164713.1 14.04  GAIA 2367456720260638208 17.93  00 30 20.44778 -16 47 13.0984  0.00002
FRC J0030-2323  00 30 38.95 -23 23 05.78   0.80  0.80    14.1  0.1    13.7  0.2  -0.06 0.04  A4 3FGL J0031.2-2320   8.69 2.63                                                              NVSS 003038-232305     55.9  TGSS J003038.8-232305    235.4  WISE J003038.94-232305.9 17.36
FRC J0031+0724  00 31 19.70 +07 24 53.63   0.30  0.30     6.4  0.2     5.9  0.2  -0.21 0.17  V1 3FGL J0031.3+0724   0.13 0.08  RFC J0031+0724   13.0   241.6                               NVSS 003119+072456     11.6  TGSS J003119.7+072457     31.1  WISE J003119.71+072453.4 13.90  GAIA 2748018207394054656 17.92  00 31 19.70964 +07 24 53.5568  0.00003
FRC J0031+0940  00 31 19.75 +09 40 32.06   1.02  2.07     6.8  0.3     4.1  0.3  -1.03 0.24  A5 3FGL J0031.6+0938   5.59 2.69                                                              NVSS 003119+094031     20.7  TGSS J003119.5+094032    129.0  WISE J003119.57+094033.4 16.71
FRC J0031-2320  00 31 35.81 -23 20 35.66   0.81  0.84     1.8  0.1     1.9  0.2   0.11 0.33  A4 3FGL J0031.2-2320   4.75 1.46                                                              NVSS 003135-232033     18.9  TGSS J003135.7-232032    112.3  WISE J003135.78-232033.2 16.83
FRC J0032-5522  00 32 10.99 -55 22 27.12   0.94  0.90    19.1  0.2    14.3  0.4  -0.59 0.08  A1 3FGL J0032.3-5522   1.68 1.52  RFC J0032-5522   14.0    56.1  SUMSS J003210-552228    31.                                                               WISE J003210.93-552227.9 16.03  GAIA 4921334262613522304 18.56  00 32 10.12582 -55 22 21.6379  0.00107
FRC J0039+4330  00 39 01.87 +43 30 29.40   0.30  0.30     1.7  0.2     1.1  0.1  -1.15 0.55  V1 3FGL J0039.1+4330   1.79 1.47                                                              NVSS 003901+433021      3.3                                  WISE J003901.83+433029.2 15.55
FRC J0039+433A  00 39 08.15 +43 30 14.63   0.30  0.30     6.5  0.2     6.0  0.2  -0.21 0.17  V1 3FGL J0039.1+4330   0.63 0.51  RFC J0039+4330   11.0   245.6                               NVSS 003907+433015      6.3                                  WISE J003908.15+433014.5 14.43  GAIA  387653371499092224 19.62  00 39 08.15940 +43 30 14.6185  0.00014
FRC J0039+4332  00 39 22.81 +43 32 52.21   0.30  0.30                  2.1  0.2              V1 3FGL J0039.1+4330   3.45 2.72                                                                                                                           WISE J003922.67+433253.7 17.86
FRC J0043-0443  00 43 34.11 -04 43 02.38   1.02  0.95    22.4  0.3    16.6  0.2  -0.61 0.05  A3 3FGL J0043.5-0444   1.35 0.94  RFC J0043-0443   12.0    93.5                               NVSS 004334-044301     29.3  TGSS J004334.1-044259     63.6  WISE J004334.12-044300.6 14.39  GAIA 2527285166444300544 18.61  00 43 34.12277 -04 43 00.6336  0.00002
FRC J0043-1116  00 43 48.83 -11 16 07.10   0.80  0.81    15.1  0.2    16.7  0.5   0.20 0.09  A4 3FGL J0043.7-1117   1.59 0.97  RFC J0043-1116   16.0   108.7                               NVSS 004348-111607     24.6  TGSS J004348.7-111604     26.9  WISE J004348.66-111607.2 14.03  GAIA 2377437915015143936 17.59  00 43 48.66674 -11 16 07.3144  0.00002
FRC J0047-6347  00 47 40.70 -63 47 39.12   2.44  1.93     3.5  0.2     2.2  0.2  -0.94 0.30  A2 3FGL J0048.1-6343   5.13 2.13                                 SUMSS J004739-634738    12.
FRC J0048+4223  00 48 59.15 +42 23 51.10   0.30  0.30     2.7  0.1     2.5  0.1  -0.23 0.23  V2 3FGL J0049.0+4224   0.97 0.90                                                              NVSS 004859+422350      3.6                                  WISE J004859.15+422351.1 15.10  GAIA  375378320605062144 18.97  00 48 59.16098 +42 23 51.0655  0.00002
FRC J0049-4151  00 49 38.94 -41 51 37.59   0.81  0.81    17.3  0.2    15.7  0.3  -0.20 0.06  A4 3FGL J0049.4-4149   3.14 1.87  RFC J0049-4151   10.0    10.4  SUMSS J004938-415140    51.                               TGSS J004939.0-415140    126.3  WISE J004938.92-415137.8 14.52  GAIA 4986938135712683520 19.48  00 49 38.94622 -41 51 37.5243  0.00019
FRC J0049-4154  00 49 30.94 -41 54 26.40   2.15  2.15     1.6  0.2                           A3 3FGL J0049.4-4149   5.01 2.58                                 SUMSS J004930-415437    14.                               TGSS J004930.8-415430     49.4                                  GAIA 4986937452813646464 20.84  00 49 30.88572 -41 54 25.4902  0.00019
FRC J0051-6242  00 51 16.59 -62 42 04.30   0.80  0.80    31.2  0.1    42.1  0.3   0.61 0.02  A4 3FGL J0051.2-6241   0.79 1.14                                 SUMSS J005116-624205    42.                                                               WISE J005116.64-624204.3 13.16  GAIA 4710146494421602688 16.41  00 51 16.64643 -62 42 04.4089  0.00004
FRC J0058-0153  00 58 56.38 -01 53 07.50   2.15  2.15     2.1  0.2                           A4 3FGL J0059.2-0152   4.41 2.86                                                              NVSS 005856-015308     18.9  TGSS J005856.2-015308    107.1
FRC J0059-0150  00 59 16.92 -01 50 18.83   0.80  0.90    10.5  0.2    12.5  0.5   0.35 0.12  A4 3FGL J0059.2-0152   2.76 1.71  RFC J0059-0150   16.0    19.3                               NVSS 005916-015017     17.5                                  WISE J005916.92-015017.6 13.57  GAIA 2532569900363504000 18.10  00 59 16.92774 -01 50 17.6664  0.00004
FRC J0101+4457  01 01 55.37 +44 57 05.40   0.30  0.30     3.1  0.1     2.4  0.1  -0.76 0.22  V2 3FGL J0102.1+4458   2.67 0.93                                                              NVSS 010155+445704      4.3                                  WISE J010155.38+445705.2 15.35  GAIA  376978865938512640 20.54  01 01 55.38357 +44 57 05.3841  0.00014
FRC J0102+0944  01 02 17.11 +09 44 09.56   0.30  0.30    14.8  0.3    14.7  0.3  -0.02 0.11  V1 3FGL J0102.1+0943   1.91 1.22  RFC J0102+0944   21.0    94.1                               NVSS 010217+094407     11.0                                                                  GAIA 2581550772559127296 18.52  01 02 17.11224 +09 44 09.5857  0.00002
FRC J0102+4455  01 02 05.74 +44 55 38.41   0.30  0.30     2.1  0.1          0.1  -3.27 0.57  V2 3FGL J0102.1+4458   2.72 0.70                                                              NVSS 010205+445537     17.7                                  WISE J010206.01+445539.9 14.06  GAIA  376978591060600192 16.52  01 02 06.00498 +44 55 39.9936  0.00002
FRC J0103+1323  01 03 45.74 +13 23 45.25   0.30  0.30    19.8  0.3    17.6  0.3  -0.31 0.09  V1 3FGL J0103.7+1323   0.20 0.11  RFC J0103+1323   33.0   680.5                               NVSS 010345+132346     51.4  TGSS J010345.8+132347     74.9  WISE J010345.74+132345.3 13.62  GAIA 2584884526174020736 18.22  01 03 45.74088 +13 23 45.2569  0.00002
FRC J0109-4020  01 09 56.56 -40 20 51.12   0.80  0.80    42.7  0.1    55.7  0.3   0.54 0.02  A4 3FGL J0109.9-4020   0.83 0.69  RFC J0109-4020   25.0   555.3  SUMSS J010956-402054    89.                               TGSS J010956.6-402055     99.4  WISE J010956.58-402050.9 13.90  GAIA 4987910241430751744 18.29  01 09 56.58946 -40 20 51.0617  0.00015
FRC J0110-1253  01 10 46.81 -12 53 48.23   0.98  0.99     3.9  0.2                           A4 3FGL J0110.9-1254   2.51 1.54                                                              NVSS 011046-125348     24.3  TGSS J011046.0-125347     52.6
FRC J0110-1255  01 10 50.38 -12 55 02.87   0.87  0.89     5.3  0.2     8.5  0.6   0.96 0.22  A4 3FGL J0110.9-1254   1.50 0.93                                                              NVSS 011049-125504     17.1                                                                  GAIA 2468233145695392896 18.71  01 10 50.00269 -12 55 03.8433  0.00004
FRC J0111+0536  01 11 30.22 +05 36 28.97   0.80  0.84    11.5  0.1    16.3  0.2   0.71 0.04  A4 3FGL J0111.5+0535   1.35 0.70  RFC J0111+0536   12.0    93.9                               NVSS 011130+053626     16.4                                  WISE J011130.19+053627.1 14.50
FRC J0112-7506  01 12 31.30 -75 06 18.07   1.10  1.07    11.8  0.2    10.6  0.2  -0.22 0.07  A3 3FGL J0112.9-7506   1.75 0.77  RFC J0112-7506                 SUMSS J011231-750616    18.                                                               WISE J011231.40-750617.8 14.18  GAIA 4686001768830754944 18.53  01 12 31.37226 -75 06 17.9396  0.00048
FRC J0114+1922  01 14 47.19 +19 22 36.14   0.30  0.30     1.9  0.1                           V2 3FGL J0114.8+1917   4.98 1.46                                                              NVSS 011447+192234     14.0
FRC J0115+1919  01 15 16.81 +19 19 25.42   0.30  0.30     2.7  0.1                           V2 3FGL J0114.8+1917   6.47 2.29                                                              NVSS 011517+191927      3.8                                  WISE J011516.82+191925.1 16.44  GAIA 2786822206124535808 20.39  01 15 16.82279 +19 19 25.3266  0.00002
FRC J0115+6915  01 15 08.03 +69 15 18.19   0.30  0.30 >  42.7  0.1 >  29.5  0.2              V2 3FGL J0116.8+6913   9.43 1.80  RFC J0115+6915  101.0    31.0                               NVSS 011508+691517     44.8  TGSS J011507.9+691517     40.6  WISE J011508.02+691518.0 14.58
FRC J0115-2744  01 15 55.48 -27 44 32.17   0.80  0.81     7.9  0.1    10.1  0.4   0.50 0.11  A4 3FGL J0116.2-2744   4.50 2.62  RFC J0115-2744                                              NVSS 011555-274431     17.2                                  WISE J011555.46-274431.5 14.66  GAIA 5033483177335863936 18.50  01 15 55.47252 -27 44 31.7950  0.00002
FRC J0116-2742  01 16 16.44 -27 42 43.02   0.80  0.89     3.8  0.2     4.7  0.7   0.43 0.41  A4 3FGL J0116.2-2744   1.69 0.89                                                              NVSS 011616-274241      7.6                                  WISE J011616.45-274243.0 15.84
FRC J0116-2746  01 16 15.40 -27 46 07.02   0.81  0.95     3.3  0.2                           A4 3FGL J0116.2-2744   1.72 0.91                                                              NVSS 011615-274610     18.4  TGSS J011615.3-274613    106.1
FRC J0116-6153  01 16 19.54 -61 53 43.86   0.83  0.82    33.3  0.2    30.1  0.4  -0.21 0.04  A1 3FGL J0116.3-6153   0.60 0.64  RFC J0116-6153   26.0  1004.1  SUMSS J011619-615343    24.                                                               WISE J011619.62-615343.4 13.45  GAIA 4715644636675451264 18.44  01 16 19.61267 -61 53 43.5130  0.00097
FRC J0118+6915  01 18 03.87 +69 15 12.20   0.30  0.30     3.5  0.1                           V2 3FGL J0116.8+6913   6.48 1.24                                                              NVSS 011803+691516      8.7
FRC J0119-1458  01 19 04.62 -14 58 59.42   0.84  0.84     8.2  0.2    11.4  0.8   0.67 0.19  A4 3FGL J0118.9-1457   2.56 1.66  RFC J0119-1458   15.0    23.2                               NVSS 011904-145858      5.2                                  WISE J011904.62-145858.6 14.22  GAIA 2454992070759529728 17.97  01 19 04.61978 -14 58 58.6451  0.00002
FRC J0121-3915  01 21 52.72 -39 15 45.22   1.01  0.90    12.7  0.2    11.2  0.2  -0.26 0.07  A3 3FGL J0121.8-3917   1.52 0.95  RFC J0121-3915   25.0   199.2  SUMSS J012152-391542    14.  NVSS 012152-391547     12.0                                  WISE J012152.69-391544.2 14.16  GAIA 5009413630853342336 18.17  01 21 52.69992 -39 15 44.2858  0.00003
FRC J0123-2310  01 23 38.36 -23 10 58.90   0.80  0.81    15.7  0.2    16.7  0.6   0.13 0.10  A4 3FGL J0123.7-2312   1.51 0.90  RFC J0123-2310   21.0   168.4                               NVSS 012338-231059     27.2  TGSS J012338.3-231057     50.7  WISE J012338.35-231058.7 14.07  GAIA 5041410278215019904 18.23  01 23 38.34969 -23 10 58.8762  0.00005
FRC J0126+5430  01 26 54.99 +54 30 53.50   0.30  0.30    41.0  0.1 >   9.1  0.1              V2 3FGL J0127.4+5433   5.43 2.32  RFC J0126+5430   21.0     6.2                               NVSS 012654+543054    105.1  TGSS J012655.0+543053    452.8  WISE J012654.89+543053.2 17.06
FRC J0127+4844  01 27 23.41 +48 44 17.67   0.30  0.30 >   5.4  0.1                           V2 3FGL J0127.6+4851   7.99 2.62                                                              NVSS 012723+484417     11.1                                  WISE J012723.41+484417.8 15.80
FRC J0127+4851  01 27 52.81 +48 51 07.59   0.30  0.30     3.2  0.1     1.8  0.1  -1.71 0.26  V2 3FGL J0127.6+4851   1.88 0.74                                                              NVSS 012752+485106     10.7                                  WISE J012752.74+485104.6 16.52
FRC J0127+5440  01 27 48.38 +54 40 07.11   0.30  0.30 >   8.1  0.1                           V2 3FGL J0127.4+5433   7.42 2.35                                                              NVSS 012748+544007     10.1                                  WISE J012748.39+544006.8 16.50
FRC J0127+5637  01 27 34.65 +56 37 12.49   0.30  0.30     5.2  0.1     2.7  0.1  -1.95 0.17  V2 3FGL J0127.5+5634   3.09 1.14                                                              NVSS 012734+563716     12.1                                  WISE J012734.58+563712.7 15.84  GAIA  412548273254441472 17.75  01 27 33.49374 +56 37 11.2286  0.00002
FRC J0128+6256  01 28 10.88 +62 56 39.25   0.30  0.30     1.4  0.1          0.1  -1.66 0.58  V2 3FGL J0128.4+6257   2.20 0.97                                                                                                                           WISE J012810.89+625639.0 15.81  GAIA  512575347160382080 18.53  01 28 12.03165 +62 56 44.2044  0.00041
FRC J0128+6302  01 28 18.80 +63 02 13.93   0.30  0.30    12.5  0.1 >   3.9  0.1              V2 3FGL J0128.4+6257   4.64 1.70                                                              NVSS 012818+630213     58.4  TGSS J012818.6+630213    214.5  WISE J012818.81+630213.8 10.41
FRC J0132+5928  01 32 43.03 +59 28 33.72   0.30  0.30    84.5  0.1 >  23.9  0.1              V2 3FGL J0133.3+5930   5.30 2.66  RFC J0132+5928   72.0     7.1                               NVSS 013242+592834     88.3  TGSS J013242.9+592834    165.9                                  GAIA  509357523301426816 19.62  01 32 43.29824 +59 28 36.6225  0.00057
FRC J0132+5932  01 32 55.29 +59 32 15.87   0.30  0.30                  1.6  0.1              V2 3FGL J0133.3+5930   3.52 1.77                                                              NVSS 013255+593217      9.3                                                                  GAIA  509359550534426368 19.61  01 32 55.29271 +59 32 15.8987  0.00057
FRC J0132-5342  01 32 20.91 -53 42 08.72   4.45  3.56     1.7  0.2                           A3 3FGL J0132.1-5340   2.31 0.70                                 SUMSS J013221-534215     6.                                                               WISE J013220.58-534209.0 15.52
FRC J0133+5931  01 33 06.26 +59 31 42.33   0.30  0.30                  1.1  0.1              V2 3FGL J0133.3+5930   2.03 1.02                                                                                                                                                           GAIA  509359516166461184 18.39  01 33 06.33362 +59 31 32.7921  0.00055
FRC J0133-4414  01 33 06.37 -44 14 21.38   0.81  0.81    45.5  0.2    38.9  0.5  -0.32 0.04  A2 3FGL J0133.0-4413   1.16 0.59  RFC J0133-4414   43.0   441.5  SUMSS J013306-441422    79.                                                               WISE J013306.37-441421.4 13.36  GAIA 4934728032226207360 18.00  01 33 06.36512 -44 14 21.3981  0.00003
FRC J0133-4732  01 33 04.36 -47 32 25.46   0.80  0.81     1.8  0.1     2.2  0.1   0.41 0.21  A4 3FGL J0133.2-4737   4.97 0.80                                                                                                                           WISE J013304.24-473225.2 16.39
FRC J0133-4736  01 33 11.32 -47 36 16.12   3.81  3.00     1.8  0.1                           A3 3FGL J0133.2-4737   0.96 0.16
FRC J0138-4614  01 38 33.97 -46 14 16.06   0.81  0.81    59.6  0.2    54.4  0.2  -0.19 0.01  A3 3FGL J0138.5-4612   2.11 1.47                                 SUMSS J013834-461415    67.                               TGSS J013833.8-461416     52.5  WISE J013833.91-461416.9 12.78  GAIA 4931088614378707328 17.68  01 38 33.91737 -46 14 16.9486  0.00003
FRC J0143-5845  01 43 47.48 -58 45 50.91   0.83  0.82    24.2  0.1    21.8  0.2  -0.21 0.03  A1 3FGL J0143.7-5845   0.59 0.81  RFC J0143-5845   22.0  1050.9  SUMSS J014347-584550    26.                                                               WISE J014347.41-584551.4 13.44  GAIA 4718649120917782272 16.58  01 43 47.43287 -58 45 51.3689  0.00003
FRC J0149+4844  01 49 37.33 +48 44 31.44   0.30  0.30     2.6  0.1                           V2 3FGL J0149.6+4846   1.74 0.70                                                              NVSS 014937+484429     26.1
FRC J0149+8601  01 49 34.23 +86 01 14.81   0.30  0.30              >   2.6  0.2              V1 3FGL J0145.6+8600   4.23 1.67                                                              NVSS 014929+860114     95.1  TGSS J014927.1+860117    193.6  WISE J014935.28+860115.4 13.16  GAIA  575356395952645376 18.38  01 49 35.25610 +86 01 15.4602  0.00009
FRC J0150-5446  01 50 26.17 -54 46 07.48   2.68  2.30     2.8  0.2     2.3  0.2  -0.40 0.32  A3 3FGL J0150.5-5447   1.25 0.63                                                                                                                           WISE J015026.26-544606.2 12.62  GAIA 4911866058748466176 18.49  01 50 26.26238 -54 46 06.1971  0.00004
FRC J0150-544A  01 50 40.49 -54 46 09.95   4.52  3.52     1.8  0.2                           A3 3FGL J0150.5-5447   1.81 0.94                                                                                                                           WISE J015040.57-544611.2 15.17
FRC J0150-5448  01 50 51.23 -54 48 47.50   2.84  2.28     3.8  0.2                           A3 3FGL J0150.5-5447   3.40 1.78                                 SUMSS J015049-544848     6.                                                               WISE J015051.12-544848.0 16.44
FRC J0150-5450  01 50 44.55 -54 50 04.58   0.88  0.86    30.1  0.3    23.7  0.5  -0.49 0.06  A3 3FGL J0150.5-5447   3.52 1.80  RFC J0150-5450   20.0    13.8  SUMSS J015044-545004    43.                                                               WISE J015044.53-545005.0 14.12  GAIA 4911862313537417728 17.98  01 50 44.53399 -54 50 05.0580  0.00095
FRC J0153+4638  01 53 56.09 +46 38 52.04   0.30  0.30     3.5  0.2                           V2 3FGL J0154.1+4642   3.88 0.97                                                              NVSS 015356+463853     59.8
FRC J0156-2420  01 56 24.51 -24 20 01.85   0.88  1.02     3.3  0.1     6.3  0.7   1.31 0.29  A4 3FGL J0156.5-2423   3.76 1.42                                                                                                                           WISE J015624.54-242003.7 15.08  GAIA 5122116905594835200 18.07  01 56 24.54996 -24 20 03.6604  0.00006
FRC J0156-5258  01 56 58.27 -52 58 40.56   0.80  0.80    36.1  0.2    42.0  0.8   0.31 0.05  A4 3FGL J0157.0-5301   2.96 2.79                                 SUMSS J015658-525840    56.                                                               WISE J015658.30-525840.9 15.63  GAIA 4936300746170982144 18.81  01 56 58.26450 -52 58 40.7475  0.00003
FRC J0156-5301  01 56 57.83 -53 01 59.21   0.80  0.80    18.3  0.2    32.8  0.3   1.18 0.04  A4 3FGL J0157.0-5301   0.52 0.51                                 SUMSS J015657-530157    43.                                                               WISE J015658.00-530200.0 13.90  GAIA 4936299612301084160 18.15  01 56 58.00414 -53 01 59.9612  0.00003
FRC J0158+0101  01 58 52.77 +01 01 33.21   0.30  0.30    39.8  0.1    29.2  0.1  -0.92 0.02  V2 3FGL J0158.6+0102   2.94 1.90  RFC J0158+0101   22.0    24.0                               NVSS 015852+010133     81.5  TGSS J015852.7+010133    222.4  WISE J015852.76+010132.9 14.94  GAIA 2507924347226993920 19.90  01 58 52.77095 +01 01 32.9238  0.00002
FRC J0200-4109  02 00 21.00 -41 09 33.75   1.89  1.62     4.0  0.2     3.9  0.2  -0.05 0.21  A2 3FGL J0200.3-4108   0.93 0.78                                                                                                                           WISE J020020.94-410935.7 14.91  GAIA 4957803654557164288 18.49  02 00 20.94363 -41 09 35.6739  0.00016
FRC J0202-0223  02 02 52.42 -02 23 21.14   0.80  1.08    12.9  0.2    20.2  0.2   0.91 0.05  A4 3FGL J0203.1-0227   6.07 1.96  RFC J0202-0223   15.0     2.7                               NVSS 020252-022321     67.4  TGSS J020252.3-022320    207.5  WISE J020252.22-022320.7 13.55  GAIA 2504754111606929152 18.90  02 02 52.22267 -02 23 20.9293  0.00003
FRC J0209-5229  02 09 21.62 -52 29 22.55   0.80  0.80    59.3  0.2    74.8  0.5   0.47 0.02  A4 3FGL J0209.4-5229   1.21 2.21                                 SUMSS J020921-522923    76.                               TGSS J020921.2-522924     92.9  WISE J020921.62-522922.8 12.71  GAIA 4936526730169982464 16.42  02 09 21.61585 -52 29 22.7885  0.00003
FRC J0210+1918  02 10 54.61 +19 18 36.48   0.30  0.30     3.3  0.1 >   1.0  0.1              V2 3FGL J0211.0+1922   4.65 0.72                                                              NVSS 021055+191826      4.6                                  WISE J021054.61+191836.4 14.23
FRC J0210+1921  02 10 45.48 +19 21 44.64   0.30  0.30    19.1  0.1    11.2  0.1  -1.59 0.04  V2 3FGL J0211.0+1922   3.89 0.85  RFC J0210+1921   17.0    14.4                               NVSS 021045+192134     62.8  TGSS J021045.5+192133    259.5  WISE J021045.47+192144.5 14.39
FRC J0211+1930  02 11 05.45 +19 30 51.02   0.30  0.30 >   6.8  0.1                           V2 3FGL J0211.0+1922   7.92 1.16                                                              NVSS 021105+193049     16.1                                  WISE J021105.45+193050.9 11.84
FRC J0212-3503  02 12 30.50 -35 03 30.31   0.84  0.80    14.9  0.2    19.0  1.4   0.49 0.18  A4 3FGL J0212.8-3504   3.97 2.46  RFC J0212-3503   26.0     6.0  SUMSS J021230-350341    16.  NVSS 021230-350332     17.7                                  WISE J021230.50-350330.1 14.50  GAIA 4968310381514324736 18.37  02 12 30.50501 -35 03 30.1416  0.00002
FRC J0213-3503  02 13 08.89 -35 03 27.49   0.80  0.80    12.6  0.1     6.0  0.1  -1.51 0.05  A5 3FGL J0212.8-3504   3.98 2.47                                 SUMSS J021308-350328   159.  NVSS 021308-350328     84.8  TGSS J021308.7-350329    769.7  WISE J021308.97-350329.5 12.18  GAIA 4969810836928498432 14.46  02 13 08.96912 -35 03 29.8062  0.00002
FRC J0216+0300  02 16 00.46 +03 00 11.05   0.80  0.80    44.1  0.2    28.4  0.3  -0.89 0.03  A4 3FGL J0216.0+0300   1.05 0.53  RFC J0216+0300   35.0   393.5                               NVSS 021600+030010     58.4  TGSS J021600.3+030011    158.3  WISE J021600.45+030011.9 14.28  GAIA 2514754135501510912 18.29  02 16 00.45953 +03 00 11.9079  0.00002
FRC J0216+0510  02 16 55.63 +05 10 19.33   0.80  0.83    19.1  0.1    17.2  0.2  -0.21 0.03  A5 3FGL J0216.4+0507   7.72 2.35  RFC J0216+0510   12.0     0.6                               NVSS 021655+051018     33.5  TGSS J021655.8+051020     99.2  WISE J021655.64+051018.2 15.46  GAIA 2516799020970848256 20.33  02 16 55.63941 +05 10 18.3712  0.00003
FRC J0216+0514  02 16 30.71 +05 14 11.88   0.85  2.64     2.6  0.2     3.4  0.2   0.54 0.28  A5 3FGL J0216.4+0507   6.33 1.37
FRC J0216-6636  02 16 50.86 -66 36 42.58   0.80  0.80    62.0  0.2    84.6  0.4   0.63 0.02  A4 3FGL J0217.0-6635   1.69 1.26  RFC J0216-6636   38.0   236.2  SUMSS J021650-663643    88.                                                               WISE J021650.88-663642.6 13.11  GAIA 4696486436835712000 17.03  02 16 50.86948 -66 36 42.6022  0.00277
FRC J0217+6211  02 17 02.37 +62 11 32.66   0.30  0.30 >   1.9  0.2                           V1 3FGL J0217.3+6209   3.34 1.51                                                              NVSS 021702+621133    153.4  TGSS J021702.3+621133    925.7
FRC J0219+6159  02 19 35.85 +61 59 45.54   0.30  0.30     1.4  0.1                           V2 3FGL J0220.1+6202c  5.07 2.42                                                                                                                                                           GAIA  513753714392662528 18.67  02 19 36.18327 +61 59 39.5054  0.00059
FRC J0221+2514  02 21 26.97 +25 14 33.73   0.30  0.30     7.3  0.1 >   2.1  0.1              V2 3FGL J0221.2+2518   4.40 2.09  RFC J0221+2514   22.0     7.1                               NVSS 022126+251436      8.8                                  WISE J022126.96+251433.6 14.44  GAIA  102933701612417536 19.50  02 21 26.96513 +25 14 33.6648  0.00004
FRC J0221+2516  02 21 15.67 +25 16 58.48   0.30  0.30     1.7  0.2     1.1  0.1  -1.15 0.55  V1 3FGL J0221.2+2518   1.38 0.63                                                              NVSS 022114+251659      3.4
FRC J0221+6103  02 21 16.73 +61 03 13.48   0.30  0.30    22.0  0.1     8.9  0.1  -2.69 0.05  V2 3FGL J0221.1+6059   3.47 0.70                                                              NVSS 022116+610314     68.1  TGSS J022116.5+610312    441.0                                  GAIA  513484918153101184 15.20  02 21 17.22145 +61 03 19.0230  0.00064
FRC J0222+6139  02 22 24.54 +61 39 04.58   0.30  0.30     1.0  0.1                           V2 3FGL J0221.8+6138c  3.73 2.21                                                                                                                                                           GAIA  513543570227911936 16.52  02 22 25.39620 +61 39 06.0081  0.00003
FRC J0222+6235  02 22 43.02 +62 35 16.53   0.30  0.30 >   5.6  0.1                           V2 3FGL J0224.0+6235   9.33 2.61                                                              NVSS 022243+623515     49.9                                                                  GAIA  513885999381295872 20.12  02 22 42.93270 +62 35 15.7153  0.00002
FRC J0223+3929  02 23 09.19 +39 29 36.96   0.30  0.30    80.6  0.1 >   5.8  0.1              V2 3FGL J0223.6+3927   6.49 2.30  RFC J0223+3929   32.0     2.3                               NVSS 022309+392937    139.0  TGSS J022309.2+392937    140.6                                  GAIA  332047769945661696 18.16  02 23 09.14205 +39 29 43.3100  0.00008
FRC J0223+3936  02 23 34.34 +39 36 04.28   0.30  0.30              >  11.9  0.1              V2 3FGL J0223.6+3927   8.98 2.19  RFC J0223+3936   73.0     4.5                               NVSS 022334+393603    536.1  TGSS J022334.0+393604   2657.5  WISE J022334.33+393604.2 14.17
FRC J0223+6233  02 23 51.72 +62 33 21.23   0.30  0.30     5.2  0.1     2.2  0.2  -2.56 0.33  V2 3FGL J0224.0+6235   2.90 0.73                                                              NVSS 022351+623318     17.2                                                                  GAIA  513874527523928832 19.86  02 23 52.02429 +62 33 23.3258  0.00044
FRC J0223+6307  02 23 29.23 +63 07 16.92   0.30  0.30 >   3.2  0.3                           V1 3FGL J0223.5+6313   6.26 1.59  RFC J0223+6307  102.0    41.8                               NVSS 022329+630718    123.8  TGSS J022329.4+630720    578.0
FRC J0223+6821  02 23 04.52 +68 21 54.97   0.30  0.30    10.1  0.3     9.3  0.2  -0.22 0.14  V1 3FGL J0223.3+6820   1.86 2.30  RFC J0223+6821   15.0    12.5                               NVSS 022304+682154     19.4  TGSS J022304.6+682152     51.5  WISE J022304.52+682154.8 13.86  GAIA  520755473153338368 19.74  02 23 04.53742 +68 21 54.9935  0.00003
FRC J0223-1117  02 23 14.25 -11 17 37.57   0.80  0.82     8.5  0.1    11.8  0.3   0.67 0.08  A4 3FGL J0222.9-1117   4.06 2.70  RFC J0223-1117   15.0     4.7                               NVSS 022314-111737     14.0                                  WISE J022314.25-111738.4 14.05  GAIA 5174922394627971200 17.62  02 23 14.25281 -11 17 38.4754  0.00002
FRC J0224+1614  02 24 11.83 +16 14 58.41   0.30  0.30    13.6  0.1     7.9  0.1  -1.61 0.06  V2 3FGL J0224.4+1615   3.83 1.32  RFC J0224+1614   12.0    14.5                               NVSS 022411+161500     12.6                                  WISE J022411.82+161458.4 14.42  GAIA   76509241741216000 19.05  02 24 11.83437 +16 14 58.3653  0.00002
FRC J0224+3925  02 24 08.15 +39 25 06.57   0.30  0.30     3.8  0.1                           V2 3FGL J0223.6+3927   5.76 2.05                                                              NVSS 022408+392514      3.3
FRC J0224-1848  02 24 17.46 -18 48 25.62   4.47  3.47     2.0  0.2                           A3 3FGL J0224.1-1846   2.12 0.77                                                                                                                           WISE J022417.25-184825.7 15.17
FRC J0224-1850  02 24 04.38 -18 50 28.06   1.38  1.17    10.6  0.3     8.2  0.8  -0.52 0.26  A3 3FGL J0224.1-1846   3.97 1.39  RFC J0224-1850   15.0    10.0                               NVSS 022404-185029     12.6                                  WISE J022404.32-185029.1 14.48  GAIA 5131381905967266944 18.50  02 24 04.32310 -18 50 29.1755  0.00005
FRC J0225+6200  02 25 18.67 +62 00 20.21   0.30  0.30              >   1.6  0.1              V2 3FGL J0225.8+6159   4.22 2.22                                                              NVSS 022517+620039    771.1
FRC J0226+0937  02 26 13.68 +09 37 27.03   0.30  0.30    90.5  4.0 >   6.5  0.3              V1 3FGL J0226.3+0941   3.86 2.13  RFC J0226+0937  129.0    50.9                               NVSS 022613+093726    374.6  TGSS J022613.7+093725    134.8  WISE J022613.71+093726.7 15.03  GAIA   24206951076348288 18.05  02 26 13.71536 +09 37 26.7578  0.00003
FRC J0226+0938  02 26 34.20 +09 38 44.70   0.30  0.30 >  11.8  0.4 >   2.6  0.2              V1 3FGL J0226.3+0941   4.36 2.53  RFC J0226+0938  110.0    20.9                               NVSS 022634+093843     54.0  TGSS J022634.2+093843     91.3  WISE J022634.25+093844.2 13.64
FRC J0226-4441  02 26 27.62 -44 41 08.05   0.81  0.87     6.2  0.2     4.0  0.5  -0.89 0.32  A4 3FGL J0226.5-4442   1.84 1.14                                 SUMSS J022627-444109    49.                               TGSS J022627.4-444112    325.6  WISE J022627.63-444109.1 17.69
FRC J0226-444A  02 26 39.06 -44 41 21.62   0.83  0.83     7.1  0.3    10.7  1.0   0.83 0.28  A4 3FGL J0226.5-4442   2.00 1.30  RFC J0226-4441    7.0    22.2  SUMSS J022638-444120    11.                                                               WISE J022638.87-444122.5 14.47  GAIA 4946483873111526400 18.65  02 26 38.87980 -44 41 22.4396  0.00003
FRC J0226-4745  02 26 01.97 -47 45 42.23   1.42  1.67     7.4  0.6     9.4  0.1   0.49 0.19  A4 3FGL J0226.7-4747   7.64 2.06                                 SUMSS J022600-474549   149.                               TGSS J022600.9-474550    652.1
FRC J0226-474A  02 26 06.35 -47 45 19.47   0.80  0.80     6.9  0.1     6.2  0.2  -0.22 0.09  A4 3FGL J0226.7-4747   7.00 1.87                                 SUMSS J022605-474521    75.                               TGSS J022605.8-474524    236.7
FRC J0226-4751  02 26 24.51 -47 51 14.33   0.80  0.81     2.6  0.1     2.6  0.1   0.00 0.16  A4 3FGL J0226.7-4747   5.67 1.36                                 SUMSS J022624-475114    38.                               TGSS J022624.3-475122    166.2  WISE J022624.49-475114.4 15.56
FRC J0226-475A  02 26 29.81 -47 51 47.01   0.84  0.83     1.5  0.1     1.6  0.2   0.13 0.39  A4 3FGL J0226.7-4747   5.59 1.26
FRC J0227+2248  02 27 44.36 +22 48 34.25   0.30  0.30    38.8  0.6    43.5  0.6   0.30 0.08  V1 3FGL J0228.0+2248   4.08 1.85  RFC J0227+2248   62.0    64.1                               NVSS 022744+224834     45.6  TGSS J022744.3+224834    182.5  WISE J022744.35+224834.1 13.02
FRC J0227+8206  02 27 34.22 +82 06 31.75   0.30  0.30 >  62.2  0.1                           V2 3FGL J0228.5+8213   7.08 2.37  RFC J0227+8206   42.0     2.6                               NVSS 022734+820631     50.0  TGSS J022733.5+820631    111.3  WISE J022733.91+820631.4 15.28
FRC J0228+2249  02 28 10.66 +22 49 00.17   0.30  0.30     3.2  0.3                           V1 3FGL J0228.0+2248   2.24 0.95                                                              NVSS 022810+224859      4.8
FRC J0228+8219  02 28 08.91 +82 19 53.84   0.30  0.30     2.8  0.1                           V2 3FGL J0228.5+8213   6.62 1.82                                                                                                                           WISE J022808.67+821953.6 16.51
FRC J0231+1258  02 31 02.65 +12 58 35.18   0.30  0.30     1.1  0.1                           V2 3FGL J0231.0+1302   4.16 0.85                                                                                                                           WISE J023102.64+125835.4 15.78
FRC J0231+1300  02 31 00.37 +13 00 03.33   0.30  0.30     4.7  0.1     3.2  0.1  -1.14 0.16  V2 3FGL J0231.0+1302   2.94 0.61                                                              NVSS 023100+130000      6.1                                  WISE J023100.34+130003.0 15.29
FRC J0232+0637  02 32 46.28 +06 37 42.36   1.86  1.59     6.0  0.5     5.8  0.5  -0.07 0.34  A4 3FGL J0232.6+0646   8.78 1.06                                                              NVSS 023246+063741      7.8                                  WISE J023246.23+063742.6 12.13  GAIA   19200221802020992 19.21  02 32 45.77028 +06 37 42.1256  0.00003
FRC J0232+0641  02 32 29.24 +06 41 25.18   0.83  1.11     3.1  0.1     2.5  0.3  -0.44 0.31  A4 3FGL J0232.6+0646   5.46 0.70                                                              NVSS 023229+064115     21.8  TGSS J023228.9+064125     70.9
FRC J0232+0644  02 32 48.14 +06 44 05.20   2.15  2.15 >   1.3  0.1     5.0  0.4   2.74 0.32  A4 3FGL J0232.6+0646   3.15 0.43                                                              NVSS 023247+064407     53.7  TGSS J023247.8+064406    394.7
FRC J0232+0647  02 32 57.15 +06 47 04.96   1.38  1.74     1.8  0.2                           A4 3FGL J0232.6+0646   4.55 0.74                                                              NVSS 023257+064704      7.8
FRC J0233+0640  02 33 07.51 +06 40 45.33   1.12  1.18     4.0  0.2     6.6  0.7   1.02 0.32  A4 3FGL J0232.6+0646   8.97 1.28  RFC J0233+0640   14.0     2.5                               NVSS 023306+064053      4.9                                  WISE J023307.42+064042.7 15.21
FRC J0233+0648  02 33 18.39 +06 48 37.99   1.27  1.79     2.3  0.2     3.5  0.6   0.85 0.52  A4 3FGL J0232.6+0646  10.03 1.61                                                              NVSS 023317+064839      6.5                                                                  GAIA   19210117405102208 19.54  02 33 18.13812 +06 48 37.6558  0.00003
FRC J0233+0654  02 33 19.47 +06 54 16.80   2.15  2.15 >   1.4  0.1                           A4 3FGL J0232.6+0646  12.81 1.85                                                              NVSS 023319+065417     78.9  TGSS J023319.5+065419    309.3  WISE J023319.45+065419.6 16.25
FRC J0233+6239  02 33 39.00 +62 39 11.00   0.30  0.30     6.7  0.2     6.0  0.2  -0.29 0.17  V1 3FGL J0233.0+6237   4.36 2.03  RFC J0233+6239   18.0     7.6                               NVSS 023339+623910      2.2                                                                  GAIA  514022029584458624 16.07  02 33 39.65601 +62 39 19.8857  0.00002
FRC J0234-0628  02 34 10.46 -06 28 25.24   2.25  1.85     4.4  0.2     4.0  0.2  -0.19 0.19  A3 3FGL J0234.2-0629   1.91 1.28                                                              NVSS 023410-062822      3.6                                  WISE J023410.28-062825.8 15.28  GAIA 5178487526721164032 19.49  02 34 10.30252 -06 28 25.6382  0.00002
FRC J0237-3603  02 37 34.12 -36 03 28.54   0.80  0.80    14.1  0.1    24.0  0.2   1.08 0.03  A4 3FGL J0237.5-3603   0.34 0.37  RFC J0237-3603   29.0  1710.8  SUMSS J023734-360331    21.  NVSS 023733-360327     25.6                                  WISE J023734.04-360328.4 13.35  GAIA 4953939042984262912 17.32  02 37 34.04637 -36 03 28.4548  0.00003
FRC J0238+2554  02 38 53.89 +25 54 07.22   0.30  0.30     8.3  0.1     5.9  0.1  -1.01 0.09  V2 3FGL J0239.0+2555   2.58 1.39                                                              NVSS 023853+255407      9.5                                  WISE J023853.88+255407.0 14.50  GAIA  126320451373889280 19.40  02 38 53.89099 +25 54 07.1432  0.00002
FRC J0238-3116  02 38 32.74 -31 16 58.77   0.80  0.80    31.2  0.3    58.5  0.3   1.28 0.03  A4 3FGL J0238.4-3117   1.19 1.35  RFC J0238-3116   36.0   453.0  SUMSS J023832-311700    81.  NVSS 023832-311658     71.0  TGSS J023832.6-311657    148.7                                  GAIA 5063976723583412608 16.32  02 38 32.48033 -31 16 58.0643  0.00003
FRC J0238-3905  02 38 00.65 -39 05 04.96   0.80  0.80    42.6  0.1    56.6  0.3   0.58 0.02  A4 3FGL J0238.3-3904   4.03 2.27  RFC J0238-3905   47.0    23.3  SUMSS J023800-390502    57.  NVSS 023800-390504     64.6                                  WISE J023800.63-390504.7 13.56  GAIA 4952249402850400512 18.07  02 38 00.63470 -39 05 04.7249  0.00017
FRC J0239+1327  02 39 27.23 +13 27 38.53   0.30  0.30    15.0  0.3    11.1  0.4  -0.80 0.15  V1 3FGL J0239.4+1326   1.11 0.64  RFC J0239+1327   21.0   237.9                               NVSS 023927+132738     19.7                                  WISE J023927.22+132738.4 15.07
FRC J0240-0253  02 40 24.37 -02 53 34.64   0.80  0.89     6.0  0.1     8.1  0.2   0.61 0.08  A5 3FGL J0240.0-0253   6.05 1.20  RFC J0240-0253   18.0     6.9                               NVSS 024024-025335      9.3                                  WISE J024024.36-025334.3 14.60  GAIA 2495839649285846784 19.40  02 40 24.37077 -02 53 34.2831  0.00004
FRC J0242-0534  02 42 10.68 -05 34 02.10   2.15  2.15     1.2  0.2                           A3 3FGL J0242.1-0534   0.78 0.25                                                              NVSS 024210-053416      3.6
FRC J0244+4737  02 44 21.27 +47 37 36.90   0.30  0.30 >  16.7  0.2                           V2 3FGL J0244.4+4745   7.70 0.83                                                              NVSS 024421+473738    181.8  TGSS J024421.0+473738    753.9
FRC J0244+4749  02 44 51.28 +47 49 56.13   0.30  0.30     5.0  0.1                           V2 3FGL J0244.4+4745   5.99 0.70                                                              NVSS 024451+474955     21.6                                                                  GAIA  438131709809451648 18.33  02 44 50.96869 +47 49 59.8136  0.00002
FRC J0244-5819  02 44 40.40 -58 19 52.33   0.80  0.80    33.7  0.2    37.3  1.0   0.21 0.07  A4 3FGL J0244.8-5818   1.55 1.82                                 SUMSS J024440-581954    90.                                                               WISE J024440.30-581954.5 13.17  GAIA 4726428371843101952 16.60  02 44 40.30094 -58 19 54.6298  0.00250
FRC J0248+5131  02 48 34.27 +51 31 18.03   0.30  0.30    14.0  0.3    13.4  0.3  -0.12 0.12  V1 3FGL J0248.4+5130   1.31 1.46  RFC J0248+5131   16.0   129.2                               NVSS 024834+513116      8.3                                  WISE J024834.21+513118.2 13.65  GAIA  440631964892205184 19.03  02 48 34.27879 +51 31 18.0265  0.00018
FRC J0251-1831  02 51 11.57 -18 31 12.47   1.17  1.02     8.8  0.2     7.3  0.2  -0.38 0.10  A3 3FGL J0251.1-1829   2.11 0.98                                                              NVSS 025111-183112     13.3  TGSS J025111.4-183114     50.1  WISE J025111.52-183112.7 15.11  GAIA 5129198825629823232 19.39  02 51 11.53437 -18 31 12.7430  0.00002
FRC J0251-1834  02 51 23.56 -18 34 43.52   1.86  1.54    18.4  0.7                           A3 3FGL J0251.1-1829   6.33 3.00                                                              NVSS 025123-183443     71.4  TGSS J025123.6-183445    364.5  WISE J025123.72-183444.0 15.57
FRC J0254+5907  02 54 05.14 +59 07 37.91   0.30  0.30     6.4  0.1 >   2.6  0.1              V2 3FGL J0254.2+5903   4.63 1.72  RFC J0254+5907   12.0     4.6                               NVSS 025405+590735     13.8  TGSS J025404.9+590736     71.4
FRC J0258+0548  02 58 40.73 +05 48 37.62   0.88  0.90    20.1  0.4                           A4 3FGL J0258.9+0552   5.73 2.89                                                              NVSS 025840+054834    175.9  TGSS J025840.3+054834   2009.2
FRC J0258+0552  02 58 57.54 +05 52 43.75   0.80  0.91     5.0  0.1     5.9  0.2   0.34 0.11  A4 3FGL J0258.9+0552   0.18 0.08                                                              NVSS 025857+055240      6.1                                  WISE J025857.55+055243.9 14.61  GAIA    7076319397600256 18.32  02 58 57.55599 +05 52 43.9455  0.00002
FRC J0258+3552  02 58 34.21 +35 52 56.81   0.30  0.30     6.5  0.1 >   1.4  0.1              V2 3FGL J0258.2+3555   4.98 0.95                                                              NVSS 025834+355259      7.2                                  WISE J025834.28+355256.1 15.50  GAIA  140383445612660096 20.41  02 58 34.20527 +35 52 56.6618  0.00002
FRC J0258+3555  02 58 19.79 +35 55 27.78   0.30  0.30     8.3  0.1     4.5  0.1  -1.82 0.10  V2 3FGL J0258.2+3555   1.24 0.25                                                              NVSS 025819+355526    109.6  TGSS J025819.6+355525   1439.0                                  GAIA  140383136375028608 19.27  02 58 19.72491 +35 55 23.9311  0.00002
FRC J0304-2831  03 04 22.98 -28 31 23.49   0.82  0.81    11.0  0.1     7.5  0.1  -0.78 0.05  A5 3FGL J0304.3-2836   5.15 2.85                                                              NVSS 030422-283123     37.0  TGSS J030422.8-283123    142.8  WISE J030422.87-283124.2 17.59
FRC J0304-2832  03 04 16.39 -28 32 16.21   0.80  0.81     5.0  0.1     6.5  0.4   0.53 0.17  A5 3FGL J0304.3-2836   4.26 2.36                                                              NVSS 030416-283220      7.9                                  WISE J030416.35-283218.1 15.03  GAIA 5071256383912078336 18.47  03 04 16.36258 -28 32 18.0616  0.00002
FRC J0305-1605  03 05 21.27 -16 05 25.18   6.01  3.67    11.1  1.2                           A2 3FGL J0305.2-1607   2.65 1.53                                                              NVSS 030521-160525     47.0  TGSS J030521.7-160526    187.4
FRC J0305-1606  03 05 24.70 -16 06 48.48   3.77  3.05              >  13.5  1.8              A2 3FGL J0305.2-1607   2.81 1.80
FRC J0305-1608  03 05 04.36 -16 08 13.90   2.15  2.15              >   6.0  0.7              A2 3FGL J0305.2-1607   2.34 1.43                                                                                           TGSS J030515.3-160815   4743.1
FRC J0305-160A  03 05 15.28 -16 08 11.58   0.84  0.84   230.1  0.9   110.9  1.1  -1.48 0.03  A2 3FGL J0305.2-1607   1.12 0.61  RFC J0305-1608   19.0   199.5                               NVSS 030515-160814    916.7                                                                  GAIA 5153215045799145472 18.79  03 05 15.06954 -16 08 16.6864  0.00004
FRC J0307+4915  03 07 27.03 +49 15 09.78   0.30  0.30    29.9  2.5   229.2  2.5              V1 3FGL J0307.3+4916   1.30 1.81  RFC J0307+4915  346.0  3446.1                               NVSS 030727+491510     56.0  TGSS J030727.1+491512    115.4  WISE J030727.21+491510.6 12.26  GAIA  436261577971817600 18.96  03 07 27.03472 +49 15 09.7551  0.00017
FRC J0308-2851  03 08 16.91 -28 51 02.75   0.81  0.81    52.4  0.2    30.8  0.2  -1.08 0.02  A3 3FGL J0308.4-2852   2.17 0.54  RFC J0308-2851   21.0    48.4                               NVSS 030816-285103    119.1  TGSS J030817.0-285102    552.0  WISE J030816.84-285105.7 13.83  GAIA 5059540709561102336 18.46  03 08 16.85295 -28 51 05.1466  0.00010
FRC J0308-2854  03 08 15.05 -28 54 07.30   0.83  0.82    45.2  0.2    22.5  0.3  -1.42 0.04  A3 3FGL J0308.4-2852   2.74 0.68                                                              NVSS 030815-285408    135.1  TGSS J030815.0-285408    928.7  WISE J030815.10-285408.0 16.33
FRC J0310-5013  03 10 45.28 -50 13 02.06   2.37  1.90     5.0  0.2     3.6  0.4  -0.67 0.31  A3 3FGL J0310.4-5015   3.53 2.98
FRC J0310-5016  03 10 34.80 -50 16 30.41   1.07  0.95    11.2  0.2     9.5  0.2  -0.33 0.08  A4 3FGL J0310.4-5015   1.43 1.20  RFC J0310-5016    7.0    44.3  SUMSS J031034-501632    11.                                                               WISE J031034.72-501631.1 13.77  GAIA 4749331130329611392 17.93  03 10 34.72825 -50 16 31.1305  0.00003
FRC J0312+2011  03 12 40.53 +20 11 42.56   0.30  0.30     5.5  0.1     4.3  0.1  -0.73 0.12  V2 3FGL J0312.7+2011   1.26 0.92                                                              NVSS 031240+201141     17.6  TGSS J031240.6+201143     61.3  WISE J031240.54+201142.7 14.65
FRC J0312+2015  03 12 36.30 +20 15 19.11   0.30  0.30     1.2  0.1                           V2 3FGL J0312.7+2011   4.52 2.87                                                                                                                                                           GAIA   60302337268879488 18.72  03 12 36.87474 +20 15 22.6521  0.00003
FRC J0312+2016  03 12 47.82 +20 16 01.65   0.30  0.30     2.0  0.1                           V2 3FGL J0312.7+2011   4.68 2.89                                                              NVSS 031247+201606      5.1                                  WISE J031247.78+201601.8 16.56
FRC J0312-0918  03 12 22.04 -09 18 59.23   4.08  2.78     5.8  0.3     3.7  0.2  -0.91 0.21  A2 3FGL J0312.1-0921   3.97 2.00                                                              NVSS 031221-091906     10.6
FRC J0312-2221  03 12 35.67 -22 21 16.94   0.94  0.88    15.2  0.2    11.2  0.2  -0.62 0.06  A3 3FGL J0312.7-2222   1.77 1.43  RFC J0312-2221   20.0    98.4                               NVSS 031235-222118     31.2  TGSS J031235.5-222117    155.8  WISE J031235.70-222117.2 14.26  GAIA 5075533282280551936 18.49  03 12 35.70742 -22 21 17.1114  0.00006
FRC J0312-2222  03 12 54.16 -22 22 05.84   3.77  2.83     2.6  0.2                           A3 3FGL J0312.7-2222   2.77 2.32                                                              NVSS 031254-222203      5.0                                  WISE J031254.25-222206.2 16.91
FRC J0316-6437  03 16 14.29 -64 37 32.03   0.99  0.96    14.6  0.2    12.8  0.6  -0.27 0.12  A1 3FGL J0316.2-6436   1.20 0.90  RFC J0316-6437   14.0   148.7  SUMSS J031614-643732    12.                                                               WISE J031614.34-643731.4 13.84  GAIA 4672322194914326656 17.96  03 16 14.33300 -64 37 31.4624  0.00364
FRC J0323-0109  03 23 25.61 -01 09 43.04   1.49  2.80     2.9  0.2                           A4 3FGL J0323.6-0109   3.10 2.73                                                              NVSS 032325-010942     10.2
FRC J0323-0111  03 23 43.60 -01 11 44.74   0.81  0.96    19.2  0.4    22.5  0.9   0.32 0.12  A4 3FGL J0323.6-0109   2.97 2.46  RFC J0323-0111   18.0     4.8                               NVSS 032343-011146     29.8  TGSS J032343.5-011146     45.0  WISE J032343.61-011146.1 13.46  GAIA 3262526530353756672 17.16  03 23 43.61886 -01 11 46.2099  0.00002
FRC J0323-6041  03 23 23.57 -60 41 06.68   1.12  1.02    14.6  0.3     9.2  0.6  -0.94 0.17  A3 3FGL J0323.7-6038   3.93 1.08                                 SUMSS J032323-604108    63.                                                               WISE J032323.73-604106.9 18.14
FRC J0324-1309  03 24 12.46 -13 09 00.80   2.15  2.15     2.1  0.1                           A4 3FGL J0324.5-1315   8.38 1.75                                                              NVSS 032413-130850      6.5
FRC J0324-1310  03 24 30.90 -13 10 02.99   0.80  0.80    19.9  0.1    22.4  0.2   0.24 0.03  A4 3FGL J0324.5-1315   5.35 1.09  RFC J0324-1310   14.0     7.8                               NVSS 032430-131002     33.1
FRC J0325-1646  03 25 41.17 -16 46 18.30   0.80  0.81    17.6  0.2    21.6  0.4   0.42 0.06  A4 3FGL J0325.6-1648   1.88 2.20  RFC J0325-1646   15.0    14.2                               NVSS 032541-164615     27.1  TGSS J032540.9-164616     22.1  WISE J032541.09-164616.8 13.10  GAIA 5105784107041027968 16.53  03 25 41.09673 -16 46 16.8546  0.00002
FRC J0325-5631  03 25 22.59 -56 31 20.70   0.81  0.89     6.2  0.2    13.0  0.6   1.50 0.16  A4 3FGL J0325.2-5634   2.89 2.30                                 SUMSS J032522-563125    61.
FRC J0325-5634  03 25 31.26 -56 34 57.23   0.84  0.81     7.0  0.2     5.9  0.4  -0.35 0.20  A4 3FGL J0325.2-5634   2.07 1.73                                 SUMSS J032531-563502    39.                                                                                               GAIA 4730384552118760320 19.52  03 25 30.81709 -56 34 50.3253  0.00206
FRC J0325-5635  03 25 24.05 -56 35 44.36   0.80  0.80    47.4  0.1    72.1  0.4   0.85 0.02  A4 3FGL J0325.2-5634   1.84 1.49  RFC J0325-5635   27.0   121.7  SUMSS J032523-563545    73.                                                                                               GAIA 4730384655197645312 16.82  03 25 23.52622 -56 35 44.6508  0.00206
FRC J0327+5831  03 27 32.24 +58 31 52.06   0.30  0.30     1.0  0.1                           V2 3FGL J0327.4+5828c  3.28 1.07
FRC J0328+5826  03 28 00.40 +58 26 30.99   0.30  0.30     2.0  0.1                           V2 3FGL J0327.4+5828c  4.67 1.79                                                              NVSS 032800+582624      2.6                                  WISE J032800.50+582630.8 15.75
FRC J0330+0440  03 30 43.93 +04 40 03.62   0.80  0.80    62.6  0.2    86.5  0.3   0.66 0.01  A4 3FGL J0330.6+0437   2.74 1.14  RFC J0330+0440   50.0   103.5                               NVSS 033043+044004     54.0  TGSS J033043.8+044004    151.3  WISE J033043.90+044004.5 15.43
FRC J0331+6308  03 31 53.90 +63 08 14.16   0.30  0.30    29.4  0.5    25.4  0.4  -0.39 0.09  V1 3FGL J0332.0+6308   0.96 0.84  RFC J0331+6308   30.0   545.5                               NVSS 033153+630814     42.2  TGSS J033153.6+630813     92.2  WISE J033153.90+630814.1 13.64  GAIA  487726899768288128 20.14  03 31 53.91571 +63 08 14.1631  0.00003
FRC J0332+4640  03 32 15.28 +46 40 52.80   0.30  0.30     2.6  0.1     1.1  0.1  -2.56 0.38  V2 3FGL J0332.4+4644   4.09 0.77                                                              NVSS 033215+464050     11.4                                                                  GAIA  248080609555763840 20.68  03 32 15.33678 +46 40 53.8301  0.00003
FRC J0332+4644  03 32 32.74 +46 44 41.43   0.30  0.30     1.2  0.1          0.1  -1.60 0.67  V2 3FGL J0332.4+4644   0.76 0.15                                                                                                                                                           GAIA  248081197964648832 20.24  03 32 32.14869 +46 44 40.0437  0.00013
FRC J0332+6111  03 32 05.22 +61 11 54.55   0.30  0.30    16.5  0.1     7.7  0.1  -2.27 0.06  V2 3FGL J0332.4+6110   3.33 0.54                                                              NVSS 033205+611154     63.7  TGSS J033205.1+611154    156.9                                  GAIA  462651059629243008 19.94  03 32 05.09400 +61 11 55.8453  0.00058
FRC J0333+0224  03 33 37.11 +02 24 02.75   0.89  1.12    13.1  0.4                           A5 3FGL J0333.6+0233   9.78 2.90                                                              NVSS 033336+022400     70.2  TGSS J033336.7+022358    194.6
FRC J0333+0228  03 33 25.42 +02 28 28.65   0.81  1.17     5.9  0.2     4.0  0.3  -0.79 0.22  A5 3FGL J0333.6+0233   6.32 2.06                                                              NVSS 033325+022827     27.4  TGSS J033325.3+022825     84.3  WISE J033325.31+022826.4 15.01
FRC J0333+0231  03 33 21.62 +02 31 12.13   0.80  0.87    12.9  0.1     9.9  0.1  -0.54 0.04  A5 3FGL J0333.6+0233   5.06 2.01  RFC J0333+0231   13.0     1.9                               NVSS 033321+023110     28.5  TGSS J033321.6+023109     71.5  WISE J033321.61+023111.0 15.10
FRC J0333+0232  03 33 33.47 +02 32 02.83   0.83  1.24     4.0  0.1     3.2  0.3  -0.45 0.24  A4 3FGL J0333.6+0233   2.24 0.76                                                              NVSS 033333+023203      7.0
FRC J0333+0235  03 33 40.75 +02 35 13.45   0.81  2.14     1.6  0.1     1.9  0.2   0.35 0.34  A4 3FGL J0333.6+0233   1.48 0.45                                                              NVSS 033340+023522     10.5
FRC J0335+7500  03 35 57.34 +75 00 14.82   0.30  0.30     4.1  0.1     2.8  0.1  -1.13 0.18  V2 3FGL J0336.1+7500   1.08 1.02                                                              NVSS 033600+750004     13.7  TGSS J033557.0+750014     27.6  WISE J033557.51+750014.3 17.23
FRC J0335-4459  03 35 13.90 -44 59 43.62   0.80  0.80    24.8  0.2    33.9  0.6   0.63 0.05  A4 3FGL J0335.3-4459   0.93 0.96                                 SUMSS J033513-445939    19.                                                               WISE J033513.88-445943.8 13.43  GAIA 4846625986558665856 17.42  03 35 13.88262 -44 59 43.7222  0.00003
FRC J0336+7459  03 36 04.97 +74 59 42.66   0.30  0.30     1.7  0.1          0.1  -2.24 0.55  V2 3FGL J0336.1+7500   1.25 1.14                                                              NVSS 033600+750004     13.7                                  WISE J033605.09+745941.7 16.47
FRC J0338+1302  03 38 29.25 +13 02 15.73   0.30  0.30    12.9  0.4                           V1 3FGL J0338.5+1303   1.78 2.27  RFC J0338+1302   17.0    18.5                               NVSS 033829+130215     15.1                                  WISE J033829.27+130215.5 13.85  GAIA   37708232311325440 17.62  03 38 29.27754 +13 02 15.4576  0.00002
FRC J0338-2443  03 38 12.91 -24 43 50.97   0.81  0.82     4.7  0.2     5.6  0.4   0.36 0.23  A4 3FGL J0338.1-2443   1.15 0.94                                                              NVSS 033812-244351     13.0                                                                  GAIA 5085450769788861696 19.49  03 38 12.54693 -24 43 50.0928  0.00002
FRC J0339+5258  03 39 56.45 +52 58 12.77   0.30  0.30     3.3  0.1                           V2 3FGL J0340.4+5302   6.27 2.69                                                              NVSS 033957+525815      3.6                                  WISE J033956.45+525812.6 15.75
FRC J0340+5307  03 40 05.06 +53 07 02.74   0.30  0.30     1.0  0.1                           V2 3FGL J0340.4+5302   5.03 2.15                                                              NVSS 034005+530658      4.3                                  WISE J034005.12+530702.4 15.72  GAIA  443999223548162816 20.08  03 40 05.14772 +53 07 03.8153  0.00002
FRC J0340-2424  03 40 22.83 -24 24 07.75   2.91  1.92     7.7  0.3     1.2  0.2  -3.77 0.42  A2 3FGL J0340.4-2423   1.05 0.33  RFC J0340-2424   13.0    66.1                               NVSS 034022-242411      4.7                                  WISE J034022.89-242407.3 15.07  GAIA 5085370952117143168 19.38  03 40 22.88901 -24 24 07.3779  0.00005
FRC J0340-2427  03 40 33.67 -24 27 12.11   0.99  0.88    32.0  0.3    21.9  0.4  -0.77 0.06  A2 3FGL J0340.4-2423   4.43 1.38  RFC J0340-2427   24.0     9.7                               NVSS 034033-242712     82.4  TGSS J034033.8-242711    107.5  WISE J034033.81-242711.5 15.55
FRC J0342+1317  03 42 55.23 +13 17 50.81   0.30  0.30     1.1  0.1                           V2 3FGL J0342.8+1321   4.05 2.40                                                                                                                           WISE J034255.28+131750.3 17.23
FRC J0342+1321  03 42 52.13 +13 21 33.51   0.30  0.30     2.7  0.1     2.6  0.1  -0.11 0.22  V2 3FGL J0342.8+1321   0.41 0.26                                                              NVSS 034251+132130      3.2                                  WISE J034252.11+132134.4 15.27
FRC J0342+1322  03 42 52.17 +13 22 53.76   0.30  0.30    32.1  0.1    34.0  0.1   0.17 0.02  V2 3FGL J0342.8+1321   1.22 0.72  RFC J0342+1322   18.0   181.1                               NVSS 034252+132253     18.9                                  WISE J034252.18+132253.7 15.98
FRC J0343+1320  03 43 09.39 +13 20 49.11   0.30  0.30     1.7  0.1                           V2 3FGL J0342.8+1321   4.66 2.97                                                              NVSS 034309+132049     12.1                                  WISE J034309.42+132049.2 16.20
FRC J0345+3237  03 45 28.74 +32 37 45.00   0.30  0.30    77.3  0.1    62.4  0.1  -0.64 0.01  V2 3FGL J0345.3+3236   1.94 0.68  RFC J0345+3237   33.0   136.6                               NVSS 034528+323744     59.7
FRC J0345-2352  03 45 18.32 -23 52 20.56   0.89  0.87    27.5  0.3 >   7.3  0.3              A1 3FGL J0345.1-2353   1.94 1.32  RFC J0345-2352   28.0   119.8                               NVSS 034518-235218     29.2  TGSS J034518.3-235217     99.0  WISE J034518.32-235220.4 14.35  GAIA 5086923599974361856 18.50  03 45 18.31786 -23 52 20.3794  0.00004
FRC J0348+4430  03 48 06.05 +44 30 06.04   0.30  0.30     1.1  0.1                           V2 3FGL J0348.1+4431   1.91 0.48                                                              NVSS 034806+443013      8.4                                                                  GAIA  243732247224447104 18.01  03 48 05.50191 +44 30 07.6479  0.00013
FRC J0348+4431  03 48 06.37 +44 31 00.17   0.30  0.30     1.4  0.1     1.5  0.1   0.21 0.41  V2 3FGL J0348.1+4431   1.17 0.33                                                                                                                                                           GAIA  243732453382906240 17.65  03 48 05.84619 +44 31 04.6050  0.00013
FRC J0348+4436  03 48 15.68 +44 36 49.13   0.30  0.30     7.3  0.1                           V2 3FGL J0348.1+4431   5.12 1.21                                                              NVSS 034815+443647     46.6
FRC J0348+6035  03 48 19.90 +60 35 09.00   0.30  0.30    10.2  0.1 >   2.1  0.1              V2 3FGL J0348.4+6039   4.69 1.83                                                              NVSS 034819+603509     25.9  TGSS J034819.6+603509     50.9  WISE J034819.86+603508.6 14.49  GAIA  474244108369414528 20.32  03 48 19.89292 +60 35 08.8838  0.00003
FRC J0349-1159  03 49 23.41 -11 59 25.33   0.86  0.83     7.8  0.2     8.5  0.6   0.17 0.20  A4 3FGL J0349.2-1158   2.37 1.27                                                              NVSS 034922-115914     23.9                                                                  GAIA 5114731795229182592 18.12  03 49 23.18640 -11 59 27.3614  0.00002
FRC J0350-2816  03 50 51.07 -28 16 34.22   3.33  2.35     3.4  0.2     2.8  0.3  -0.39 0.34  A3 3FGL J0351.0-2816   2.98 1.58                                                              NVSS 035051-281630      3.0                                                                  GAIA 5080638069955378560 19.84  03 50 51.31882 -28 16 32.6303  0.00002
FRC J0351-2819  03 51 17.04 -28 19 28.72   0.80  0.83     5.1  0.1     3.4  0.1  -0.82 0.10  A5 3FGL J0351.0-2816   4.00 2.10                                                              NVSS 035117-281927     14.3  TGSS J035116.7-281926     89.4  WISE J035117.02-281929.0 16.18
FRC J0351-3248  03 51 39.77 -32 48 42.98   3.43  2.47     3.6  0.2          0.1  -2.81 0.34  A3 3FGL J0351.4-3248   3.21 0.65                                 SUMSS J035139-324847    13.  NVSS 035139-324845      8.2  TGSS J035139.8-324843     47.8                                  GAIA 4862430160538503168 17.43  03 51 40.06153 -32 48 37.9055  0.00002
FRC J0353+5654  03 53 09.57 +56 54 30.99   0.30  0.30    30.2  0.5    29.2  0.5  -0.09 0.09  V1 3FGL J0352.9+5655   1.90 1.83  RFC J0353+5654   16.0    45.4                               NVSS 035309+565431     57.8  TGSS J035309.4+565431    120.8  WISE J035309.54+565430.7 14.00  GAIA  469791734814647808 19.97  03 53 09.57306 +56 54 30.9342  0.00003
FRC J0401-5354  04 01 11.19 -53 54 57.86   0.80  0.81     1.7  0.1     2.4  0.1   0.70 0.20  A4 3FGL J0401.0-5359   4.40 2.21                                                                                                                           WISE J040111.20-535458.5 15.45  GAIA 4827894087992624512 19.57  04 01 11.20038 -53 54 58.4352  0.00114
FRC J0402+2615  04 02 30.00 +26 15 51.25   0.30  0.30     4.1  0.1     2.2  0.1  -1.85 0.21  V2 3FGL J0402.7+2616   2.73 0.77                                                              NVSS 040229+261551     16.6                                  WISE J040230.00+261551.9 17.03  GAIA  163269367826999936 20.35  04 02 30.03417 +26 15 49.5921  0.00003
FRC J0403+2622  04 03 05.67 +26 22 33.50   0.30  0.30 >  22.4  0.1                           V2 3FGL J0402.7+2616   8.28 2.00
FRC J0409-0355  04 09 49.10 -03 55 20.01   1.11  1.03    21.0  0.4    18.2  0.5  -0.29 0.09  A1 3FGL J0409.8-0358   2.73 1.47  RFC J0409-0355   19.0    29.9                               NVSS 040949-035520     38.1  TGSS J040949.0-035520    132.8  WISE J040949.06-035521.2 16.82
FRC J0409-0400  04 09 46.59 -04 00 03.66   0.85  0.84    86.2  0.9    85.9  0.6  -0.01 0.04  A1 3FGL J0409.8-0358   2.14 1.16  RFC J0409-0400   56.0   250.9                               NVSS 040946-040003     39.1                                  WISE J040946.58-040003.5 12.55  GAIA 3251745681404227456 17.97  04 09 46.58643 -04 00 03.5539  0.00002
FRC J0412+0232  04 12 14.35 +02 32 51.39   0.80  0.88    21.6  0.2    16.7  0.7  -0.52 0.10  A4 3FGL J0412.0+0229   3.76 1.21                                                              NVSS 041214+023250     64.1  TGSS J041214.3+023249    186.0  WISE J041214.34+023250.6 16.26
FRC J0414-0840  04 14 42.30 -08 40 49.30   0.81  0.82     7.7  0.1     5.9  0.4  -0.54 0.16  A4 3FGL J0414.9-0840   3.43 1.13                                                              NVSS 041442-084050     38.0  TGSS J041442.1-084050    181.4
FRC J0414-0842  04 14 33.11 -08 42 06.30   0.80  0.80    26.5  0.1    35.1  0.2   0.57 0.02  A4 3FGL J0414.9-0840   5.91 1.86  RFC J0414-0842   16.0     4.4                               NVSS 041433-084206     46.8  TGSS J041433.0-084209     35.8  WISE J041433.10-084206.8 14.80  GAIA 3192418714029393536 19.18  04 14 33.10184 -08 42 06.9257  0.00002
FRC J0416-4350  04 16 13.27 -43 50 55.47   1.03  0.89    29.8  0.3    27.7  0.3  -0.15 0.04  A2 3FGL J0415.7-4351   5.04 1.14  RFC J0416-4350   21.0    14.9  SUMSS J041613-435057    36.
FRC J0416-4355  04 16 05.83 -43 55 13.77   2.08  1.66     4.4  0.2     2.5  0.3  -1.15 0.34  A1 3FGL J0415.7-4351   4.95 1.07                                 SUMSS J041605-435516    14.                                                               WISE J041605.82-435514.6 13.57  GAIA 4837964514991294208 18.53  04 16 05.82652 -43 55 14.6109  0.00038
FRC J0418+3411  04 18 09.94 +34 11 34.90   0.30  0.30    18.4  0.1    14.5  0.1  -0.71 0.04  V2 3FGL J0418.2+3412   1.86 0.56  RFC J0418+3411   20.0    63.7                               NVSS 041809+341135     34.6  TGSS J041809.8+341135    109.5  WISE J041809.93+341135.0 14.43  GAIA  175967730695758336 19.83  04 18 09.95086 +34 11 34.8953  0.00006
FRC J0418+6639  04 18 54.44 +66 39 35.76   0.30  0.30     2.4  0.1     1.1  0.1  -2.32 0.39  V2 3FGL J0419.1+6636   3.52 2.85
FRC J0419+6634  04 19 02.11 +66 34 37.60   0.30  0.30     1.0  0.1     1.7  0.1   1.58 0.47  V2 3FGL J0419.1+6636   1.72 1.39                                                              NVSS 041903+663454      2.7                                  WISE J041902.10+663438.0 14.67
FRC J0420+1441  04 20 42.71 +14 41 28.54   0.30  0.30 >   6.6  0.1                           V2 3FGL J0420.4+1448   8.01 1.41                                                              NVSS 042042+144132     47.8
FRC J0420+1444  04 20 53.13 +14 44 45.22   0.30  0.30 >   6.6  0.1                           V2 3FGL J0420.4+1448   7.32 1.42                                                              NVSS 042053+144445     10.9                                                                  GAIA 3311115151776098816 16.50  04 20 53.39915 +14 44 40.8833  0.00003
FRC J0420+1445  04 20 36.11 +14 45 21.30   0.30  0.30     3.0  0.1     1.2  0.1  -2.72 0.35  V2 3FGL J0420.4+1448   3.86 0.68                                                              NVSS 042035+144517      6.2                                  WISE J042036.11+144521.2 15.52
FRC J0420+1446  04 20 38.08 +14 46 58.38   0.30  0.30    11.8  0.1    10.9  0.1  -0.24 0.05  V2 3FGL J0420.4+1448   3.06 0.59  RFC J0420+1446   13.0    16.8                               NVSS 042038+144658     18.8  TGSS J042037.8+144658     99.5  WISE J042038.06+144658.2 16.76
FRC J0420+1452  04 20 24.38 +14 52 54.11   0.30  0.30     6.0  0.1 >   1.8  0.1              V2 3FGL J0420.4+1448   4.39 0.76                                                              NVSS 042024+145259     15.1                                  WISE J042024.51+145251.6 15.58  GAIA 3311870756782637056 19.57  04 20 24.50612 +14 52 51.4641  0.00003
FRC J0420+1459  04 20 51.08 +14 59 15.72   0.30  0.30 >  42.0  0.1 >  40.7  0.1              V2 3FGL J0420.4+1448  12.14 2.14  RFC J0420+1459   54.0     0.7                               NVSS 042051+145916    499.8  TGSS J042051.0+145915   2979.5  WISE J042051.07+145915.5 16.17
FRC J0420-3744  04 20 25.05 -37 44 45.05   0.93  0.84    55.1  0.3    50.0  0.3  -0.20 0.02  A2 3FGL J0420.6-3742   3.42 2.09  RFC J0420-3744   59.0    44.9  SUMSS J042024-374445    49.  NVSS 042025-374443     57.3  TGSS J042024.6-374449     75.2  WISE J042025.10-374445.0 14.18  GAIA 4868456205812675712 18.42  04 20 25.10386 -37 44 44.8634  0.00003
FRC J0420-6015  04 20 11.43 -60 15 04.92   2.11  1.66     5.9  0.2     5.3  0.3  -0.22 0.18  A3 3FGL J0420.4-6013   2.59 1.64                                                                                                                           WISE J042011.02-601505.5 14.47  GAIA 4678541582436969088 18.85  04 20 11.03058 -60 15 05.1643  0.00004
FRC J0421+1948  04 21 49.72 +19 48 41.67   0.30  0.30     2.1  0.1     1.6  0.1  -0.81 0.33  V2 3FGL J0421.6+1950   3.67 1.39                                                                                                                                                           GAIA   48252896713701376 10.30  04 21 50.10882 +19 48 47.9801  0.00002
FRC J0421+1953  04 21 44.89 +19 53 58.05   0.30  0.30     1.2  0.1                           V2 3FGL J0421.6+1950   3.66 1.35                                                              NVSS 042144+195401      9.1                                                                  GAIA   48265227565316864 18.90  04 21 44.44068 +19 53 53.2797  0.00003
FRC J0424+5443  04 24 28.24 +54 43 01.23   0.30  0.30 >   9.1  0.1                           V2 3FGL J0423.5+5442   7.59 2.94                                                              NVSS 042428+544256     45.2  TGSS J042428.3+544251    139.4                                  GAIA  275717143554993792 18.72  04 24 27.87573 +54 43 06.3203  0.00041
FRC J0426+3506  04 26 26.97 +35 06 45.14   0.30  0.30     1.2  0.1                           V2 3FGL J0426.3+3510   3.67 0.63                                                                                                                           WISE J042626.96+350645.3 13.56  GAIA  176256047555257344 16.50  04 26 27.07836 +35 06 39.0879  0.00003
FRC J0426+350A  04 26 38.84 +35 06 26.86   0.30  0.30     1.5  0.1                           V2 3FGL J0426.3+3510   5.25 0.98                                                              NVSS 042638+350628      4.4                                  WISE J042638.82+350626.7 15.42
FRC J0426+3513  04 26 32.50 +35 13 22.31   0.30  0.30     1.6  0.1                           V2 3FGL J0426.3+3510   3.93 0.71
FRC J0426+5603  04 26 04.34 +56 03 40.86   0.30  0.30     3.3  0.1     1.2  0.1  -3.01 0.34  V2 3FGL J0425.8+5600   3.61 2.63                                                              NVSS 042604+560339     15.2                                                                  GAIA  278102568391956352 18.53  04 26 04.79259 +56 03 39.5218  0.00046
FRC J0427-3900  04 27 21.73 -39 00 59.70   2.15  2.15 >   1.3  0.2                           A1 3FGL J0427.3-3900   0.67 0.36                                 SUMSS J042721-390100   135.  NVSS 042721-390101    141.4  TGSS J042721.7-390058    124.3  WISE J042721.64-390100.1 14.27  GAIA 4865181172990742784 18.75  04 27 21.66530 -39 01 00.0826  0.00003
FRC J0427-6703  04 27 16.65 -67 03 25.18   3.75  3.55     2.3  0.2          0.1  -3.10 0.58  A1 3FGL J0427.9-6704   3.99 2.55
FRC J0429+3613  04 29 53.42 +36 13 52.13   0.30  0.30     1.5  0.1     1.5  0.1   0.00 0.40  V2 3FGL J0429.8+3611c  2.18 0.30                                                                                                                           WISE J042953.43+361352.0 14.70
FRC J0429+3615  04 29 38.73 +36 15 57.42   0.30  0.30     3.4  0.1                           V2 3FGL J0429.8+3611c  5.09 0.74                                                              NVSS 042938+361557     43.7                                                                  GAIA  177924723953901568 18.33  04 29 38.48794 +36 16 05.4436  0.00007
FRC J0429-3059  04 29 58.89 -30 59 35.85   0.80  0.80    19.8  0.1    28.4  0.2   0.73 0.02  A5 3FGL J0430.1-3103   4.95 2.07  RFC J0429-3059   27.0     6.5  SUMSS J042958-305932    41.  NVSS 042958-305933     34.9  TGSS J042958.6-305933     93.1  WISE J042958.93-305935.2 13.70  GAIA 4872780756843494784 17.47  04 29 58.93900 -30 59 35.2624  0.00002
FRC J0430-3058  04 30 09.15 -30 58 13.90   2.15  2.15              >   1.0  0.2              A3 3FGL J0430.1-3103   5.67 2.36
FRC J0431+3456  04 31 56.85 +34 56 17.74   0.30  0.30 >  28.3  0.1 >   3.9  0.1              V2 3FGL J0431.7+3503   7.58 1.47  RFC J0431+3456   30.0     6.3                               NVSS 043156+345633    653.0                                  WISE J043156.85+345617.7 11.98
FRC J0431+3502  04 31 24.12 +35 02 42.51   0.30  0.30     1.2  0.1                           V2 3FGL J0431.7+3503   4.00 0.91
FRC J0432+0548  04 32 24.80 +05 48 38.04   1.18  2.90     2.3  0.3                           A4 3FGL J0432.5+0539   9.19 2.41                                                              NVSS 043224+054833      8.2
FRC J0432+3501  04 32 04.93 +35 01 55.47   0.30  0.30     2.1  0.1                           V2 3FGL J0431.7+3503   4.63 1.01                                                              NVSS 043204+350156      4.7
FRC J0432+3502  04 32 22.97 +35 02 33.90   0.30  0.30 >   8.1  0.1                           V2 3FGL J0431.7+3503   8.14 1.86                                                              NVSS 043222+350234     50.2  TGSS J043222.9+350234    161.3                                  GAIA  173299112895773824 17.99  04 32 22.58796 +35 02 31.9254  0.00006
FRC J0434-1414  04 34 32.85 -14 14 48.70   1.17  1.04     3.6  0.2                           A4 3FGL J0434.3-1411c  4.59 1.45                                                              NVSS 043432-141455     23.0  TGSS J043432.5-141454     70.8
FRC J0436-7329  04 36 54.49 -73 29 09.83   2.74  2.36     3.7  0.2     2.1  0.2  -1.15 0.30  A2 3FGL J0437.7-7330   3.98 2.31                                 SUMSS J043654-732913    22.                                                                                               GAIA 4652655475242832000 20.73  04 36 53.79922 -73 29 15.0105  0.00006
FRC J0438-7329  04 38 37.02 -73 29 21.84   1.31  1.23     7.7  0.2     6.4  0.5  -0.38 0.21  A1 3FGL J0437.7-7330   3.95 2.29                                 SUMSS J043836-732921    19.                                                               WISE J043837.07-732921.6 13.15  GAIA 4652652928330018432 18.57  04 38 37.10097 -73 29 21.3389  0.00005
FRC J0439-1900  04 39 49.84 -19 00 59.94   0.87  0.85    26.5  0.2    19.4  0.4  -0.63 0.06  A1 3FGL J0439.9-1859   1.53 1.57  RFC J0439-1901   22.0    93.6                               NVSS 043949-190059     60.0  TGSS J043949.9-190058    251.3  WISE J043949.72-190101.5 14.55  GAIA 2978640702600826112 18.68  04 39 49.73190 -19 01 01.4173  0.00002
FRC J0439-190A  04 39 56.07 -19 00 28.69   2.29  1.91     4.1  0.2                           A1 3FGL J0439.9-1859   0.65 0.67                                                              NVSS 043956-190027     15.1  TGSS J043956.2-190027     88.7  WISE J043956.23-190026.3 16.51
FRC J0439-3159  04 39 22.06 -31 59 08.24   0.95  0.81     6.8  0.3     6.6  1.7  -0.06 0.61  A4 3FGL J0439.6-3159   3.13 2.36                                 SUMSS J043922-315905    35.  NVSS 043921-315905     20.9  TGSS J043921.8-315911     99.5  WISE J043921.92-315908.3 17.33
FRC J0439-3200  04 39 32.16 -32 00 52.01   0.84  0.88     7.1  0.2     8.3  0.7   0.32 0.23  A4 3FGL J0439.6-3159   1.82 1.20  RFC J0439-3200                                              NVSS 043932-320048     10.6                                  WISE J043932.20-320052.3 14.55  GAIA 4877490652340734336 18.95  04 39 32.19811 -32 00 52.3609  0.00002
FRC J0440-2459  04 40 18.62 -24 59 32.83   0.80  0.80    10.5  0.1    12.9  0.4   0.42 0.08  A4 3FGL J0440.3-2500   1.32 0.84  RFC J0440-2459   16.0   149.9                               NVSS 044018-245932     12.3  TGSS J044018.6-245934     21.4  WISE J044018.63-245933.6 13.74  GAIA 4893710922751287424 18.66  04 40 18.62781 -24 59 33.3275  0.00002
FRC J0447-2536  04 47 04.06 -25 36 39.84   0.80  0.81     4.1  0.1     2.9  0.2  -0.70 0.19  A4 3FGL J0447.1-2540   4.13 1.65                                                              NVSS 044704-253641     16.4  TGSS J044704.0-253640     98.2  WISE J044704.11-253642.5 17.60
FRC J0447-2539  04 47 21.56 -25 39 28.99   1.39  1.17    10.6  0.2     8.7  0.3  -0.40 0.11  A3 3FGL J0447.1-2540   2.63 1.10  RFC J0447-2539   27.0    77.8                               NVSS 044721-253928      6.6                                  WISE J044721.45-253930.4 14.23  GAIA 4893737311029986176 18.86  04 47 21.45712 -25 39 30.5757  0.00011
FRC J0448-1632  04 48 37.63 -16 32 43.40   0.80  0.80    23.0  0.1    29.0  0.2   0.47 0.02  A4 3FGL J0448.6-1632   0.75 0.95  RFC J0448-1632   19.0   584.6                               NVSS 044837-163242     58.7  TGSS J044837.6-163242    107.4  WISE J044837.61-163243.2 13.93  GAIA 2980716752352877568 18.81  04 48 37.62643 -16 32 43.2444  0.00002
FRC J0450+7234  04 50 13.15 +72 34 03.75   0.30  0.30 >   7.2  0.1                           V2 3FGL J0451.6+7231   7.16 2.89                                                              NVSS 045015+723403      2.4                                  WISE J045013.13+723403.3 16.44
FRC J0451+5721  04 51 48.60 +57 21 41.27   0.30  0.30     8.4  0.1     7.1  0.1  -0.50 0.08  V2 3FGL J0451.7+5722   0.82 0.54                                                              NVSS 045148+572139     30.3  TGSS J045148.9+572138    142.8                                  GAIA  277730349352762880 19.99  04 51 48.58723 +57 21 41.2011  0.00003
FRC J0451+7230  04 51 09.73 +72 30 12.80   0.30  0.30    10.2  0.1     7.9  0.1  -0.76 0.07  V2 3FGL J0451.6+7231   2.42 0.99  RFC J0451+7230   11.0    26.1                               NVSS 045109+723014     12.2                                  WISE J045109.70+723012.7 15.14  GAIA  500690725974645248 20.26  04 51 09.70550 +72 30 12.6527  0.00021
FRC J0451+7236  04 51 56.59 +72 36 36.26   0.30  0.30     1.6  0.1                           V2 3FGL J0451.6+7231   5.67 1.99                                                                                                                           WISE J045156.60+723636.2 14.25
FRC J0457+0645  04 57 07.82 +06 45 05.00   2.15  2.15 >   3.0  0.2                           A1 3FGL J0457.0+0643   1.78 0.32  RFC J0457+0645  387.0  1377.9                               NVSS 045707+064507    517.8  TGSS J045707.7+064507    896.9  WISE J045707.70+064507.2 12.97  GAIA 3288291317608309376 18.38  04 57 07.71008 +06 45 07.2583  0.00002
FRC J0500+5238  05 00 21.43 +52 38 02.26   0.30  0.30    20.0  0.1    16.8  0.1  -0.52 0.03  V2 3FGL J0500.3+5237   0.96 0.76  RFC J0500+5238   19.0   350.3                               NVSS 050021+523804     58.2  TGSS J050021.4+523803    114.6  WISE J050021.48+523801.5 12.72  GAIA  260825495508218112 19.13  05 00 21.41562 +52 38 02.1651  0.00002
FRC J0502+1754  05 02 47.61 +17 54 51.96   0.30  0.30     4.8  0.1                           V2 3FGL J0502.6+1759   5.44 1.18                                                              NVSS 050247+175451     16.4
FRC J0506+0323  05 06 50.17 +03 23 58.47   0.80  0.82    18.4  0.1    22.6  0.3   0.42 0.04  A4 3FGL J0506.9+0321   2.76 1.33  RFC J0506+0323   18.0    27.0                               NVSS 050650+032401     20.3                                  WISE J050650.14+032358.7 14.89  GAIA 3238257834827428608 18.49  05 06 50.14798 +03 23 58.7644  0.00004
FRC J0506-0401  05 06 05.99 -04 01 52.72   0.80  0.82    14.5  0.1    20.4  0.2   0.69 0.03  A5 3FGL J0506.3-0357   6.01 1.57  RFC J0506-0401   16.0     4.1                               NVSS 050605-040152     10.9                                  WISE J050605.98-040152.4 14.36  GAIA 3212901825381467264 18.33  05 06 05.98663 -04 01 52.4242  0.00002
FRC J0506-5434  05 06 47.76 -54 34 52.25   0.87  0.81     4.5  0.2     2.8  0.7  -0.96 0.60  A4 3FGL J0506.9-5435   1.53 2.22                                 SUMSS J050647-543448    27.                                                               WISE J050647.60-543449.7 16.03
FRC J0506-5435  05 06 57.81 -54 35 03.52   0.80  0.80     9.2  0.2    13.2  0.5   0.73 0.12  A4 3FGL J0506.9-5435   0.11 0.14  RFC J0506-5435    8.0   697.3  SUMSS J050657-543458    18.                                                               WISE J050657.81-543503.7 13.44  GAIA 4770756969823322496 17.57  05 06 57.81554 -54 35 03.8235  0.00185
FRC J0507-0903  05 07 37.80 -09 03 54.73   0.97  1.61     1.2  0.1                           A4 3FGL J0507.5-0906   2.47 0.60                                                              NVSS 050737-090354     10.0                                  WISE J050737.82-090356.7 15.89
FRC J0507-0904  05 07 53.68 -09 04 59.03   0.87  0.91     3.9  0.2     3.1  0.4  -0.47 0.37  A4 3FGL J0507.5-0906   5.18 1.90                                                              NVSS 050753-090509      3.2
FRC J0507-0908  05 07 09.12 -09 08 19.53   1.35  1.92     2.3  0.3     3.1  0.4   0.61 0.53  A4 3FGL J0507.5-0906   6.35 1.99
FRC J0507-0914  05 07 37.45 -09 14 15.52   1.15  1.48     3.7  0.2     4.5  0.6   0.40 0.38  A5 3FGL J0507.5-0906   8.22 1.96                                                              NVSS 050737-091415     12.6  TGSS J050737.2-091418     54.2  WISE J050737.28-091414.4 13.42
FRC J0507-0917  05 07 42.86 -09 17 16.10   0.80  0.82    15.5  0.1     8.0  0.1  -1.34 0.04  A5 3FGL J0507.5-0906  11.42 2.73                                                              NVSS 050742-091714     78.4  TGSS J050742.8-091714    459.9                                  GAIA 3182755037613197440 18.86  05 07 42.35447 -09 17 10.2933  0.00002
FRC J0507-5436  05 07 08.49 -54 36 34.67   0.86  0.86     5.5  0.2     5.5  0.9   0.00 0.41  A4 3FGL J0506.9-5435   2.18 2.89                                 SUMSS J050708-543639    33.
FRC J0509-6417  05 09 57.19 -64 17 38.86   0.81  0.80     9.5  0.2    10.3  0.7   0.16 0.18  A4 3FGL J0509.7-6418   1.44 0.98  RFC J0509-6417   12.0    86.4  SUMSS J050956-641735    18.                                                                                               GAIA 4664129733776267392 18.30  05 09 57.28723 -64 17 41.7683  0.00004
FRC J0511-3731  05 11 54.89 -37 31 25.97   0.80  0.80     5.7  0.1     4.7  0.2  -0.39 0.12  A5 3FGL J0512.0-3737   6.20 1.64                                 SUMSS J051154-373125    45.  NVSS 051154-373123     29.3  TGSS J051154.9-373124     89.7  WISE J051154.80-373126.3 14.49  GAIA 4820842649342247680 20.76  05 11 55.15223 -37 31 19.5474  0.00002
FRC J0512-3738  05 12 24.39 -37 38 29.41   0.80  0.80     5.7  0.1     3.8  0.1  -0.82 0.09  A5 3FGL J0512.0-3737   4.24 1.40                                 SUMSS J051224-373829    66.  NVSS 051224-373827     35.0  TGSS J051224.2-373830    236.7
FRC J0512-3741  05 12 45.02 -37 41 07.60   2.15  2.15     1.3  0.2                           A5 3FGL J0512.0-3737   9.00 2.68                                 SUMSS J051244-374115    14.  NVSS 051245-374105      9.7
FRC J0514-4357  05 14 15.24 -43 57 15.08   0.83  0.97     5.8  0.2     8.1  0.7   0.68 0.25  A4 3FGL J0514.6-4406  10.67 2.78                                 SUMSS J051414-435720    25.                                                                                               GAIA 4800256969875781632 19.69  05 14 14.86821 -43 57 22.9233  0.00003
FRC J0514-4403  05 14 22.58 -44 03 00.96   3.12  1.44 >   1.7  0.2    24.3  0.4              A4 3FGL J0514.6-4406   5.12 1.34                                                                                                                                                           GAIA 4800232647475898112 20.11  05 14 22.07123 -44 03 01.5424  0.00003
FRC J0515-4415  05 15 17.06 -44 15 21.78   0.93  0.92     6.5  0.2     5.4  0.8  -0.38 0.36  A4 3FGL J0514.6-4406  10.65 2.78                                 SUMSS J051516-441526    37.
FRC J0516+1012  05 16 41.49 +10 12 44.78   0.30  0.30    11.3  0.1    10.7  0.1  -0.16 0.05  V2 3FGL J0516.6+1012   0.41 0.22  RFC J0516+1012   15.0   267.1                               NVSS 051641+101244     22.0  TGSS J051641.6+101243     71.2  WISE J051641.49+101244.8 15.06  GAIA 3386756638325186048 20.57  05 16 41.49240 +10 12 44.8436  0.00002
FRC J0516+2630  05 16 44.27 +26 30 47.16   0.30  0.30    40.5  0.6    24.6  0.6  -1.32 0.10  V1 3FGL J0517.1+2628c  6.09 2.25  RFC J0516+2630                                              NVSS 051644+263047    196.6  TGSS J051644.2+263047    725.0
FRC J0517+2621  05 17 02.77 +26 21 22.26   0.30  0.30 >   6.1  0.1                           V2 3FGL J0517.1+2628c  7.53 2.69                                                              NVSS 051702+262121     22.9                                                                  GAIA 3420755668160276736 17.04  05 17 03.04811 +26 21 22.6617  0.00003
FRC J0517+2623  05 17 19.64 +26 23 25.79   0.30  0.30     3.5  0.1                           V2 3FGL J0517.1+2628c  5.73 2.05                                                              NVSS 051719+262322     19.3
FRC J0517+2630  05 17 41.65 +26 30 47.50   0.30  0.30 >  11.6  0.1                           V2 3FGL J0517.1+2628c  7.40 2.76                                                              NVSS 051741+263047      5.5                                  WISE J051741.48+263046.3 16.32
FRC J0522+3336  05 22 51.68 +33 36 06.35   0.30  0.30 >  20.5  0.1                           V2 3FGL J0523.7+3328  13.29 2.63                                                              NVSS 052251+333607    473.9  TGSS J052251.6+333605   2661.9
FRC J0523+3318  05 23 25.29 +33 18 34.58   0.30  0.30              >   5.7  0.1              V2 3FGL J0523.7+3328  10.60 2.04                                                              NVSS 052325+331835     28.9                                                                  GAIA  180981778597068800 15.77  05 23 25.79917 +33 18 40.9280  0.00006
FRC J0523+3338  05 23 28.45 +33 38 00.24   0.30  0.30              >   3.3  0.1              V2 3FGL J0523.7+3328  10.07 1.93                                                                                                                                                           GAIA  182679012231962880 19.21  05 23 27.95249 +33 38 01.0569  0.00003
FRC J0524+2839  05 24 29.52 +28 39 17.36   0.30  0.30    47.2  1.1                           V1 3FGL J0524.4+2839   0.06 0.06  RFC J0524+2839   29.0  1152.8                               NVSS 052429+283918     25.1                                  WISE J052429.49+283917.1 14.90  GAIA 3445591917845748736 18.68  05 24 29.06368 +28 39 17.5494  0.00003
FRC J0526+2248  05 26 22.03 +22 48 02.16   0.30  0.30    10.6  0.3     7.8  0.3  -0.81 0.18  V1 3FGL J0526.4+2247   0.97 0.81  RFC J0526+2248   16.0   253.2                               NVSS 052622+224801     15.8                                  WISE J052622.04+224802.0 13.62  GAIA 3416087760264539264 19.74  05 26 22.03387 +22 48 02.1188  0.00003
FRC J0526+2249  05 26 36.06 +22 49 59.06   0.30  0.30     3.9  0.2     3.1  0.2  -0.61 0.31  V1 3FGL J0526.4+2247   3.10 2.44                                                                                                                           WISE J052636.06+224958.7 16.32
FRC J0527+6647  05 27 18.69 +66 47 35.69   0.30  0.30     2.2  0.1     2.3  0.2   0.13 0.39  V2 3FGL J0527.3+6647   0.55 0.28                                                              NVSS 052718+664742      2.9                                  WISE J052719.04+664736.1 15.94
FRC J0528-5920  05 28 46.03 -59 20 03.48   0.80  0.80    25.8  0.1    27.0  0.1   0.09 0.02  A5 3FGL J0529.2-5917   3.94 1.80                                 SUMSS J052845-592003    20.                                                               WISE J052846.06-592003.6 13.98  GAIA 4759717529482783616 17.56  05 28 46.04807 -59 20 03.7451  0.00073
FRC J0529-5914  05 29 37.02 -59 14 21.75   1.35  1.52     5.6  0.4                           A4 3FGL J0529.2-5917   4.79 2.14                                 SUMSS J052936-591432    15.                                                                                               GAIA 4760094249654057344 19.12  05 29 36.06774 -59 14 27.8667  0.00003
FRC J0533+5944  05 33 01.80 +59 44 39.51   0.30  0.30     1.8  0.1     1.3  0.1  -0.97 0.39  V2 3FGL J0533.2+5944   1.62 0.46                                                              NVSS 053301+594437      5.8                                  WISE J053301.78+594439.0 15.42  GAIA  282651698966148224 19.95  05 33 03.00011 +59 44 37.1831  0.00052
FRC J0533-3757  05 33 57.53 -37 57 57.03   2.11  1.78     7.5  0.3     8.4  0.8   0.23 0.27  A3 3FGL J0533.8-3754   3.86 1.77                                                              NVSS 053357-375754      4.3                                  WISE J053357.54-375755.8 14.80  GAIA 4809186653560776192 19.62  05 33 57.53976 -37 57 55.8744  0.00003
FRC J0535-0618  05 35 49.39 -06 18 01.66   2.62  2.15                  1.9  0.2              A3 3FGL J0535.7-0617c  1.38 0.60
FRC J0535-0623  05 35 41.88 -06 23 02.49   0.80  0.85     5.1  0.1     4.9  0.2  -0.08 0.12  A4 3FGL J0535.7-0617c  5.65 2.47                                                                                           TGSS J053542.0-062302     58.6  WISE J053541.94-062301.0 14.75
FRC J0536+0944  05 36 32.56 +09 44 28.55   0.89  0.93 >  10.9  0.3 >   5.4  0.6              A4 3FGL J0537.0+0957  14.73 2.81  RFC J0536+0944  184.0     0.0                               NVSS 053631+094420    240.9  TGSS J053632.0+094420    334.5                                  GAIA 3337935641992108032 17.64  05 36 32.68092 +09 44 35.6580  0.00002
FRC J0536+1004  05 36 35.78 +10 04 43.66   3.72  3.32     1.4  0.5                           A4 3FGL J0537.0+0957  10.36 1.99                                                              NVSS 053634+100436     10.3  TGSS J053634.8+100436     60.1
FRC J0536+1010  05 36 34.46 +10 10 01.06   1.66  2.47 >   2.3  0.2                           A4 3FGL J0537.0+0957  14.88 2.84                                                              NVSS 053634+100954     18.4
FRC J0537+0957  05 37 46.00 +09 57 56.20   2.15  2.15     4.5  0.2                           A4 3FGL J0537.0+0957  10.41 2.77                                                              NVSS 053745+095756      9.4                                  WISE J053745.93+095758.9 14.68
FRC J0537+3600  05 37 11.76 +36 00 52.87   0.30  0.30     1.7  0.1                           V2 3FGL J0537.4+3604c  4.38 2.37                                                                                                                           WISE J053711.75+360052.9 15.44
FRC J0538+1646  05 38 55.11 +16 46 11.53   0.30  0.30    22.5  0.1    19.3  0.1  -0.46 0.03  V2 3FGL J0538.9+1646   1.09 0.85  RFC J0538+1646   11.0   145.2                               NVSS 053855+164612     17.5                                  WISE J053855.10+164611.5 14.09
FRC J0538-0341  05 38 25.79 -03 41 29.49   0.81  1.45     2.0  0.1     1.9  0.2  -0.10 0.32  A4 3FGL J0538.8-0341   6.09 1.39                                                                                                                           WISE J053825.81-034131.0 16.35
FRC J0538-034A  05 38 35.32 -03 41 26.42   1.50  2.28     1.5  0.2                           A4 3FGL J0538.8-0341   3.72 0.81
FRC J0538-0530  05 38 49.98 -05 30 46.88   0.87  1.04     3.8  0.2     2.9  0.3  -0.55 0.32  A4 3FGL J0539.2-0536   7.64 1.24                                                              NVSS 053851-053052     10.2
FRC J0538-0543  05 38 47.24 -05 43 17.73   1.58  1.95     1.5  0.2                           A4 3FGL J0539.2-0536   9.50 1.54
FRC J0539+1645  05 39 06.10 +16 45 37.80   0.30  0.30     1.6  0.1     1.5  0.1  -0.19 0.38  V2 3FGL J0538.9+1646   1.74 1.30                                                                                                                                                           GAIA 3396631455334098048 18.74  05 39 06.63028 +16 45 38.8447  0.00001
FRC J0539-0527  05 39 16.63 -05 27 57.25   1.04  1.27     2.9  0.2     3.9  0.7   0.60 0.50  A4 3FGL J0539.2-0536   8.20 1.33                                                                                           TGSS J053916.3-052801     73.2
FRC J0539-0531  05 39 57.20 -05 31 39.47   2.63  2.79     3.5  0.5                           A4 3FGL J0539.2-0536  12.06 1.97                                                              NVSS 053956-053139      5.9  TGSS J053956.7-053149     61.2
FRC J0539-0536  05 39 48.60 -05 36 39.45   1.02  1.45     2.0  0.2     3.0  0.3   0.82 0.41  A4 3FGL J0539.2-0536   9.10 1.67                                                                                                                           WISE J053948.45-053638.1 15.81
FRC J0539-0541  05 39 31.49 -05 41 27.10   0.85  1.08     2.9  0.1     3.1  0.3   0.14 0.27  A4 3FGL J0539.2-0536   7.22 1.17                                                                                           TGSS J053931.4-054124     72.6  WISE J053931.43-054125.0 15.56
FRC J0539-0542  05 39 31.77 -05 42 38.43   1.16  1.74                  1.8  0.3              A4 3FGL J0539.2-0536   8.19 1.32                                                                                                                           WISE J053931.61-054239.9 13.12  GAIA 3017114710400602496 20.05  05 39 31.61936 -05 42 39.8128  0.00002
FRC J0539-0543  05 39 50.15 -05 43 19.40   2.15  2.15     1.4  0.2                           A4 3FGL J0539.2-0536  11.92 1.93                                                              NVSS 053950-054321      3.3
FRC J0540+1209  05 40 05.01 +12 09 55.01   0.30  0.30    23.3  0.1    22.5  0.1  -0.10 0.03  V2 3FGL J0540.0+1208   1.51 0.90  RFC J0540+1209   20.0   149.3                               NVSS 054005+120955     25.3  TGSS J054004.9+120953     42.3  WISE J054005.01+120954.9 14.82  GAIA 3340374118263840256 19.44  05 40 05.01357 +12 09 54.9612  0.00003
FRC J0540+3501  05 40 55.44 +35 01 44.82   0.30  0.30     7.6  0.1     3.7  0.1  -2.14 0.12  V2 3FGL J0540.8+3503c  2.26 0.17                                                              NVSS 054055+350144     20.8                                                                  GAIA 3455482613347078912 19.53  05 40 55.05264 +35 01 49.5256  0.00007
FRC J0540+3503  05 40 44.67 +35 03 54.48   0.30  0.30     1.9  0.1     1.2  0.1  -1.37 0.40  V2 3FGL J0540.8+3503c  1.40 0.60                                                              NVSS 054044+350355      5.2
FRC J0540+3547  05 40 37.46 +35 47 53.18   0.30  0.30     2.0  0.2                           V1 3FGL J0541.1+3553   8.39 2.70                                                              NVSS 054037+354745      4.1
FRC J0540+3549  05 40 43.70 +35 49 05.76   0.30  0.30     1.7  0.2                           V1 3FGL J0541.1+3553   6.64 2.14
FRC J0541+3556  05 41 33.51 +35 56 53.80   0.30  0.30     2.2  0.1                           V2 3FGL J0541.1+3553   6.25 2.03                                                                                                                           WISE J054133.37+355652.1 15.56
FRC J0541+3600  05 41 02.27 +36 00 05.67   0.30  0.30    13.6  0.1                           V2 3FGL J0541.1+3553   6.31 2.02                                                              NVSS 054102+360008     32.1  TGSS J054102.1+360006    211.3
FRC J0541-8738  05 41 24.38 -87 38 46.49   3.32  3.92     2.9  0.2                           A3 3FGL J0542.2-8737   1.77 1.07                                 SUMSS J054113-873844     8.
FRC J0543-5532  05 43 57.14 -55 32 07.20   0.80  0.80    33.3  0.2    37.7  0.6   0.25 0.04  A4 3FGL J0543.9-5531   0.44 0.79                                 SUMSS J054356-553203    38.                                                               WISE J054357.22-553207.3 12.80  GAIA 4768196722637764096 16.36  05 43 57.21237 -55 32 07.3270  0.00004
FRC J0544+2237  05 44 40.59 +22 37 57.85   0.30  0.30     1.3  0.1          0.1  -1.09 0.56  V2 3FGL J0544.7+2239   1.51 0.43                                                              NVSS 054440+223747      2.6                                  WISE J054440.61+223758.3 15.14
FRC J0544+2242  05 44 46.28 +22 42 31.94   0.30  0.30     1.1  0.1          0.1  -1.80 0.77  V2 3FGL J0544.7+2239   3.24 0.91                                                                                                                                                           GAIA 3403505052281318400 14.00  05 44 46.75210 +22 42 30.1098  0.00003
FRC J0545+6018  05 45 33.64 +60 18 50.83   0.30  0.30     1.1  0.2          0.1  -1.60 0.92  V1 3FGL J0545.6+6019   0.87 0.70                                                                                                                           WISE J054533.62+601850.8 17.21
FRC J0546+0041  05 46 00.46 +00 41 44.80   0.80  0.93     8.9  0.1     5.9  0.2  -0.83 0.09  A5 3FGL J0546.4+0031c 12.51 1.39                                                              NVSS 054600+004141      4.1
FRC J0546+0043  05 46 37.85 +00 43 40.91   0.80  0.87    11.8  0.1    10.0  0.1  -0.34 0.04  A5 3FGL J0546.4+0031c 12.20 1.36                                                              NVSS 054637+004342     25.3  TGSS J054637.9+004343     41.4
FRC J0546+0044  05 46 43.08 +00 44 43.19   1.15  2.60     2.1  0.1     2.0  0.2  -0.10 0.30  A5 3FGL J0546.4+0031c 13.48 1.50
FRC J0547+0021  05 47 04.78 +00 21 42.96   0.30  0.30     7.8  0.3     7.0  0.3  -0.29 0.21  V1 3FGL J0546.4+0031c 13.20 1.47                                                              NVSS 054705+002147     12.6                                  WISE J054704.78+002144.1  8.18
FRC J0547+0028  05 47 08.09 +00 28 56.28   0.80  1.02     6.5  0.1     3.7  0.1  -1.14 0.09  A5 3FGL J0546.4+0031c  9.90 1.11                                                              NVSS 054708+002854     41.0  TGSS J054707.6+002904    141.9  WISE J054707.98+002858.1 14.72
FRC J0550-4527  05 50 25.89 -45 27 16.38   0.80  0.80     6.1  0.1     4.2  0.2  -0.76 0.13  A5 3FGL J0550.3-4521   6.33 0.92                                 SUMSS J055025-452716    34.                                                                                               GAIA 4801375521093606784 20.18  05 50 25.25404 -45 27 15.0756  0.00003
FRC J0551-4515  05 51 07.99 -45 15 28.60   2.15  2.15 >   1.3  0.2                           A3 3FGL J0550.3-4521   9.95 1.45
FRC J0551-4524  05 51 02.78 -45 24 21.30   2.15  2.15 >   1.2  0.2                           A3 3FGL J0550.3-4521   8.08 1.18
FRC J0554+3102  05 54 05.16 +31 02 13.61   0.30  0.30     1.3  0.2                           V1 3FGL J0554.1+3104   1.95 1.56                                                              NVSS 055405+310205      3.1                                  WISE J055405.15+310214.4 14.75
FRC J0555+3922  05 55 56.63 +39 22 07.80   0.30  0.30 >  61.2  0.2 >  74.2  0.1              V2 3FGL J0556.2+3933  11.38 2.10  RFC J0555+3922  474.0    13.2                               NVSS 055556+392207    354.6  TGSS J055556.6+392209    678.9  WISE J055556.61+392207.7 13.92  GAIA 3458103569895587456 18.67  05 55 56.61726 +39 22 07.8021  0.00003
FRC J0555+3926  05 55 30.99 +39 26 17.39   0.30  0.30 >  91.7  0.4 >   8.0  0.2              V2 3FGL J0556.2+3933  10.65 1.97
FRC J0556+3929  05 56 10.53 +39 29 25.08   0.30  0.30                  1.0  0.1              V2 3FGL J0556.2+3933   3.65 0.67                                                              NVSS 055610+392925      3.3                                  WISE J055610.38+392923.7 13.95  GAIA 3458111060318944512 15.94  05 56 10.38267 +39 29 23.6862  0.00013
FRC J0556-4351  05 56 18.75 -43 51 46.38   1.10  1.02    29.4  0.6 >   1.5  0.3              A1 3FGL J0556.0-4353   3.25 1.44                                 SUMSS J055618-435146    28.                                                               WISE J055618.74-435146.0 13.58  GAIA 4803207921646000128 18.55  05 56 18.74763 -43 51 46.0583  0.00067
FRC J0557-0719  05 57 37.41 -07 19 14.89   0.82  0.81    46.5  0.2    30.9  0.4  -0.83 0.04  A3 3FGL J0557.7-0720   2.87 1.73  RFC J0557-0719   12.0    11.4                               NVSS 055737-071914     79.9  TGSS J055737.3-071914    228.2  WISE J055737.38-071913.6 14.49  GAIA 3018707907044653952 20.36  05 57 37.88087 -07 19 12.1294  0.00005
FRC J0557-071A  05 57 45.17 -07 19 08.11   2.39  1.90     3.2  0.2     2.3  0.2  -0.67 0.30  A3 3FGL J0557.7-0720   1.46 0.88                                                              NVSS 055745-071901      4.3
FRC J0559+3042  05 59 41.00 +30 42 28.27   0.30  0.30    16.0  0.1     8.6  0.1  -1.85 0.05  V2 3FGL J0559.8+3042   2.17 1.80                                                              NVSS 055941+304227     44.9  TGSS J055940.9+304227     55.3  WISE J055940.99+304228.4 14.09  GAIA 3449840362056640640 19.90  05 59 41.00175 +30 42 28.2509  0.00006
FRC J0600-1935  06 00 27.48 -19 35 56.23   1.28  1.02    10.9  0.2     4.6  0.2  -1.75 0.13  A3 3FGL J0600.4-1934   1.57 0.33                                                              NVSS 060029-193605     73.1  TGSS J060027.4-193551    119.1  WISE J060027.42-193553.6 16.44
FRC J0600-193A  06 00 45.46 -19 35 22.56   0.80  0.80     8.5  0.1     6.9  0.2  -0.42 0.08  A4 3FGL J0600.4-1934   4.14 0.87                                                              NVSS 060045-193524     48.4  TGSS J060045.4-193523    281.3  WISE J060045.48-193522.0 17.30
FRC J0600-1936  06 00 30.13 -19 36 13.85   1.00  0.91    18.0  0.2     9.1  0.2  -1.39 0.07  A3 3FGL J0600.4-1934   1.90 0.40                                                              NVSS 060029-193605     73.1  TGSS J060030.0-193614    123.9                                  GAIA 2918327026619958784 14.09  06 00 30.61991 -19 36 11.4398  0.00010
FRC J0601+3838  06 01 02.87 +38 38 29.25   0.30  0.30    12.9  1.4    85.6  1.1              V1 3FGL J0601.0+3837   1.03 0.80  RFC J0601+3838   67.0  1286.8                               NVSS 060102+383828    704.0  TGSS J060102.6+383828   2832.3  WISE J060102.86+383829.2 13.70  GAIA 3457447715502780800 19.25  06 01 02.86941 +38 38 29.1764  0.00003
FRC J0602-4018  06 02 51.26 -40 18 46.00   2.57  2.44 >   3.8  0.3                           A1 3FGL J0602.8-4016   2.45 2.57                                 SUMSS J060251-401845    72.                                                               WISE J060251.29-401845.3 12.82  GAIA 2882479167981648640 16.77  06 02 51.29038 -40 18 45.3359  0.00049
FRC J0603+2038  06 03 11.99 +20 38 44.22   0.30  0.30     1.3  0.1                           V2 3FGL J0603.3+2042   4.79 3.00                                                                                                                           WISE J060312.17+203845.2 16.16  GAIA 3422907137537524736 18.94  06 03 11.68195 +20 38 53.0243  0.00003
FRC J0604+0000  06 04 58.47 +00 00 42.82   0.84  0.83    26.5  0.2    21.4  0.2  -0.43 0.03  A3 3FGL J0605.0-0000   2.09 1.68  RFC J0604+0000   22.0    46.2                               NVSS 060458+000043     34.4  TGSS J060458.4+000044     85.2  WISE J060458.42+000043.2 12.12  GAIA 3122452528547059584 15.59  06 04 58.42690 +00 00 43.2019  0.00002
FRC J0604-4817  06 04 08.32 -48 17 24.57   0.80  0.80    11.8  0.2    16.5  0.5   0.68 0.10  A4 3FGL J0604.1-4817   0.19 0.18  RFC J0604-4817   12.0   571.4  SUMSS J060408-481723    32.                               TGSS J060408.6-481723     64.8  WISE J060408.61-481725.1 13.80  GAIA 5554387806111660160 17.81  06 04 08.62088 -48 17 25.1629  0.00003
FRC J0604-4849  06 04 33.28 -48 49 47.47   0.80  0.80   255.7  0.3   256.0  1.0   0.00 0.01  A4 3FGL J0604.7-4849   1.82 0.71                                 SUMSS J060433-484947   235.                               TGSS J060432.5-485001    976.6  WISE J060433.09-484947.5 14.80  GAIA 5554124507436320896 19.53  06 04 33.09015 -48 49 47.6447  0.00127
FRC J0606-4729  06 06 35.93 -47 29 55.57   0.80  0.80   208.1  0.3   220.3  0.8   0.12 0.01  A4 3FGL J0606.4-4729   1.84 0.99  RFC J0606-4729   77.0   539.0  SUMSS J060635-472953   274.                               TGSS J060635.6-472952    325.3  WISE J060635.74-472954.8 10.76  GAIA 5554574620010613888 16.47  06 06 35.73389 -47 29 54.8288  0.00003
FRC J0607-2308  06 07 30.76 -23 08 20.38   0.92  0.84     7.2  0.2     4.7  0.8  -0.87 0.40  A4 3FGL J0608.2-2306  10.42 2.82                                                              NVSS 060730-230820     46.5  TGSS J060730.6-230818    354.5  WISE J060730.56-230819.1 17.08
FRC J0608+5331  06 08 12.68 +53 31 15.68   0.30  0.30     2.0  0.1 >   1.3  0.1              V2 3FGL J0608.6+5328   4.45 1.11                                                                                                                           WISE J060812.67+533115.4 12.09  GAIA  996513948331888000 17.57  06 08 12.67899 +53 31 15.4265  0.00035
FRC J0608+533A  06 08 42.08 +53 31 39.62   0.30  0.30     5.5  0.1     4.6  0.1  -0.53 0.12  V2 3FGL J0608.6+5328   2.72 0.68                                                              NVSS 060841+533140      9.6
FRC J0608-2256  06 08 01.64 -22 56 35.42   0.81  1.29     4.0  0.2                           A4 3FGL J0608.2-2306  10.44 2.82                                                              NVSS 060801-225639      9.7  TGSS J060801.6-225640     41.4
FRC J0609+5331  06 09 01.35 +53 31 32.92   0.30  0.30     1.0  0.1                           V2 3FGL J0608.6+5328   4.26 1.06                                                                                                                           WISE J060901.60+533130.3 14.90  GAIA  996511783668373376 17.26  06 09 01.74556 +53 31 29.2527  0.00035
FRC J0609-2842  06 09 53.42 -28 42 10.61   0.81  0.90     8.7  0.2     7.8  0.8  -0.22 0.25  A4 3FGL J0609.6-2851   9.97 1.79                                                              NVSS 060953-284210     50.0  TGSS J060953.4-284211    349.7
FRC J0610-1837  06 10 00.56 -18 37 53.51   0.80  0.80    11.1  0.1    14.4  0.2   0.53 0.05  A5 3FGL J0609.7-1841   5.68 2.38  RFC J0610-1837   14.0     0.8                               NVSS 061000-183751      4.2                                  WISE J061000.56-183753.5 15.76  GAIA 2942643310384004608 20.82  06 10 00.55910 -18 37 53.5289  0.00010
FRC J0619+2241  06 19 17.61 +22 41 33.27   0.30  0.30     1.1  0.1          0.1  -1.34 0.69  V2 3FGL J0619.4+2242   2.95 1.29
FRC J0619+2243  06 19 55.93 +22 43 33.98   0.30  0.30     3.0  0.1                           V2 3FGL J0619.4+2242   6.12 2.83
FRC J0619+2245  06 19 47.40 +22 45 06.72   0.30  0.30     6.1  0.1 >   1.9  0.1              V2 3FGL J0619.4+2242   4.87 2.03                                                                                                                           WISE J061947.42+224506.7 14.60  GAIA 3377419108840966016 19.71  06 19 47.77829 +22 45 08.6368  0.00004
FRC J0620+2511  06 20 56.79 +25 11 11.92   0.30  0.30    18.5  0.6                           V1 3FGL J0621.0+2514   3.85 2.28                                                              NVSS 062056+251111     85.6  TGSS J062056.6+251111    446.9                                  GAIA 3431821015743575040 17.51  06 20 56.77367 +25 11 06.0069  0.00004
FRC J0622-4143  06 22 42.49 -41 43 58.85   0.80  0.80    13.1  0.1    12.2  0.2  -0.14 0.05  A4 3FGL J0623.1-4143   4.62 1.77  RFC J0622-4143                 SUMSS J062242-414357    54.                                                               WISE J062242.54-414358.1 14.92  GAIA 5573205122986752384 20.09  06 22 42.48794 -41 43 58.7105  0.00003
FRC J0626+1735  06 26 56.21 +17 35 45.29   0.30  0.30 >  17.6  0.1                           V2 3FGL J0626.8+1743   8.25 1.74                                                              NVSS 062656+173551    324.5  TGSS J062656.1+173551   2089.1  WISE J062656.40+173543.7 15.44
FRC J0626+1736  06 26 56.06 +17 36 00.28   0.30  0.30 >   7.7  0.1                           V2 3FGL J0626.8+1743   8.00 1.68                                                              NVSS 062656+173551    324.5                                                                  GAIA 3369762792765123712 17.34  06 26 56.16197 +17 36 00.1107  0.00004
FRC J0626+1740  06 26 38.26 +17 40 43.80   0.30  0.30     2.4  0.1                           V2 3FGL J0626.8+1743   4.36 0.92                                                              NVSS 062638+174039     32.1
FRC J0626+174A  06 26 39.11 +17 40 33.08   0.30  0.30     1.2  0.1                           V2 3FGL J0626.8+1743   4.36 0.92                                                              NVSS 062638+174039     32.1                                                                  GAIA 3369776162997169280 16.98  06 26 38.94923 +17 40 37.8442  0.00004
FRC J0626-4258  06 26 36.72 -42 58 05.29   0.81  0.84     7.1  0.2     9.0  0.7   0.48 0.22  A4 3FGL J0626.6-4259   1.84 1.05  RFC J0626-4258                 SUMSS J062636-425807    14.                                                               WISE J062636.71-425805.9 14.47  GAIA 5569111022722173568 18.77  06 26 36.70368 -42 58 06.0111  0.00003
FRC J0628+2434  06 28 34.22 +24 34 11.68   0.30  0.30     3.5  0.1 >   1.4  0.1              V2 3FGL J0628.4+2429   4.45 1.76                                                              NVSS 062834+243411      3.7                                                                  GAIA 3383562453968144768 19.09  06 28 33.98609 +24 34 04.5454  0.00004
FRC J0629-0939  06 29 53.28 -09 39 03.80   2.15  2.15     1.3  0.2                           A4 3FGL J0630.2-0929c 10.98 1.28                                                              NVSS 062952-093908      4.7
FRC J0630-0933  06 30 09.41 -09 33 49.71   1.23  1.64     2.2  0.2                           A4 3FGL J0630.2-0929c  4.47 0.52                                                              NVSS 063009-093352     10.5  TGSS J063009.2-093349     50.0
FRC J0630-0935  06 30 39.99 -09 35 50.16   1.38  1.56     2.0  0.2                           A4 3FGL J0630.2-0929c  8.30 0.97                                                              NVSS 063039-093548      8.6  TGSS J063039.9-093546     61.6
FRC J0630-093A  06 30 50.12 -09 35 04.70   2.15  2.15     1.4  0.2                           A4 3FGL J0630.2-0929c  9.74 1.16                                                              NVSS 063050-093505     15.7  TGSS J063050.1-093507     84.3                                  GAIA 3002997943173330176 18.93  06 30 50.46736 -09 35 02.1740  0.00006
FRC J0631+0646  06 31 44.32 +06 46 10.23   0.92  1.27     2.8  0.1     4.9  0.4   1.14 0.24  A4 3FGL J0631.6+0644   2.38 2.18                                                              NVSS 063144+064610      6.3                                  WISE J063144.21+064612.7 13.12  GAIA 3324369249053622272 17.33  06 31 44.18748 +06 46 13.7249  0.00002
FRC J0633+0422  06 33 50.04 +04 22 14.06   0.81  1.61     3.7  0.2     2.6  0.1  -0.72 0.19  A5 3FGL J0634.1+0424   4.69 1.91                                                              NVSS 063349+042218     14.8  TGSS J063349.8+042216    125.1
FRC J0635+7113  06 35 38.78 +71 13 25.03   0.30  0.30     7.4  0.1                           V2 3FGL J0636.7+7115   5.89 1.71                                                              NVSS 063539+711313      4.8                                  WISE J063538.77+711324.7 15.25  GAIA 1112740505008936576 19.32  06 35 38.75534 +71 13 24.8285  0.00017
FRC J0635+7114  06 35 36.44 +71 14 20.05   0.30  0.30     3.7  0.1                           V2 3FGL J0636.7+7115   5.77 1.74                                                              NVSS 063536+711418     44.1                                  WISE J063536.46+711419.4 17.42
FRC J0639+7324  06 39 21.37 +73 24 59.79   0.30  0.30 >  50.8  1.1 >   4.2  0.2              V1 3FGL J0638.6+7324   3.23 1.28  RFC J0639+7324  754.0  2293.9                               NVSS 063921+732458    903.0  TGSS J063921.8+732459   1783.2  WISE J063921.94+732458.0 14.45  GAIA 1113489409862649472 18.00  06 39 21.96119 +73 24 58.0412  0.00004
FRC J0640+0748  06 40 32.76 +07 48 33.98   0.91  0.93     7.3  0.2    10.8  0.8   0.80 0.21  A4 3FGL J0640.9+0752   7.82 1.25  RFC J0640+0748   16.0     4.0                               NVSS 064032+074836     19.5
FRC J0640+0759  06 40 31.17 +07 59 49.58   1.20  1.20     3.5  0.2                           A4 3FGL J0640.9+0752   9.76 1.53                                                              NVSS 064030+075952     12.8  TGSS J064031.2+075951     45.3
FRC J0641+0751  06 41 03.92 +07 51 30.20   2.15  2.15     1.1  0.1                           A4 3FGL J0640.9+0752   1.86 0.29                                                              NVSS 064103+075127      5.4                                  WISE J064103.87+075132.0 15.69  GAIA 3133863947416396032 18.43  06 41 04.18600 +07 51 22.7702  0.00005
FRC J0641+1010  06 41 12.19 +10 10 10.29   0.30  0.30    19.7  0.3    15.4  0.4  -0.65 0.11  V1 3FGL J0641.1+1004   5.25 1.26  RFC J0641+1010   26.0    16.7                               NVSS 064112+101007     25.3                                  WISE J064112.21+101010.1 14.57
FRC J0641+1011  06 41 14.16 +10 11 58.57   0.30  0.30    10.3  0.4                           V1 3FGL J0641.1+1004   7.11 1.71                                                              NVSS 064114+101157     74.0  TGSS J064114.2+101157    357.4
FRC J0644+603A  06 44 35.75 +60 38 51.07   0.30  0.30     8.2  0.3 >   1.9  0.2              V1 3FGL J0644.6+6035   3.39 2.18  RFC J0644+6038   14.0     5.0                               NVSS 064435+603849     33.5                                  WISE J064435.71+603851.1 14.32  GAIA 1003602946472075008 18.43  06 44 35.74546 +60 38 51.1610  0.00003
FRC J0644-2851  06 44 43.72 -28 51 17.11   0.81  0.86    20.0  0.3    26.6  0.7   0.58 0.08  A4 3FGL J0644.6-2853   2.75 1.49  RFC J0644-2851   17.0    26.6                               NVSS 064443-285116     53.0  TGSS J064443.8-285116    212.9  WISE J064443.74-285116.5 14.20  GAIA 2918469035418016384 18.58  06 44 43.76386 -28 51 16.7219  0.00019
FRC J0644-2853  06 44 30.82 -28 53 11.54   1.10  0.84     2.7  0.2     3.0  0.5   0.21 0.49  A4 3FGL J0644.6-2853   1.71 0.93                                                              NVSS 064430-285306     28.2  TGSS J064430.7-285306    146.0                                  GAIA 2918463056826551936 18.38  06 44 31.14495 -28 53 20.2180  0.00019
FRC J0644-2855  06 44 49.51 -28 55 19.93   0.85  0.81    23.9  0.7    11.7  0.8  -1.45 0.20  A4 3FGL J0644.6-2853   2.93 1.58  RFC J0644-2855                                              NVSS 064449-285520     48.6  TGSS J064449.6-285518     28.7
FRC J0646-5136  06 46 56.06 -51 36 53.08   1.31  1.89     2.6  0.4                           A4 3FGL J0647.0-5134   2.93 0.61                                 SUMSS J064654-513652     6.                                                                                               GAIA 5501837025824096896 18.65  06 46 57.05668 -51 36 56.4271  0.00235
FRC J0647+1750  06 47 36.85 +17 50 21.45   0.30  0.30     2.2  0.1                           V2 3FGL J0647.8+1751   3.42 0.76                                                              NVSS 064736+175021     12.7
FRC J0647+1752  06 47 54.41 +17 52 50.27   0.30  0.30    41.1  0.1    30.2  0.1  -0.92 0.02  V2 3FGL J0647.8+1751   1.94 0.31                                                              NVSS 064754+175250     82.0  TGSS J064754.4+175251    241.2                                  GAIA 3359277682379356288 20.42  06 47 54.51613 +17 52 43.1602  0.00004
FRC J0647+1755  06 47 46.64 +17 55 02.79   0.30  0.30     7.4  0.1                           V2 3FGL J0647.8+1751   4.09 0.66                                                                                                                           WISE J064746.68+175502.3 16.03  GAIA 3359289566554062720 20.07  06 47 46.74118 +17 55 02.2418  0.00004
FRC J0647-5129  06 47 31.64 -51 29 54.33   3.62  3.17     2.4  0.4                           A4 3FGL J0647.0-5134   6.12 1.47                                 SUMSS J064730-512953     7.
FRC J0647-5135  06 47 10.31 -51 35 46.44   1.53  1.05    19.5  1.0    24.1  0.8   0.43 0.17  A4 3FGL J0647.0-5134   1.89 0.41                                 SUMSS J064709-513549    63.                               TGSS J064709.7-513547    154.4  WISE J064710.04-513547.7 13.52  GAIA 5501842179781020288 17.95  06 47 10.05181 -51 35 47.6689  0.00203
FRC J0648+1749  06 48 06.37 +17 49 57.15   0.30  0.30     2.6  0.1     1.9  0.1  -0.93 0.27  V2 3FGL J0647.8+1751   3.85 0.80                                                                                           TGSS J064822.0+174906    133.1                                  GAIA 3359276376709298944 18.40  06 48 06.01692 +17 49 59.1876  0.00004
FRC J0648+174A  06 48 22.00 +17 49 04.80   0.30  0.30 >  46.1  0.1                           V2 3FGL J0647.8+1751   7.67 1.66  RFC J0648+1749   18.0     1.8                               NVSS 064822+174905     48.9                                  WISE J064821.99+174904.8 12.71  GAIA 3359273211318401408 18.41  06 48 22.00272 +17 49 04.8500  0.00004
FRC J0649-3139  06 49 33.61 -31 39 20.82   0.80  0.81     9.1  0.2     9.2  0.6   0.02 0.18  A4 3FGL J0649.6-3138   1.35 1.52  RFC J0649-3139   27.0   201.7                               NVSS 064933-313917      7.1                                  WISE J064933.60-313920.3 14.25  GAIA 5583326608557456128 18.02  06 49 33.59864 -31 39 20.2765  0.00028
FRC J0650+6521  06 50 55.20 +65 21 40.08   0.30  0.30     1.4  0.1          0.1  -1.31 0.54  V2 3FGL J0650.9+6524   3.25 0.78                                                              NVSS 065055+652138      6.0                                  WISE J065055.23+652140.6 15.80
FRC J0651+6524  06 51 25.33 +65 24 57.12   0.30  0.30    20.2  0.1    15.1  0.1  -0.86 0.03  V2 3FGL J0650.9+6524   2.69 1.02  RFC J0651+6524   15.0    30.2                               NVSS 065125+652458     20.0                                  WISE J065125.31+652456.8 14.88  GAIA 1101006173316813312 19.39  06 51 25.32127 +65 24 56.9038  0.00003
FRC J0651+6525  06 51 18.70 +65 25 49.48   0.30  0.30     1.3  0.1          0.1  -1.09 0.56  V2 3FGL J0650.9+6524   2.21 0.72                                                                                                                           WISE J065118.70+652549.3 12.91  GAIA 1101006242035351040 18.21  06 51 18.68774 +65 25 49.3087  0.00003
FRC J0652-4808  06 52 00.58 -48 08 59.47   0.80  0.80    22.6  0.2    18.9  0.7  -0.36 0.09  A4 3FGL J0652.0-4808   1.06 0.69  RFC J0652-4808   19.0   254.1  SUMSS J065200-480859    71.                                                               WISE J065200.57-480859.3 14.44  GAIA 5509402730969673344 18.90  06 52 00.57793 -48 08 59.3985  0.00178
FRC J0658+0637  06 58 45.02 +06 37 11.60   0.30  0.30    19.8  0.6                           V1 3FGL J0658.6+0636   2.39 1.48  RFC J0658+0637   28.0    74.8                               NVSS 065844+063711     24.9                                  WISE J065845.02+063711.5 13.85  GAIA 3129909038449173376 18.83  06 58 45.02389 +06 37 11.4886  0.00005
FRC J0658+2315  06 58 39.40 +23 15 47.95   0.30  0.30     6.5  0.1 >   2.0  0.1              V2 3FGL J0658.8+2318   4.32 1.84                                                              NVSS 065839+231547     11.2                                  WISE J065839.40+231547.9 14.58  GAIA 3380173690410285696 18.98  06 58 39.40057 +23 15 47.9005  0.00005
FRC J0658-0439  06 58 49.29 -04 39 37.30   4.98  3.76     5.6  0.5                           A3 3FGL J0659.2-0439c  5.80 2.94                                                              NVSS 065849-043929      6.9                                  WISE J065849.40-043936.4 14.71  GAIA 3101682960057535360 18.93  06 58 49.39384 -04 39 40.5152  0.00007
FRC J0658-4702  06 58 27.41 -47 02 34.90   0.87  0.95     1.3  0.2     1.1  0.3  -0.34 0.87  A4 3FGL J0657.6-4701   7.84 2.62
FRC J0659+2319  06 59 09.40 +23 19 37.77   0.30  0.30     3.1  0.1     1.0  0.1  -3.36 0.39  V2 3FGL J0658.8+2318   3.93 1.76                                                              NVSS 065909+231936      9.9
FRC J0659-0434  06 59 27.24 -04 34 14.76   0.80  0.95     4.7  0.1     5.6  0.2   0.36 0.12  A5 3FGL J0659.2-0439c  6.13 2.67                                                              NVSS 065927-043418     33.5  TGSS J065927.1-043415    219.8                                  GAIA 3101682616460401536 19.18  06 59 26.91437 -04 34 23.0879  0.00007
FRC J0700+3601  07 00 51.60 +36 01 38.25   0.30  0.30     1.5  0.1                           V2 3FGL J0700.6+3557   4.50 1.47                                                              NVSS 070051+360139      4.5                                  WISE J070051.45+360138.0 16.55
FRC J0703-1042  07 03 39.75 -10 42 22.57   0.81  0.99     3.7  0.2     4.0  0.6   0.16 0.41  A4 3FGL J0704.1-1043   7.04 2.58                                                                                           TGSS J070339.8-104220     32.3
FRC J0703-3914  07 03 13.71 -39 14 24.75   1.18  0.81    18.8  0.3    43.7  0.6   1.71 0.06  A4 3FGL J0703.4-3914   2.50 1.61  RFC J0703-3914   87.0   182.4  SUMSS J070312-391421    54.  NVSS 070312-391418     36.5  TGSS J070312.3-391419     63.1  WISE J070313.74-391427.4 14.43  GAIA 5565391477963583488 14.12  07 03 13.96631 -39 14 22.5075  0.00003
FRC J0704-1032  07 04 19.75 -10 32 54.05   0.84  1.46     6.2  0.5                           A4 3FGL J0704.1-1043  10.74 2.24                                                              NVSS 070419-103256     12.9
FRC J0704-1033  07 04 20.53 -10 33 24.40   0.84  1.53     4.1  0.4                           A4 3FGL J0704.1-1043  10.31 2.15                                                              NVSS 070419-103256     12.9
FRC J0704-1037  07 04 39.53 -10 37 35.78   0.82  2.11     7.8  0.7                           A4 3FGL J0704.1-1043   9.56 2.28                                                              NVSS 070439-103737     27.9  TGSS J070439.6-103737    169.4  WISE J070439.36-103735.6 13.61  GAIA 3046515926205611008 15.61  07 04 39.33789 -10 37 35.6117  0.00006
FRC J0704-1043  07 04 31.60 -10 43 35.32   1.19  1.23     1.8  0.2                           A4 3FGL J0704.1-1043   5.76 2.22                                                              NVSS 070431-104331      7.2
FRC J0704-1044  07 04 11.81 -10 44 10.63   0.84  0.99     2.5  0.1     2.6  0.4   0.08 0.39  A4 3FGL J0704.1-1043   1.28 0.29                                                              NVSS 070411-104407      3.3
FRC J0704-1046  07 04 20.27 -10 46 51.42   2.27  1.23 >   2.9  0.3    33.3  1.0   4.96 0.27  A4 3FGL J0704.1-1043   4.66 1.03  RFC J0704-1046   20.0    16.4                               NVSS 070419-104659     39.7
FRC J0704-4826  07 04 22.11 -48 26 48.10   3.03  2.30     4.4  0.2     3.3  0.3  -0.58 0.28  A3 3FGL J0704.3-4828   1.84 1.19                                                                                                                           WISE J070421.81-482647.5 14.97  GAIA 5508446327653525760 19.06  07 04 21.81227 -48 26 47.4144  0.00003
FRC J0705-0004  07 05 40.25 -00 04 57.58   0.96  3.01     1.6  0.2                           A4 3FGL J0705.7-0006   2.17 0.82                                                              NVSS 070540-000459      7.9  TGSS J070540.2-000456     69.3                                  GAIA 3112744493709181696 19.59  07 05 40.27504 -00 05 00.8184  0.00006
FRC J0706-0008  07 06 01.26 -00 08 07.50   2.15  2.15     1.0  0.1                           A4 3FGL J0705.7-0006   4.26 1.72                                                              NVSS 070601-000758      5.9                                                                  GAIA 3112731402648586880 19.39  07 06 00.80396 -00 08 06.5007  0.00006
FRC J0707-1028  07 07 47.00 -10 28 53.88   1.17  1.08     3.0  0.3                           A4 3FGL J0707.7-1035c  6.71 1.75                                                              NVSS 070746-102855      8.2                                                                  GAIA 3046559322557980416 19.79  07 07 47.35920 -10 28 58.8371  0.00003
FRC J0707-1029  07 07 21.53 -10 29 51.58   0.92  0.94     3.9  0.2     6.5  0.7   1.04 0.32  A4 3FGL J0707.7-1035c  7.66 2.06                                                                                                                                                           GAIA 3046565163712677376 19.08  07 07 21.31477 -10 29 47.4351  0.00003
FRC J0707-1033  07 07 31.58 -10 33 30.50   2.15  2.15     1.6  0.2                           A4 3FGL J0707.7-1035c  3.35 0.93                                                              NVSS 070731-103332     12.0  TGSS J070731.4-103331     73.7                                  GAIA 3046552695423418752 19.85  07 07 31.34311 -10 33 33.8587  0.00003
FRC J0707-1036  07 07 46.36 -10 36 50.91   0.88  1.15     2.0  0.2                           A4 3FGL J0707.7-1035c  1.63 0.43                                                                                                                           WISE J070746.17-103650.1 14.71  GAIA 3046548636679198592 19.77  07 07 46.27187 -10 36 47.5221  0.00008
FRC J0707-3112  07 07 35.08 -31 12 00.46   2.31  1.71     3.9  0.2     1.2  0.1  -2.39 0.27  A3 3FGL J0707.5-3111   0.50 0.11                                 SUMSS J070734-311202    13.  NVSS 070735-311203     15.3  TGSS J070735.0-311159     75.7                                  GAIA 5604592679564183680 20.10  07 07 34.63463 -31 11 56.7770  0.00002
FRC J0707-3116  07 07 40.30 -31 16 11.54   0.80  0.80    15.6  0.1    17.4  0.3   0.22 0.05  A4 3FGL J0707.5-3111   4.65 0.46  RFC J0707-3116   33.0    11.2  SUMSS J070740-311616    31.  NVSS 070740-311610     28.8  TGSS J070740.3-311612     87.5
FRC J0708+1748  07 08 37.07 +17 48 14.99   0.30  0.30     5.5  0.1     4.5  0.1  -0.60 0.12  V2 3FGL J0708.7+1747   2.44 1.80                                                              NVSS 070837+174812      9.4                                  WISE J070837.07+174815.0 15.45  GAIA 3361443715990850944 19.65  07 08 37.07773 +17 48 14.9037  0.00005
FRC J0711-1036  07 11 03.58 -10 36 31.34   2.28  1.82     4.5  0.2     2.1  0.2  -1.55 0.28  A3 3FGL J0711.1-1037   1.81 0.44                                                              NVSS 071103-103629     11.6  TGSS J071103.3-103630     70.0                                  GAIA 3046377495117412864 20.56  07 11 03.71397 -10 36 33.1066  0.00007
FRC J0712-3802  07 12 15.62 -38 02 24.76   4.05  2.68     2.6  0.2     1.8  0.3  -0.75 0.49  A4 3FGL J0712.2-3806   4.24 1.01                                                              NVSS 071215-380222      4.6                                                                  GAIA 5565262805039674368 19.82  07 12 15.39707 -38 02 22.8202  0.00003
FRC J0714-3923  07 14 07.29 -39 23 17.53   0.80  0.80     9.9  0.1     9.7  0.3  -0.04 0.08  A4 3FGL J0714.7-3924   6.91 2.65                                 SUMSS J071407-392317   100.  NVSS 071407-392318     61.9  TGSS J071407.0-392320    421.7                                  GAIA 5564817292378237824 18.72  07 14 07.32264 -39 23 26.0805  0.00084
FRC J0715-3920  07 15 04.59 -39 20 29.04   0.83  1.42     2.1  0.2     2.5  0.4   0.35 0.52  A4 3FGL J0714.7-3924   5.85 1.83                                                                                                                                                           GAIA 5564812378935709440 16.96  07 15 04.19841 -39 20 27.0475  0.00087
FRC J0715-3923  07 15 06.75 -39 23 01.29   0.80  0.80     6.1  0.1     6.9  0.2   0.25 0.09  A4 3FGL J0714.7-3924   4.91 1.79                                 SUMSS J071507-392302    29.  NVSS 071506-392259     18.7  TGSS J071507.0-392301    145.4                                  GAIA 5564812000978540800 19.63  07 15 06.53023 -39 23 06.4733  0.00087
FRC J0718-4954  07 18 22.09 -49 54 15.44   1.36  2.10     3.3  0.3                           A4 3FGL J0718.9-5004  11.90 2.36                                                                                                                           WISE J071822.00-495417.1 16.09
FRC J0719-4011  07 19 39.18 -40 11 47.37   0.80  0.80    39.4  0.1    48.9  0.3   0.44 0.02  A4 3FGL J0720.0-4010   4.79 2.81  RFC J0719-4011   29.0     1.4  SUMSS J071938-401147    64.                               TGSS J071939.0-401151    110.2  WISE J071939.18-401147.4 13.52  GAIA 5561615106495597952 17.98  07 19 39.18197 -40 11 47.3927  0.00003
FRC J0719-4014  07 19 57.21 -40 14 52.90   2.15  2.15     1.8  0.2                           A4 3FGL J0720.0-4010   4.21 2.41                                 SUMSS J071957-401500    17.                               TGSS J071957.0-401454     47.5  WISE J071957.14-401452.5 15.39
FRC J0719-4956  07 19 18.50 -49 56 03.06   0.80  0.82    11.3  0.2     8.4  0.4  -0.60 0.13  A4 3FGL J0718.9-5004   9.34 1.85                                 SUMSS J071918-495606   108.                               TGSS J071918.5-495602    454.6                                  GAIA 5504517875687417984 19.04  07 19 18.70558 -49 55 57.9489  0.00283
FRC J0719-495A  07 19 20.27 -49 56 04.01   0.80  1.06                  5.9  0.4              A4 3FGL J0718.9-5004   9.44 1.87                                 SUMSS J071918-495606   108.                               TGSS J071918.5-495602    454.6                                  GAIA 5504517879980144768 20.53  07 19 20.46217 -49 56 00.2236  0.00283
FRC J0719-5015  07 19 14.15 -50 15 08.50   1.59  1.16 >   2.9  0.2 >   5.3  0.3              A4 3FGL J0718.9-5004  10.75 2.12                                 SUMSS J071913-501512   167.                               TGSS J071913.6-501511    404.9                                  GAIA 5504493445912856192 19.49  07 19 13.66892 -50 15 02.3947  0.00003
FRC J0720-4009  07 20 17.38 -40 09 23.46   2.20  0.96     2.5  0.2     4.2  0.7   1.05 0.50  A4 3FGL J0720.0-4010   2.98 1.73                                                              NVSS 072016-400928      4.5                                                                  GAIA 5561620707134131840 20.12  07 20 17.32442 -40 09 28.2996  0.00079
FRC J0721-0223  07 21 20.63 -02 23 37.82   1.38  2.76     1.6  0.2                           A4 3FGL J0721.5-0221   3.04 0.85                                                              NVSS 072120-022333      6.2                                                                  GAIA 3061685548832607744 19.84  07 21 20.23814 -02 23 37.0387  0.00008
FRC J0721-0226  07 21 50.18 -02 26 23.37   1.52  3.09                  2.9  0.6              A4 3FGL J0721.5-0221   6.89 1.94                                                                                                                                                           GAIA 3061660565010374272 19.75  07 21 50.72293 -02 26 24.1898  0.00003
FRC J0721-0227  07 21 15.90 -02 27 42.17   0.80  1.31     4.2  0.1     4.3  0.3   0.05 0.19  A4 3FGL J0721.5-0221   6.96 1.74                                                              NVSS 072115-022744     12.3  TGSS J072115.7-022742     42.7
FRC J0721-0228  07 21 30.05 -02 28 55.52   1.11  1.30     5.9  0.3                           A4 3FGL J0721.5-0221   7.23 1.74                                                              NVSS 072130-022853     12.4                                  WISE J072130.08-022856.7 13.13  GAIA 3061636792363979904 17.81  07 21 29.97579 -02 28 56.8792  0.00003
FRC J0721-022A  07 21 50.67 -02 28 21.10   0.90  1.48     3.4  0.2                           A4 3FGL J0721.5-0221   8.42 2.23                                                              NVSS 072150-022810     26.3  TGSS J072150.7-022825     69.2                                  GAIA 3061636994228632320 18.51  07 21 50.74247 -02 28 14.9195  0.00003
FRC J0722-0731  07 22 59.73 -07 31 35.26   0.80  0.80    58.4  0.2    56.2  0.4  -0.08 0.02  A4 3FGL J0723.2-0728   4.71 2.01  RFC J0722-0731   32.0     2.3                               NVSS 072259-073135     84.1  TGSS J072259.6-073136     86.6  WISE J072259.68-073134.7 12.84  GAIA 3054671553707234304 17.60  07 22 59.68337 -07 31 34.8123  0.00003
FRC J0723+2859  07 23 54.83 +28 59 29.86   0.30  0.30    28.2  0.4    25.6  0.4  -0.26 0.08  V1 3FGL J0724.1+2857   3.37 1.05  RFC J0723+2859   83.0   151.2                               NVSS 072354+285930     36.3  TGSS J072354.9+285931     87.3  WISE J072354.84+285929.8 14.39  GAIA  885541614129415808 19.17  07 23 54.83769 +28 59 29.8516  0.00009
FRC J0723-0723  07 23 06.70 -07 23 27.15   0.82  0.91    16.5  0.4 >   1.6  0.3              A4 3FGL J0723.2-0728   5.02 2.02                                                              NVSS 072306-072327      2.2                                                                  GAIA 3054884141704220160 19.56  07 23 07.25877 -07 23 31.1102  0.00009
FRC J0725+0209  07 25 47.95 +02 09 36.36   0.89  2.68     2.7  0.2                           A4 3FGL J0725.8+0212   3.01 1.59                                                              NVSS 072547+020931      5.0
FRC J0725-0548  07 25 47.68 -05 48 28.69   1.59  1.39     6.1  0.2     5.8  0.3  -0.10 0.17  A1 3FGL J0725.7-0550   2.12 1.65                                                              NVSS 072547-054832      5.5                                                                  GAIA 3055514264942238848 18.97  07 25 47.68805 -05 48 27.9484  0.00003
FRC J0725-3530  07 25 47.74 -35 30 39.11   0.98  0.92    18.2  0.2    13.5  0.2  -0.61 0.05  A3 3FGL J0725.8-3532   1.65 0.93  RFC J0725-3530   20.0   135.5                               NVSS 072547-353039     40.6                                                                  GAIA 5589769746699915008 20.25  07 25 47.90342 -35 30 38.9110  0.00003
FRC J0725-5006  07 25 40.22 -50 06 52.29   3.04  2.35     3.4  0.2     2.8  0.2  -0.39 0.26  A3 3FGL J0725.4-5007   1.85 1.27                                                                                                                                                           GAIA 5505764829245660800 19.48  07 25 40.00139 -50 06 50.7570  0.00230
FRC J0731-1908  07 31 07.02 -19 08 27.22   8.06  1.98     4.2  1.3                           A4 3FGL J0731.7-1914c 10.92 1.09                                                              NVSS 073106-190829     14.7
FRC J0731-1921  07 31 47.14 -19 21 46.24   0.82  0.93     3.0  0.1                           A5 3FGL J0731.7-1914c  7.55 0.67                                                              NVSS 073146-192155     21.7                                                                  GAIA 5716574365438438528 16.73  07 31 46.98759 -19 21 51.3817  0.00021
FRC J0731-3010  07 31 51.07 -30 10 58.61   0.92  0.86    23.1  0.2    19.8  0.2  -0.31 0.04  A3 3FGL J0731.8-3010   0.67 0.58  RFC J0731-3010   24.0   688.6                               NVSS 073151-301058     41.2                                  WISE J073151.19-301058.9 14.00  GAIA 5599455104106675200 18.67  07 31 51.19655 -30 10 59.0544  0.00041
FRC J0732+5903  07 32 24.88 +59 03 58.71   0.30  0.30     8.3  0.1                           V2 3FGL J0733.3+5904   6.92 2.76                                                              NVSS 073224+590400      6.0                                  WISE J073224.88+590358.8 16.51
FRC J0733+5908  07 33 05.74 +59 08 54.00   0.30  0.30    31.5  0.1                           V2 3FGL J0733.3+5904   5.17 1.62  RFC J0733+5908   14.0     5.4                               NVSS 073305+590851     41.1                                  WISE J073305.70+590853.6 14.91
FRC J0733+5910  07 33 19.35 +59 10 30.74   0.30  0.30     3.4  0.1                           V2 3FGL J0733.3+5904   6.51 2.00                                                              NVSS 073319+591027     13.1
FRC J0734+5905  07 34 09.64 +59 05 03.89   0.30  0.30    18.2  0.1                           V2 3FGL J0733.3+5904   6.63 2.63  RFC J0734+5905   11.0     0.4                               NVSS 073409+590503     22.6  TGSS J073409.2+590503     99.5  WISE J073409.62+590503.2 16.35
FRC J0737-3231  07 37 12.59 -32 31 03.97   1.15  1.00     4.8  0.1     2.6  0.1  -1.24 0.12  A2 3FGL J0737.2-3233   2.49 1.05                                 SUMSS J073712-323059    26.  NVSS 073712-323106     17.9  TGSS J073712.5-323103     96.3  WISE J073712.68-323106.3 15.10  GAIA 5592026940997099520 17.42  07 37 12.74276 -32 31 06.0923  0.00003
FRC J0737-8244  07 37 54.32 -82 44 13.90   2.15  2.15     2.0  0.2     3.1  0.4   0.89 0.47  A1 3FGL J0737.8-8245   1.43 1.13                                                                                                                           WISE J073754.08-824413.6 15.23
FRC J0737-8248  07 37 06.71 -82 48 41.01   1.10  1.04    11.4  0.2     8.8  0.4  -0.53 0.13  A1 3FGL J0737.8-8245   3.32 2.93  RFC J0737-8248                 SUMSS J073706-824836    14.                                                               WISE J073706.03-824840.2 14.35  GAIA 5194662854594386944 17.79  07 37 06.02697 -82 48 40.1727  0.00012
FRC J0740+1315  07 40 14.80 +13 15 22.52   0.30  0.30    24.3  0.1 >   2.8  0.1              V2 3FGL J0739.8+1312   5.79 0.54  RFC J0740+1315   13.0     3.7                               NVSS 074014+131523     28.8  TGSS J074014.7+131522     46.4  WISE J074014.79+131522.2 13.56
FRC J0740-5225  07 40 53.51 -52 25 52.35   0.81  0.82    26.3  0.3 >   3.3  0.2              A4 3FGL J0740.6-5230   4.92 2.47                                 SUMSS J074052-522553    45.
FRC J0740-5226  07 40 24.83 -52 26 34.85   0.98  1.31     4.8  0.3                           A4 3FGL J0740.6-5230   4.22 2.13                                 SUMSS J074024-522638     6.
FRC J0740-5228  07 40 25.79 -52 28 30.46   0.92  0.93     3.3  0.2     3.2  0.4  -0.06 0.38  A4 3FGL J0740.6-5230   2.61 1.39                                 SUMSS J074025-522859    30.
FRC J0740-5229  07 40 26.37 -52 29 14.63   0.93  0.83     3.2  0.1     3.0  0.3  -0.13 0.27  A4 3FGL J0740.6-5230   2.11 1.18                                 SUMSS J074025-522859    30.
FRC J0742-3111  07 42 55.08 -31 11 21.66   1.15  0.89     1.9  0.2                           A4 3FGL J0742.7-3110   2.12 0.74                                                              NVSS 074255-311122      5.4                                                                  GAIA 5598215958803423232 20.23  07 42 55.00437 -31 11 21.5758  0.00003
FRC J0743-3118  07 43 01.29 -31 18 39.46   0.89  0.84    10.3  0.1     7.8  0.1  -0.56 0.05  A2 3FGL J0742.7-3110   8.88 2.89                                 SUMSS J074301-311838    28.  NVSS 074301-311839     25.7  TGSS J074301.3-311839     81.3                                  GAIA 5598200806157774080 18.01  07 43 01.39751 -31 18 32.8919  0.00003
FRC J0744+1715  07 44 41.09 +17 15 47.42   0.30  0.30     3.8  0.1                           V2 3FGL J0744.3+1715   5.13 1.88                                                              NVSS 074440+171545      6.9                                                                  GAIA  668059554186440320 17.86  07 44 41.41540 +17 15 47.9751  0.00005
FRC J0744+1717  07 44 12.42 +17 17 47.35   0.30  0.30    36.6  0.1    15.6  0.1  -2.53 0.03  V2 3FGL J0744.3+1715   3.00 0.71                                                              NVSS 074412+171748    249.4  TGSS J074412.3+171747   1090.2  WISE J074412.41+171747.9 15.80
FRC J0747-0731  07 47 38.48 -07 31 55.70   2.15  2.15     3.3  0.2                           A4 3FGL J0747.4-0734   4.06 2.10                                                              NVSS 074737-073206      8.0
FRC J0747-0735  07 47 22.73 -07 35 23.04   0.91  1.39     1.7  0.1                           A4 3FGL J0747.4-0734   1.18 0.65                                                              NVSS 074723-073524      5.9                                  WISE J074722.75-073520.5 15.21  GAIA 3043422901213046784 19.50  07 47 23.06744 -07 35 21.9600  0.00010
FRC J0747-0737  07 47 10.63 -07 37 20.46   1.12  0.99     7.6  0.3                           A4 3FGL J0747.4-0734   4.76 2.58                                                              NVSS 074710-073724      8.8                                                                  GAIA 3043416540366434560 18.78  07 47 10.30065 -07 37 16.1816  0.00010
FRC J0747-4926  07 47 24.79 -49 26 33.01   0.87  0.84    30.8  0.2    25.9  0.2  -0.35 0.03  A3 3FGL J0747.5-4927   1.68 0.90                                 SUMSS J074724-492634    32.                                                               WISE J074724.74-492633.1 14.08  GAIA 5518039669684419584 17.93  07 47 24.74903 -49 26 33.2963  0.00004
FRC J0748-5116  07 48 59.26 -51 16 18.75   4.31  3.32     2.8  0.2                           A3 3FGL J0748.7-5116   2.62 1.22                                 SUMSS J074900-511615    11.                               TGSS J074859.5-511617     23.3
FRC J0748-5122  07 48 42.10 -51 22 11.25   0.80  0.80     4.3  0.1     4.7  0.2   0.18 0.13  A4 3FGL J0748.7-5116   5.45 2.15                                                                                                                           WISE J074841.96-512211.9 16.63
FRC J0749+1321  07 49 35.95 +13 21 56.15   0.30  0.30    27.1  0.1    21.0  0.1  -0.76 0.03  V2 3FGL J0749.5+1320   1.53 0.50  RFC J0749+1321   24.0   119.6                               NVSS 074935+132156     37.8  TGSS J074935.7+132158     28.6  WISE J074935.96+132155.2 16.12  GAIA 3152345844529664000 20.59  07 49 35.95461 +13 21 56.0243  0.00006
FRC J0749+4452  07 49 16.89 +44 52 32.12   0.30  0.30 >  11.7  0.1                           V2 3FGL J0749.0+4459   7.08 2.60  RFC J0749+4452   27.0     0.1                               NVSS 074916+445229     10.1                                  WISE J074916.91+445232.2 13.96  GAIA  926411079810146560 20.18  07 49 16.88656 +44 52 31.9843  0.00004
FRC J0749-2204  07 49 02.78 -22 04 48.48   0.95  0.97     8.0  0.3     4.7  0.1  -1.08 0.12  A4 3FGL J0748.8-2208   4.62 1.81                                                              NVSS 074902-220450     38.6  TGSS J074902.4-220451    204.1
FRC J0750+7909  07 50 42.36 +79 09 19.77   0.30  0.30 >   6.4  0.2                           V1 3FGL J0748.5+7910   6.24 1.84  RFC J0750+7909  136.0    49.4                               NVSS 075043+790917    181.1  TGSS J075042.4+790915    165.3  WISE J075043.29+790917.1 14.05  GAIA 1138768212977507968 17.80  07 50 43.26522 +79 09 17.0022  0.00005
FRC J0751-2943  07 51 55.57 -29 43 37.90   2.15  2.15     1.5  0.2                           A3 3FGL J0751.7-2944   2.31 1.23                                                                                                                                                           GAIA 5600244759613773824 18.14  07 51 55.35901 -29 43 44.8586  0.00003
FRC J0752-1627  07 52 49.73 -16 27 57.42   5.02  3.89     1.5  0.2                           A2 3FGL J0752.6-1629   3.46 1.71                                                              NVSS 075249-162800      2.9                                  WISE J075249.65-162759.4 16.41
FRC J0752-1633  07 52 23.85 -16 33 41.80   1.17  1.01    15.8  0.4 >   4.2  0.7              A2 3FGL J0752.6-1629   5.31 2.28  RFC J0752-1633   14.0     1.7                               NVSS 075223-163340     30.4  TGSS J075223.6-163336     94.6  WISE J075223.82-163340.5 14.54  GAIA 5719036305116434560 18.73  07 52 23.83287 -16 33 40.4120  0.00003
FRC J0755-2630  07 55 59.43 -26 30 57.88   0.80  0.80    13.2  0.1     9.1  0.1  -0.76 0.04  A5 3FGL J0755.2-2633  10.90 1.92                                                              NVSS 075559-263057     43.5  TGSS J075559.2-263057    251.6                                  GAIA 5601307510624731136 20.55  07 55 58.88531 -26 30 52.3254  0.00003
FRC J0755-2631  07 55 34.98 -26 31 44.11   0.80  0.81     4.4  0.1     4.4  0.3   0.00 0.18  A4 3FGL J0755.2-2633   5.45 0.90                                                              NVSS 075535-263141     15.7  TGSS J075535.2-263149     59.5                                  GAIA 5602056411187458304 17.68  07 55 35.19429 -26 31 51.7584  0.00003
FRC J0755-2632  07 55 56.62 -26 32 19.83   0.82  0.87     3.4  0.1     1.3  0.2  -1.95 0.37  A5 3FGL J0755.2-2633  10.02 1.84                                                              NVSS 075556-263226     17.3  TGSS J075556.7-263222    143.3                                  GAIA 5601307098306022144 14.95  07 55 56.49560 -26 32 14.0089  0.00003
FRC J0755-2634  07 55 04.48 -26 34 29.45   4.49  3.37     2.5  0.2                           A3 3FGL J0755.2-2633   1.92 0.30                                                              NVSS 075504-263424      3.4                                                                  GAIA 5601962987055512704 20.02  07 55 04.79754 -26 34 30.8394  0.00037
FRC J0755-2636  07 55 19.63 -26 36 53.80   1.20  1.06    16.8  0.3     8.4  0.7  -1.41 0.21  A3 3FGL J0755.2-2633   3.64 0.41                                                              NVSS 075519-263652     40.8  TGSS J075519.7-263650    236.6                                  GAIA 5601305101139681792 16.27  07 55 19.94385 -26 36 46.8460  0.00037
FRC J0756-6430  07 56 24.25 -64 30 29.24   0.90  0.86    19.6  0.2    20.4  0.6   0.08 0.08  A1 3FGL J0756.3-6433   3.35 2.08  RFC J0756-6430   17.0     5.0  SUMSS J075625-643031    13.                                                               WISE J075624.61-643030.5 14.00  GAIA 5275850655753942528 19.52  07 56 24.60783 -64 30 30.5207  0.00005
FRC J0756-6434  07 56 16.26 -64 34 55.01   1.15  0.99     6.9  0.1     5.2  0.2  -0.57 0.11  A1 3FGL J0756.3-6433   1.16 0.72                                 SUMSS J075616-643454    28.                                                                                               GAIA 5275847391576190464 16.50  07 56 16.56297 -64 34 58.7017  0.00156
FRC J0757-0542  07 57 45.43 -05 42 13.89   0.80  0.93     5.0  0.1     9.3  0.2   1.26 0.08  A5 3FGL J0757.5-0536   6.40 0.85  RFC J0757-0542    9.0     3.7                                                                                            WISE J075745.43-054212.6 15.55  GAIA 3068097453970246528 20.48  07 57 45.42574 -05 42 13.0039  0.00004
FRC J0759-4809  07 59 25.64 -48 09 48.60   2.68  1.83     6.2  0.7                           A4 3FGL J0800.6-4806  13.05 2.05                                 SUMSS J075924-480955    51.                               TGSS J075924.8-480955    221.2                                  GAIA 5517811765836325632 20.88  07 59 25.83712 -48 09 46.7780  0.00148
FRC J0759-4814  07 59 46.33 -48 14 15.38   1.02  0.82    18.1  0.5                           A4 3FGL J0800.6-4806  11.85 1.76                                 SUMSS J075946-481416   117.                               TGSS J075946.1-481417    363.4                                  GAIA 5517807604012720512 16.27  07 59 45.87610 -48 14 07.8437  0.00003
FRC J0800-4817  08 00 27.07 -48 17 50.38   0.81  0.98    11.8  0.4 >   1.6  0.3              A4 3FGL J0800.6-4806  11.27 1.56  RFC J0800-4817                 SUMSS J080027-481752    20.                                                                                               GAIA 5517795887341781248 18.42  08 00 26.49221 -48 17 45.9562  0.00003
FRC J0801-4806  08 01 40.79 -48 06 22.45   1.78  0.85     1.7  0.1                           A4 3FGL J0800.6-4806   9.86 1.56                                                                                                                                                           GAIA 5517802072095517312 17.67  08 01 40.23747 -48 06 16.7003  0.00137
FRC J0802-0939  08 02 16.61 -09 39 43.39   1.34  1.25     7.6  0.2                           A2 3FGL J0802.3-0941   2.35 1.57                                                                                                                                                           GAIA 3038987707529422080 19.81  08 02 16.44849 -09 39 50.2666  0.00014
FRC J0802-0941  08 02 16.05 -09 41 06.96   0.92  0.93                 12.4  0.3              A2 3FGL J0802.3-0941   1.47 1.03                                                                                                                                                           GAIA 3038987604450145408 20.66  08 02 15.63124 -09 41 12.4306  0.00014
FRC J0802-0942  08 02 15.37 -09 42 52.73   0.98  0.97     9.8  0.2     4.8  0.1  -1.45 0.08  A2 3FGL J0802.3-0941   1.86 1.29  RFC J0802-0942   14.0    63.7                               NVSS 080216-094215      3.4                                                                  GAIA 3038986642377405568 16.92  08 02 15.60257 -09 42 52.0757  0.00004
FRC J0803-0335  08 03 11.94 -03 35 59.07   0.81  0.81    67.0  0.3    39.8  0.7  -1.06 0.04  A1 3FGL J0803.3-0339   4.25 2.86  RFC J0803-0336   35.0     0.3                               NVSS 080311-033558    231.1  TGSS J080311.7-033557   1051.9  WISE J080312.10-033600.8 14.38  GAIA 3068969018796392192 18.54  08 03 12.07801 -03 36 00.5800  0.00010
FRC J0803-0337  08 03 23.50 -03 37 25.89   2.59  2.85     4.2  0.3     5.9  0.7   0.69 0.39  A1 3FGL J0803.3-0339   2.53 1.67                                                              NVSS 080324-033656     10.7
FRC J0803-0343  08 03 20.79 -03 43 02.37   1.43  1.39    10.6  0.4                           A1 3FGL J0803.3-0339   3.28 2.14  RFC J0803-0343    9.0     1.4                               NVSS 080320-034301     30.1
FRC J0804-0624  08 04 57.77 -06 24 24.84   0.80  0.82    13.5  0.2    17.2  0.5   0.49 0.09  A4 3FGL J0805.0-0622   2.05 1.36  RFC J0804-0624   16.0    50.8                               NVSS 080457-062426     20.3                                  WISE J080457.74-062426.1 14.03  GAIA 3067018347730169216 17.99  08 04 57.73918 -06 24 26.2010  0.00011
FRC J0810-5216  08 10 39.57 -52 16 46.57   2.44  1.70     1.0  0.1     2.1  0.5   1.51 0.69  A4 3FGL J0810.5-5214   2.34 0.81                                                                                                                                                           GAIA 5512997794691691136 20.54  08 10 38.82000 -52 16 46.4977  0.00003
FRC J0810-5217  08 10 45.73 -52 17 40.23   1.27  0.86     1.3  0.1     1.5  0.3   0.29 0.56  A4 3FGL J0810.5-5214   3.61 1.27                                                                                                                           WISE J081045.64-521741.1 15.71
FRC J0810-5218  08 10 56.26 -52 18 25.92   0.80  0.80     4.4  0.1     4.6  0.2   0.09 0.13  A4 3FGL J0810.5-5214   5.27 1.92                                 SUMSS J081056-521827    34.                               TGSS J081056.0-521824     66.5  WISE J081056.26-521826.9 14.06  GAIA 5512985798846821248 19.36  08 10 55.33848 -52 18 23.3416  0.00003
FRC J0811-5213  08 11 11.59 -52 13 42.82   1.01  1.38     5.6  0.3     6.6  0.2   0.33 0.17  A4 3FGL J0810.5-5214   6.28 2.55                                 SUMSS J081110-521348    12.                                                                                               GAIA 5512998202712860672 19.05  08 11 11.18144 -52 13 47.0016  0.00004
FRC J0813-0352  08 13 36.05 -03 52 08.33   0.80  0.93     5.9  0.1     5.1  0.2  -0.30 0.11  A4 3FGL J0813.5-0356   4.26 2.08                                                              NVSS 081336-035206     32.8                                  WISE J081335.85-035210.8 14.31  GAIA 3069519809697505408 20.01  08 13 36.36646 -03 52 04.8571  0.00011
FRC J0813-0357  08 13 38.03 -03 57 18.16   1.10  1.17     9.6  0.2     7.3  0.3  -0.56 0.13  A3 3FGL J0813.5-0356   1.61 0.84  RFC J0813-0357    9.0    52.3                               NVSS 081338-035716      8.3                                  WISE J081338.07-035716.7 14.43  GAIA 3069307393500858240 19.17  08 13 38.06324 -03 57 17.3060  0.00004
FRC J0813-0359  08 13 38.18 -03 59 34.70   2.15  2.15                  1.1  0.1              A3 3FGL J0813.5-0356   3.51 1.73
FRC J0813-0400  08 13 38.38 -04 00 49.20   2.15  2.15     1.2  0.2                           A3 3FGL J0813.5-0356   4.69 2.30                                                              NVSS 081338-040044      4.4
FRC J0815-5036  08 15 49.64 -50 36 11.94   3.37  2.83     2.3  0.2                           A4 3FGL J0816.1-5044   9.08 2.18                                                                                                                           WISE J081549.77-503611.7 12.44  GAIA 5513248410330885376 19.26  08 15 49.80062 -50 36 11.9494  0.00104
FRC J0816-5052  08 16 12.19 -50 52 01.68   2.74  0.94     1.1  0.2                           A4 3FGL J0816.1-5044   7.20 1.69                                                                                                                                                           GAIA 5513229100156317184 19.07  08 16 12.36876 -50 51 54.2126  0.00112
FRC J0823-4838  08 23 49.84 -48 38 07.72   0.82  0.81    68.8  0.2    90.3  0.3   0.55 0.01  A3 3FGL J0823.6-4838   1.77 0.75  RFC J0823-4838   55.0   300.8  SUMSS J082349-483809    58.                               TGSS J082349.7-483804     54.7                                  GAIA 5515508735651100800 19.22  08 23 49.88823 -48 38 03.2332  0.00039
FRC J0826-6404  08 26 27.68 -64 04 14.29   0.94  0.89    28.2  0.3    22.6  0.5  -0.45 0.07  A3 3FGL J0826.3-6400   3.69 1.28  RFC J0826-6404   20.0    21.2  SUMSS J082627-640416    29.                                                               WISE J082627.86-640415.4 14.11  GAIA 5276628285350150528 17.28  08 26 27.85190 -64 04 15.2609  0.00135
FRC J0830-4446  08 30 29.91 -44 46 24.77   2.17  1.94     7.2  0.4                           A4 3FGL J0830.5-4452   5.68 2.62                                 SUMSS J083029-444623    62.                               TGSS J083029.7-444625    339.6                                  GAIA 5522965176839337216 17.08  08 30 29.99014 -44 46 21.2536  0.00004
FRC J0830-5244  08 30 11.66 -52 44 07.89   0.80  0.80     3.9  0.1     3.2  0.2  -0.40 0.18  A5 3FGL J0829.8-5239   5.50 2.27                                 SUMSS J083011-524412    22.                                                               WISE J083011.65-524407.7 15.27
FRC J0832-4322  08 32 57.88 -43 22 13.69   0.84  0.82    43.9  0.2    26.4  0.2  -1.03 0.02  A3 3FGL J0832.8-4321   1.46 1.12                                 SUMSS J083257-432214   126.                               TGSS J083257.8-432214    355.2  WISE J083258.03-432213.3 13.69
FRC J0834-4830  08 34 09.33 -48 30 16.43   0.80  0.81     3.5  0.1     3.4  0.2  -0.06 0.18  A4 3FGL J0834.5-4825   6.21 2.04                                 SUMSS J083409-483011    21.                               TGSS J083409.2-483016    117.0                                  GAIA 5323246100902321536 19.82  08 34 09.54828 -48 30 13.4781  0.00003
FRC J0837-4609  08 37 58.74 -46 09 28.13   0.81  0.80     9.7  0.1    10.3  0.3   0.12 0.08  A4 3FGL J0838.1-4615   6.59 1.09  RFC J0837-4609                                                                                                                                           GAIA 5521680775468182272 20.50  08 37 58.17259 -46 09 27.9677  0.00130
FRC J0838-2829  08 38 49.22 -28 29 22.60   0.85  0.97                  1.9  0.3              A4 3FGL J0838.8-2829   0.06 0.05                                                                                                                                                           GAIA 5645501654646678272 17.72  08 38 48.89737 -28 29 25.0745  0.00003
FRC J0838-4623  08 38 31.41 -46 23 08.77   0.82  0.87     1.9  0.1                           A4 3FGL J0838.1-4615   8.23 1.48                                 SUMSS J083831-462314    25.                               TGSS J083831.3-462315    192.0                                  GAIA 5521662839686326656 20.19  08 38 31.49234 -46 23 11.1927  0.00085
FRC J0838-4738  08 38 53.91 -47 38 32.97   1.35  0.92     1.4  0.1                           A4 3FGL J0839.1-4739   2.38 0.94                                 SUMSS J083853-473836    12.                               TGSS J083853.7-473824     38.2                                  GAIA 5329287406206330496 19.35  08 38 53.27052 -47 38 32.6224  0.00210
FRC J0839-4058  08 39 09.00 -40 58 53.24   1.02  0.84     1.7  0.1                           A4 3FGL J0838.9-4056c  3.31 0.81                                                                                                                                                           GAIA 5528218471595071872 19.48  08 39 08.28414 -40 58 53.8604  0.00004
FRC J0839-405A  08 39 17.43 -40 58 31.92   0.80  0.81     4.1  0.1     4.0  0.2  -0.05 0.15  A4 3FGL J0838.9-4056c  4.24 1.16                                 SUMSS J083917-405832    25.                               TGSS J083917.1-405835     49.0
FRC J0839-4130  08 39 31.53 -41 30 10.88   4.75  3.63     2.5  0.2                           A3 3FGL J0839.6-4133   3.57 0.94
FRC J0841-3555  08 41 21.70 -35 55 05.21   0.82  0.81    40.0  0.2    34.2  0.3  -0.32 0.03  A1 3FGL J0841.3-3554   0.84 1.24  RFC J0841-3555   30.0   728.9  SUMSS J084121-355508    47.  NVSS 084121-355506     72.8  TGSS J084121.5-355509     45.3  WISE J084121.63-355505.9 12.33  GAIA 5626442994968256384 17.52  08 41 21.63326 -35 55 05.9698  0.00108
FRC J0842-4547  08 42 59.19 -45 47 55.71   0.83  0.81    11.5  0.2    11.3  0.4  -0.04 0.11  A4 3FGL J0843.1-4546   2.48 1.43                                 SUMSS J084259-454800    71.                               TGSS J084259.1-454803    258.4                                  GAIA 5522031721532902144 18.55  08 42 59.10089 -45 47 50.7201  0.00004
FRC J0844-4742  08 44 29.58 -47 42 25.91   1.38  1.16    10.0  0.2     7.4  0.3  -0.61 0.12  A3 3FGL J0844.3-4741   2.21 0.87  RFC J0844-4742                 SUMSS J084429-474231    14.                               TGSS J084429.5-474236     47.1  WISE J084429.77-474226.9 12.84  GAIA 5329145496177822976 16.30  08 44 29.78405 -47 42 26.9604  0.00003
FRC J0846-2640  08 46 41.10 -26 40 15.21   0.83  0.81    10.8  0.2    14.8  0.7   0.64 0.13  A4 3FGL J0846.8-2638   2.69 0.89  RFC J0846-2640   21.0    48.7                               NVSS 084641-264013     15.1                                  WISE J084641.17-264016.2 16.30
FRC J0846-6939  08 46 47.54 -69 39 27.39   1.21  1.10    18.8  0.3     9.2  0.6  -1.45 0.16  A3 3FGL J0847.2-6936   3.56 1.36                                 SUMSS J084646-693926   110.
FRC J0847-4328  08 47 06.25 -43 28 35.39   2.36  1.78     4.9  0.2                           A3 3FGL J0847.4-4327   3.94 1.52                                 SUMSS J084706-432839    39.                               TGSS J084706.2-432839    370.1
FRC J0847-4525  08 47 50.93 -45 25 23.86   0.82  0.80    26.7  0.3 >   4.0  0.2              A4 3FGL J0848.2-4524   4.62 2.10                                 SUMSS J084750-452522    27.                                                                                               GAIA 5329983701996031744 19.30  08 47 50.44190 -45 25 20.7005  0.00097
FRC J0847-6937  08 47 03.09 -69 37 44.36   1.86  1.55     7.4  0.2     4.3  0.2  -1.10 0.15  A3 3FGL J0847.2-6936   1.38 0.53                                 SUMSS J084702-693745    23.                                                               WISE J084702.66-693744.2 16.43
FRC J0848+7017  08 48 39.58 +70 17 27.62   0.30  0.30    32.1  0.1    27.5  0.1  -0.46 0.02  V2 3FGL J0848.5+7018   0.90 0.53  RFC J0848+7017   26.0   335.2                               NVSS 084839+701727     51.6  TGSS J084839.6+701727     41.7  WISE J084839.52+701727.4 14.94  GAIA 1118501258740109696 19.47  08 48 39.50896 +70 17 27.4645  0.00015
FRC J0848-4524  08 48 23.50 -45 24 32.09   0.80  0.80    40.0  0.1    36.7  0.2  -0.17 0.02  A4 3FGL J0848.2-4524   1.16 0.52                                 SUMSS J084823-452434   163.                               TGSS J084823.2-452434    486.0                                  GAIA 5329988993395805312 16.68  08 48 23.51797 -45 24 24.5375  0.00097
FRC J0848-6933  08 48 02.74 -69 33 33.17   0.80  0.80    58.0  0.1    49.2  0.2  -0.33 0.01  A4 3FGL J0847.2-6936   5.32 2.12                                 SUMSS J084802-693333   298.                                                               WISE J084802.64-693331.8 13.29  GAIA 5223185663688446976 18.54  08 48 02.63709 -69 33 32.6371  0.00015
FRC J0851-4238  08 51 22.42 -42 38 21.58   1.17  0.81     6.6  0.3     6.3  0.5  -0.09 0.25  A4 3FGL J0851.4-4244   6.53 2.23                                 SUMSS J085122-423823    39.                               TGSS J085122.0-423820    179.4                                  GAIA 5523946349227721728 19.99  08 51 23.03822 -42 38 19.6978  0.00149
FRC J0851-4245  08 51 07.64 -42 45 01.40   2.15  2.15     1.6  0.2                           A4 3FGL J0851.4-4244   3.67 1.83
FRC J0854-4501  08 54 43.16 -45 01 57.56   2.32  1.74     2.9  0.2     2.5  0.2  -0.30 0.30  A1 3FGL J0854.8-4503   2.13 1.95                                 SUMSS J085442-450147    10.
FRC J0856+6430  08 56 38.11 +64 30 17.63   0.30  0.30     1.3  0.1          0.1  -1.84 0.65  V2 3FGL J0856.4+6429   1.76 0.57                                                                                                                           WISE J085637.99+643019.2 17.37
FRC J0856+6433  08 56 07.03 +64 33 17.86   0.30  0.30     1.3  0.1                           V2 3FGL J0856.4+6429   4.71 1.43                                                                                                                           WISE J085606.95+643317.5 17.39
FRC J0856+7143  08 56 22.73 +71 43 41.80   0.30  0.30     3.2  0.1 >   1.3  0.1              V2 3FGL J0855.4+7142   4.50 2.07                                                              NVSS 085623+714340      3.1
FRC J0858-3127  08 58 29.52 -31 27 55.39   1.30  1.05     6.2  0.3                           A4 3FGL J0858.1-3130   4.84 2.40                                 SUMSS J085828-312803    30.  NVSS 085828-312758     38.1  TGSS J085829.9-312752     49.0
FRC J0858-3130  08 58 02.90 -31 30 38.04   0.84  0.80     6.0  0.1     9.4  0.4   0.91 0.12  A4 3FGL J0858.1-3130   1.73 0.94                                                              NVSS 085802-313040      5.5                                  WISE J085802.90-313038.3 14.39  GAIA 5629271389847724544 18.40  08 58 02.92330 -31 30 38.2344  0.00003
FRC J0859-4730  08 59 05.69 -47 30 25.00   2.15  2.15 >  10.4  0.3                           A4 3FGL J0859.3-4732   3.86 1.67                                                                                                                                                           GAIA 5330089603003926656 19.14  08 59 05.88920 -47 30 30.7149  0.00004
FRC J0859-473A  08 59 34.62 -47 30 05.60   2.15  2.15 >   2.3  0.2                           A1 3FGL J0859.3-4732   3.46 1.40
FRC J0900+6742  09 00 38.80 +67 42 24.67   0.30  0.30    17.6  0.5                           V1 3FGL J0900.0+6754  12.80 1.83  RFC J0900+6742   10.0     0.2                               NVSS 090038+674223     98.3  TGSS J090038.7+674223    374.7  WISE J090038.69+674223.3 15.99  GAIA 1117027157244151936 19.43  09 00 38.66786 +67 42 23.2835  0.00018
FRC J0900-6730  09 00 39.99 -67 30 33.06   0.81  0.80     3.5  0.1     4.4  0.2   0.46 0.15  A4 3FGL J0901.0-6725   5.51 1.11                                 SUMSS J090038-673031    10.                                                               WISE J090040.06-673033.4 15.02
FRC J0901+6752  09 01 10.88 +67 52 05.95   0.30  0.30     3.0  0.1                           V2 3FGL J0900.0+6754   6.74 1.21                                                              NVSS 090111+675207      3.8                                  WISE J090110.84+675206.2 16.27  GAIA 1117122952195160448 20.05  09 01 10.81882 +67 52 05.8574  0.00004
FRC J0901-4652  09 01 35.38 -46 52 19.19   3.98  2.91     1.9  0.2     1.1  0.1  -1.11 0.40  A1 3FGL J0901.6-4700   7.75 2.58
FRC J0901-6720  09 01 16.15 -67 20 14.76   1.30  1.25     2.3  0.2     2.6  0.6   0.25 0.65  A4 3FGL J0901.0-6725   5.41 1.01                                 SUMSS J090114-672021     9.                                                                                               GAIA 5224087881698445568 16.75  09 01 16.04894 -67 20 07.4153  0.00079
FRC J0901-6722  09 01 37.27 -67 22 17.61   0.82  0.81     2.2  0.1     3.8  0.2   1.11 0.20  A4 3FGL J0901.0-6725   4.60 1.02                                 SUMSS J090135-672206     6.                                                               WISE J090137.27-672217.2 14.78
FRC J0903-4748  09 03 09.04 -47 48 28.31   0.80  0.80    16.1  0.2    14.7  0.2  -0.18 0.05  A5 3FGL J0903.2-4744   4.09 1.92                                 SUMSS J090309-474829    23.
FRC J0903-4826  09 03 23.16 -48 26 39.45   0.80  0.80   473.8  0.7                           A2 3FGL J0903.0-4826   3.34 1.18                                                                                           TGSS J090323.1-482636    677.8                                  GAIA 5326941151458599296 18.48  09 03 22.94422 -48 26 47.5633  0.00004
FRC J0903-482A  09 03 25.28 -48 26 40.05   1.24  1.02              >   6.2  0.2              A1 3FGL J0903.0-4826   3.69 1.30                                                                                           TGSS J090323.1-482636    677.8
FRC J0903-482B  09 03 28.95 -48 26 02.38   0.81  0.80   386.1  0.9                           A1 3FGL J0903.0-4826   4.38 1.54                                                                                                                                                           GAIA 5326941078443565568 17.58  09 03 28.76443 -48 25 58.0394  0.00144
FRC J0903-482C  09 03 30.01 -48 26 25.30   0.80  0.80                134.9  0.3              A2 3FGL J0903.0-4826   4.49 1.59
FRC J0903-482D  09 03 45.40 -48 26 02.17   1.33  1.10                 17.1  0.7              A1 3FGL J0903.0-4826   7.07 2.50                                                                                                                                                           GAIA 5326930736162316032 19.48  09 03 45.60506 -48 26 06.4956  0.00144
FRC J0903-4827  09 03 38.89 -48 27 52.72   0.81  0.80   281.7  0.7                           A1 3FGL J0903.0-4826   6.01 2.12
FRC J0903-482F  09 03 41.39 -48 27 57.93   1.32  1.17              >   4.7  0.2              A1 3FGL J0903.0-4826   6.43 2.26                                                                                                                           WISE J090341.10-482758.5 10.66  GAIA 5326929228629478784 20.61  09 03 41.37062 -48 27 53.1365  0.00004
FRC J0905-2120  09 05 59.14 -21 20 11.08   1.00  2.08 >   2.0  0.1                           A4 3FGL J0905.8-2127   7.79 1.58  RFC J0905-2120   23.0     2.8                               NVSS 090559-212012      4.3                                  WISE J090559.13-212013.4 15.18
FRC J0905-2121  09 05 42.66 -21 21 32.30   2.15  2.15     1.8  0.1                           A4 3FGL J0905.8-2127   6.34 1.29                                                              NVSS 090542-212135     35.1  TGSS J090542.5-212135    228.3
FRC J0905-2129  09 05 39.72 -21 29 51.91   0.81  0.80    15.4  0.2    12.1  0.5  -0.49 0.11  A4 3FGL J0905.8-2127   3.20 0.76                                                              NVSS 090539-212952     65.5  TGSS J090539.8-212954    352.2  WISE J090539.87-212953.5 17.01
FRC J0905-2130  09 05 46.42 -21 30 31.38   0.83  1.17     2.1  0.1                           A4 3FGL J0905.8-2127   2.96 0.60                                                              NVSS 090546-213040     11.6
FRC J0905-2131  09 05 49.17 -21 31 21.51   0.80  0.95     5.5  0.2     7.9  0.7   0.74 0.25  A4 3FGL J0905.8-2127   3.70 0.73  RFC J0905-2131   19.0    20.8                               NVSS 090550-213141     37.6                                  WISE J090549.02-213122.2 13.35  GAIA 5655284628073835776 17.67  09 05 49.03205 -21 31 31.0233  0.00004
FRC J0905-213A  09 05 50.27 -21 31 45.55   0.80  0.98     6.7  0.2                           A4 3FGL J0905.8-2127   4.10 0.81  RFC J0905-2131   19.0    20.8                               NVSS 090550-213141     37.6  TGSS J090550.3-213148     99.2
FRC J0905-4916  09 05 40.00 -49 16 17.54   0.82  0.99     1.2  0.1     1.6  0.2   0.58 0.42  A4 3FGL J0905.6-4917   1.41 0.29
FRC J0905-4921  09 05 34.62 -49 21 13.09   1.06  2.53     1.6  0.2                           A4 3FGL J0905.6-4917   3.65 0.77
FRC J0906-4915  09 06 33.65 -49 15 54.31   1.14  1.34     1.5  0.2     2.9  0.5   1.34 0.62  A4 3FGL J0905.6-4917   8.84 2.45                                                                                                                           WISE J090633.50-491557.0 15.68
FRC J0907-4757  09 07 28.59 -47 57 54.66   0.88  0.82     2.9  0.2     2.1  0.2  -0.66 0.33  A5 3FGL J0907.0-4802   6.56 2.73                                                                                                                           WISE J090728.68-475753.4 10.17  GAIA 5326875485702441984 19.06  09 07 28.73143 -47 57 55.1693  0.00004
FRC J0914-4730  09 14 34.78 -47 30 30.11   0.80  0.80    16.0  0.2    12.8  0.2  -0.45 0.06  A5 3FGL J0914.5-4736   6.40 2.27  RFC J0914-4730   18.0     0.5  SUMSS J091434-473018    14.
FRC J0914-4734  09 14 15.90 -47 34 05.86   1.88  1.97     1.9  0.2     1.3  0.2  -0.77 0.53  A4 3FGL J0914.5-4736   4.12 1.64
FRC J0915-5104  09 15 58.92 -51 04 22.44   0.85  0.80     7.6  0.2     7.0  0.5  -0.17 0.20  A4 3FGL J0915.8-5110   6.47 0.41                                                                                                                                                           GAIA 5313502984767438848 19.95  09 15 59.28073 -51 04 20.5504  0.00344
FRC J0915-5112  09 15 04.14 -51 12 17.70   0.82  1.07     1.7  0.2                           A4 3FGL J0915.8-5110   7.57 1.02                                 SUMSS J091504-511220    11.                                                                                               GAIA 5313495253828779136 19.71  09 15 04.49173 -51 12 15.6163  0.00004
FRC J0915-5119  09 15 29.57 -51 19 02.70   0.80  0.80   114.8  0.2   105.2  0.5  -0.18 0.01  A4 3FGL J0915.8-5110   8.98 0.72                                 SUMSS J091529-511903   425.                               TGSS J091529.5-511906    348.7                                  GAIA 5313482025329057280 20.02  09 15 28.56174 -51 19 01.4398  0.00419
FRC J0915-511A  09 15 53.83 -51 19 19.70   2.15  2.15              >   1.5  0.3              A4 3FGL J0915.8-5110   8.60 0.50                                                                                                                                                           GAIA 5313481101915987456 20.43  09 15 52.90648 -51 19 21.6436  0.00419
FRC J0916-5110  09 16 34.72 -51 10 33.78   0.83  0.82     1.9  0.1     2.7  0.3   0.71 0.33  A4 3FGL J0915.8-5110   6.79 0.92
FRC J0916-5119  09 16 00.31 -51 19 02.30   0.80  0.80   150.4  0.4 >   7.1  0.5              A4 3FGL J0915.8-5110   8.41 0.52                                 SUMSS J091600-511903   336.                               TGSS J091600.2-511905    953.2                                  GAIA 5313486805631791872 17.38  09 16 01.09371 -51 18 55.9563  0.00419
FRC J0917-4851  09 17 16.71 -48 51 47.00   2.15  2.15     1.0  0.2                           A4 3FGL J0918.2-4859  12.52 2.11                                 SUMSS J091717-485154    24.                               TGSS J091716.7-485156    102.0                                  GAIA 5326164307839321984 19.76  09 17 16.03913 -48 51 48.2523  0.00163
FRC J0917-4858  09 17 42.78 -48 58 46.94   1.06  0.83     2.1  0.1     2.9  0.4   0.66 0.38  A4 3FGL J0918.2-4859   5.72 1.14
FRC J0917-4907  09 17 51.72 -49 07 45.72   0.92  2.24     1.3  0.2                           A4 3FGL J0918.2-4859   9.42 1.04
FRC J0918-4853  09 18 23.93 -48 53 28.26   1.35  0.84     2.2  0.2                           A4 3FGL J0918.2-4859   5.96 0.37                                                                                                                                                           GAIA 5326154824551258624 15.91  09 18 24.65231 -48 53 30.4932  0.00164
FRC J0919+6557  09 19 29.36 +65 57 46.43   0.30  0.30     4.3  0.1                           V2 3FGL J0919.4+6604   6.73 2.24                                                              NVSS 091928+655739      2.7                                  WISE J091929.30+655746.0 14.78
FRC J0919+6605  09 19 50.57 +66 05 26.79   0.30  0.30     2.8  0.1     1.9  0.1  -1.15 0.26  V2 3FGL J0919.4+6604   2.38 0.97                                                              NVSS 091950+660533      2.7                                  WISE J091950.53+660526.6 15.79  GAIA 1067904413689278208 20.41  09 19 50.51554 +66 05 26.6122  0.00004
FRC J0919-2158  09 19 40.70 -21 58 52.35   1.11  1.01     1.7  0.1     1.7  0.3   0.00 0.48  A4 3FGL J0919.5-2200   2.49 0.88
FRC J0919-2200  09 19 26.21 -22 00 41.60   0.85  0.82     2.9  0.1     4.1  0.2   0.70 0.17  A4 3FGL J0919.5-2200   1.38 0.56                                                              NVSS 091926-220044      6.1                                  WISE J091926.23-220042.7 15.04  GAIA 5675884459456360960 19.25  09 19 26.24475 -22 00 42.9205  0.00004
FRC J0919-2207  09 19 22.18 -22 07 56.73   0.82  0.81     6.9  0.2     8.0  0.4   0.30 0.16  A4 3FGL J0919.5-2200   7.97 1.83                                                              NVSS 091922-220757     26.0  TGSS J091922.3-220756     74.5  WISE J091922.24-220756.8 14.79
FRC J0919-4852  09 19 10.04 -48 52 07.40   2.15  2.15 >   1.0  0.2                           A4 3FGL J0918.2-4859  11.25 1.87
FRC J0919-4859  09 19 16.40 -48 59 50.00   2.15  2.15     1.1  0.2                           A4 3FGL J0918.2-4859   9.67 1.94
FRC J0923+0534  09 23 58.72 +05 34 34.00   1.04  0.98     8.6  0.3                           A4 3FGL J0924.2+0534   4.08 2.30                                                              NVSS 092358+053430     10.3
FRC J0924+0533  09 24 01.53 +05 33 48.30   2.15  2.15     4.1  0.2     5.4  0.9   0.56 0.44  A4 3FGL J0924.2+0534   3.48 1.95                                                              NVSS 092401+053342      7.0
FRC J0924-5159  09 24 26.55 -51 59 25.00   2.15  2.15 >   3.0  0.2 >   1.5  0.2              A1 3FGL J0923.8-5154   7.51 2.69                                                                                                                                                           GAIA 5313168905039348864 19.59  09 24 26.46036 -51 59 24.9092  0.00004
FRC J0928-3529  09 28 49.90 -35 29 48.79   0.82  0.81    37.5  0.2    37.1  0.3  -0.02 0.03  A1 3FGL J0928.9-3530   2.04 1.68  RFC J0928-3529   35.0   103.7  SUMSS J092849-352947    30.  NVSS 092849-352947     23.0                                  WISE J092849.82-352948.8 13.66  GAIA 5437401658702787584 18.52  09 28 49.82936 -35 29 48.8480  0.00004
FRC J0928-5257  09 28 18.69 -52 57 03.16   2.25  1.75     4.1  0.2     3.2  0.2  -0.50 0.23  A3 3FGL J0928.3-5255   1.69 0.96                                                                                                                           WISE J092818.63-525703.1 14.90  GAIA 5312134092794309760 19.22  09 28 18.43960 -52 57 03.0805  0.00004
FRC J0930+5132  09 30 33.31 +51 32 14.58   0.30  0.30     7.2  0.1     5.6  0.1  -0.75 0.09  V2 3FGL J0930.7+5133   2.22 1.08                                                              NVSS 093033+513216      9.2                                  WISE J093033.30+513214.3 14.97  GAIA 1018781979371994624 19.97  09 30 33.27649 +51 32 14.4827  0.00030
FRC J0930-1902  09 30 51.71 -19 02 20.80   2.15  2.15                  1.2  0.2              A3 3FGL J0930.9-1904   2.30 0.76                                                                                                                                                           GAIA 5678187837531401600 20.73  09 30 51.54150 -19 02 29.8507  0.00004
FRC J0930-1903  09 30 41.65 -19 03 41.68   0.81  0.80    12.2  0.2    22.1  0.5   1.21 0.08  A4 3FGL J0930.9-1904   3.40 1.34  RFC J0930-1903   18.0    29.8                               NVSS 093041-190342     27.4  TGSS J093041.2-190344    108.5                                  GAIA 5678187489639804800 19.16  09 30 42.05130 -19 03 40.5308  0.00004
FRC J0930-1904  09 30 31.58 -19 04 46.80   2.15  2.15              >   1.2  0.2              A3 3FGL J0930.9-1904   5.71 2.27
FRC J0930-1907  09 30 51.64 -19 07 08.15   3.45  2.52     3.4  0.2                           A3 3FGL J0930.9-1904   2.86 0.95                                                              NVSS 093051-190715      6.2
FRC J0931+6736  09 31 56.94 +67 36 53.08   0.30  0.30    11.7  0.1     8.3  0.1  -1.02 0.06  V2 3FGL J0931.8+6739   2.25 1.23  RFC J0931+6736   18.0    49.5                               NVSS 093156+673647      3.6                                  WISE J093156.88+673652.9 14.73  GAIA 1069195583937354752 18.87  09 31 56.87385 +67 36 52.9368  0.00004
FRC J0935+0856  09 35 10.49 +08 56 34.06   0.80  0.99    12.8  0.2     7.2  0.2  -1.17 0.09  A5 3FGL J0935.2+0903   6.55 1.93                                                              NVSS 093510+085634     54.3  TGSS J093510.4+085634    360.5  WISE J093510.50+085636.1 16.27
FRC J0935-1736  09 35 14.74 -17 36 59.18   0.85  0.82    39.6  0.2    24.4  0.3  -0.98 0.04  A3 3FGL J0935.1-1736   1.59 1.26  RFC J0935-1736   20.0   127.5                               NVSS 093514-173658     48.5  TGSS J093514.7-173658    114.7  WISE J093514.78-173658.8 13.85  GAIA 5678942063854043008 18.10  09 35 14.78342 -17 36 58.6433  0.00029
FRC J0936-2110  09 36 23.11 -21 10 38.93   0.80  0.81    11.7  0.2     6.7  0.2  -1.13 0.10  A5 3FGL J0936.3-2114   4.05 2.30                                                              NVSS 093623-211036     17.6  TGSS J093623.2-211041     59.2  WISE J093623.12-211039.7 15.50  GAIA 5676935764370375552 20.06  09 36 23.13264 -21 10 39.7004  0.00039
FRC J0936-2111  09 36 13.35 -21 11 42.40   0.87  0.81    17.7  0.5     9.0  0.4  -1.37 0.15  A5 3FGL J0936.3-2114   3.86 2.33                                                              NVSS 093613-211142     80.8  TGSS J093613.5-211144    369.6  WISE J093613.50-211143.6 16.16
FRC J0937-1433  09 37 54.71 -14 33 50.90   1.14  0.99     8.1  0.2     8.1  0.2   0.00 0.10  A1 3FGL J0937.9-1435   1.99 1.27  RFC J0937-1433   20.0    77.6                               NVSS 093754-143350      4.7                                  WISE J093754.72-143350.3 13.40  GAIA 5688933772691630720 18.03  09 37 54.72525 -14 33 50.2699  0.00022
FRC J0937-4537  09 37 48.24 -45 37 21.60   2.15  2.15 >   1.7  0.2    15.8  0.7   4.53 0.33  A4 3FGL J0937.1-4544c  9.86 2.92  RFC J0937-4537   10.0     0.3  SUMSS J093747-453730    10.                                                               WISE J093748.00-453722.2 16.70  GAIA 5411000735259593472 19.45  09 37 48.97982 -45 37 23.2843  0.00043
FRC J0937-4552  09 37 30.39 -45 52 34.73   0.80  0.84     4.9  0.1     4.8  0.4  -0.04 0.21  A4 3FGL J0937.1-4544c  8.77 2.33                                 SUMSS J093730-455234    37.                               TGSS J093730.0-455234     87.6
FRC J0937-4555  09 37 23.99 -45 55 38.02   0.90  1.67     4.6  0.4                           A4 3FGL J0937.1-4544c 11.33 2.82                                 SUMSS J093723-455538    52.                               TGSS J093723.5-455540    170.0                                  GAIA 5410987300595352320 17.62  09 37 24.66547 -45 55 40.4579  0.00034
FRC J0938-6402  09 38 52.91 -64 02 51.71   0.84  0.87    13.2  0.3 >   2.8  0.2              A4 3FGL J0937.8-6407   7.83 2.77  RFC J0938-6402   13.0     0.2  SUMSS J093852-640254    20.                                                                                               GAIA 5249466912172645248 18.56  09 38 52.32893 -64 02 52.2100  0.00016
FRC J0938-6406  09 38 32.56 -64 06 25.16   0.80  0.80    26.7  0.1    19.6  0.2  -0.63 0.03  A4 3FGL J0937.8-6407   4.30 1.54                                 SUMSS J093834-640643   304.
FRC J0938-6407  09 38 36.96 -64 07 06.48   0.80  0.80    24.5  0.1    20.7  0.3  -0.34 0.04  A4 3FGL J0937.8-6407   4.69 1.69                                 SUMSS J093834-640643   304.                                                                                               GAIA 5249465159826633088 19.11  09 38 35.88320 -64 07 03.1388  0.00099
FRC J0946+0104  09 46 20.14 +01 04 55.08   0.81  1.85     7.2  0.3    10.2  0.3   0.71 0.14  A4 3FGL J0946.2+0103   1.24 0.76  RFC J0946+0104   14.0   135.2                               NVSS 094619+010453     14.5                                                                  GAIA 3846292094314687232 19.29  09 46 20.21701 +01 04 52.0926  0.00015
FRC J0946+0106  09 46 24.70 +01 06 01.26   0.84  1.27     8.4  0.2    11.6  0.7   0.66 0.17  A4 3FGL J0946.2+0103   2.81 1.76  RFC J0946+0105    9.0     7.7                               NVSS 094624+010559     22.6                                                                  GAIA 3846292266113386112 16.24  09 46 24.23033 +01 06 02.9238  0.00015
FRC J0946+5203  09 46 28.59 +52 03 49.11   0.30  0.30     1.9  0.1                           V2 3FGL J0946.2+5209   5.47 1.02                                                                                                                           WISE J094628.63+520347.4 16.50
FRC J0947-2540  09 47 09.55 -25 40 59.25   0.80  0.80    41.3  0.2    44.1  0.6   0.13 0.04  A4 3FGL J0947.1-2542   1.49 0.94  RFC J0947-2541   42.0   399.2                               NVSS 094709-254100     41.2  TGSS J094709.5-254059     58.7  WISE J094709.52-254059.9 13.18  GAIA 5658475548256817024 16.60  09 47 09.52467 -25 41 00.0280  0.00173
FRC J0947-3629  09 47 44.38 -36 29 28.60   2.15  2.15     1.4  0.2                           A4 3FGL J0948.1-3641  13.03 2.60                                 SUMSS J094743-362922    20.  NVSS 094743-362930     17.4  TGSS J094744.4-362929     34.3  WISE J094744.51-362927.5 14.83
FRC J0947-3633  09 47 45.27 -36 33 31.11   0.92  1.07     1.7  0.2     1.8  0.4   0.12 0.69  A4 3FGL J0948.1-3641   9.30 2.05                                                              NVSS 094743-363335      6.6                                                                  GAIA 5433309589956489600 18.25  09 47 45.66821 -36 33 30.4268  0.00004
FRC J0948-3631  09 48 03.30 -36 31 18.19   0.82  0.80     6.4  0.2     4.8  0.2  -0.58 0.15  A5 3FGL J0948.1-3641  10.33 1.79                                 SUMSS J094803-363114    28.  NVSS 094803-363118     22.2  TGSS J094803.5-363115     68.9
FRC J0948-3645  09 48 34.83 -36 45 20.45   1.19  1.37     2.0  0.2                           A4 3FGL J0948.1-3641   6.50 1.84                                 SUMSS J094834-364513    11.  NVSS 094834-364513      9.6                                                                  GAIA 5433291894692618752 20.54  09 48 34.54109 -36 45 13.9365  0.00004
FRC J0948-4240  09 48 20.86 -42 40 25.29   0.80  0.80    20.2  0.1    25.3  0.2   0.46 0.03  A4 3FGL J0948.8-4243   5.85 2.77                                 SUMSS J094820-424023    86.                               TGSS J094820.8-424023    220.6  WISE J094820.98-424023.0 14.60  GAIA 5413232331539189120 20.44  09 48 20.99126 -42 40 23.0291  0.00070
FRC J0950+7547  09 50 17.46 +75 47 09.20   0.30  0.30     1.8  0.1                           V2 3FGL J0950.4+7550   3.85 1.07                                                              NVSS 095015+754702      3.0                                  WISE J095017.29+754709.1 14.46
FRC J0952+0713  09 52 49.57 +07 13 28.47   0.80  0.81    23.8  0.1    28.0  0.4   0.33 0.04  A4 3FGL J0952.8+0711   1.65 0.97  RFC J0952+0713   19.0   120.9                               NVSS 095249+071330     28.0                                  WISE J095249.57+071330.1 14.30  GAIA 3853619171082672768 18.92  09 52 49.57665 +07 13 30.0417  0.00010
FRC J0953-7654  09 53 19.20 -76 54 40.57   0.81  1.12     5.5  0.2     4.8  0.5  -0.28 0.29  A4 3FGL J0953.1-7657c  3.09 2.32                                 SUMSS J095316-765443    35.                                                                                               GAIA 5203540758155211008 20.18  09 53 17.48145 -76 54 48.2543  0.00026
FRC J0953-7658  09 53 04.39 -76 58 02.12   0.80  0.80    10.3  0.1    12.4  0.2   0.38 0.05  A4 3FGL J0953.1-7657c  0.46 0.36                                 SUMSS J095304-765804    20.                                                               WISE J095304.35-765802.0 14.04  GAIA 5203540036599620864 19.23  09 53 04.36343 -76 58 02.1221  0.00011
FRC J0958-0317  09 58 06.35 -03 17 36.43   1.40  1.53     5.1  0.3                           A4 3FGL J0958.3-0318   3.50 1.57                                                              NVSS 095806-031738      7.0                                                                  GAIA 3823262239155067392 19.35  09 58 05.98709 -03 17 40.2121  0.00006
FRC J0958-0318  09 58 16.96 -03 18 44.41   0.88  2.40     1.8  0.2                           A4 3FGL J0958.3-0318   0.99 0.40                                                              NVSS 095816-031841      7.6  TGSS J095817.1-031837     57.0
FRC J0958-6752  09 58 12.93 -67 52 43.41   0.80  0.80    12.5  0.2    19.3  0.7   0.88 0.11  A4 3FGL J0958.4-6752   1.08 1.14  RFC J0958-6752                 SUMSS J095812-675243    39.                                                               WISE J095813.00-675242.6 13.80  GAIA 5244070509102020096 17.69  09 58 12.88853 -67 52 43.4562  0.00058
FRC J1001-2842  10 01 59.69 -28 42 53.46   0.81  0.82     3.2  0.1     2.5  0.2  -0.50 0.23  A4 3FGL J1002.0-2837   5.21 0.46                                                              NVSS 100159-284251     17.9  TGSS J100159.6-284251    149.3
FRC J1002-2836  10 02 35.36 -28 36 35.16   0.82  0.98    10.6  0.3 >   1.8  0.3              A4 3FGL J1002.0-2837   7.73 1.03                                                              NVSS 100234-283635      4.3                                  WISE J100235.35-283637.5 15.46
FRC J1002-2837  10 02 46.28 -28 37 14.81   0.99  1.00    11.2  0.4                           A4 3FGL J1002.0-2837  10.06 1.35  RFC J1002-2837   23.0     2.9                               NVSS 100246-283715     13.4                                                                  GAIA 5465491298868822656 20.46  10 02 46.97416 -28 37 11.1356  0.00334
FRC J1002-2841  10 02 29.65 -28 41 13.51   0.80  0.80    17.9  0.1    13.3  0.2  -0.60 0.04  A4 3FGL J1002.0-2837   7.31 0.91                                                              NVSS 100229-284113     62.6  TGSS J100229.6-284111    187.7  WISE J100229.60-284113.7 16.55
FRC J1002-2842  10 02 07.58 -28 42 29.88   1.13  0.84     2.1  0.1     4.4  0.3   1.50 0.24  A4 3FGL J1002.0-2837   5.06 0.47                                                                                                                           WISE J100207.76-284230.7 16.15
FRC J1010-3119  10 10 16.26 -31 19 04.00   0.80  0.80    40.7  0.2    40.2  0.5  -0.03 0.04  A4 3FGL J1010.2-3120   1.29 1.61  RFC J1010-3119   36.0   270.1  SUMSS J101015-311912    75.  NVSS 101015-311906     73.5  TGSS J101015.9-311908     83.3                                  GAIA 5460298369874599168 17.07  10 10 15.97929 -31 19 08.4101  0.00369
FRC J1013+3439  10 13 21.19 +34 39 12.44   0.30  0.30     3.1  0.2                           V1 3FGL J1013.5+3440   2.63 0.98                                                              NVSS 101320+343915      8.7                                  WISE J101321.19+343912.0 16.77
FRC J1013+3445  10 13 50.14 +34 45 55.00   0.30  0.30 >   3.0  0.2                           V1 3FGL J1013.5+3440   6.45 2.22  RFC J1013+3445  482.0   152.4                               NVSS 101349+344550    355.5  TGSS J101349.4+344549    341.9
FRC J1013+344A  10 13 51.77 +34 45 45.76   0.30  0.30              >   1.7  0.2              V1 3FGL J1013.5+3440   6.53 2.28  RFC J1013+3445  482.0   152.4                               NVSS 101349+344550    355.5
FRC J1013-4005  10 13 19.54 -40 05 48.19   0.81  0.81    66.4  0.2    52.2  0.4  -0.49 0.02  A3 3FGL J1013.4-4008   3.54 0.96  RFC J1013-4005   45.0    82.2  SUMSS J101319-400548   121.  NVSS 101319-400549     91.2  TGSS J101319.3-400546    128.4  WISE J101319.30-400550.4 13.12  GAIA 5420646170943373952 18.98  10 13 19.55993 -40 05 47.7436  0.00048
FRC J1015-6038  10 15 43.56 -60 38 19.68   1.15  1.10     7.5  0.4     5.8  0.9  -0.52 0.42  A4 3FGL J1016.5-6034   7.08 1.77                                 SUMSS J101543-603821    52.                                                                                               GAIA 5254929595191782528 18.94  10 15 43.20356 -60 38 21.4013  0.00093
FRC J1016-2651  10 16 34.73 -26 51 00.79   0.80  0.80    13.2  0.1    22.5  0.2   1.08 0.03  A4 3FGL J1016.9-2653   6.10 1.61  RFC J1016-2650   20.0     7.3                               NVSS 101634-265057     25.6                                  WISE J101634.71-265059.5 14.31  GAIA 5465944121565727488 19.39  10 16 34.69948 -26 50 59.7907  0.00306
FRC J1016-2657  10 16 21.38 -26 57 02.45   1.01  1.48    15.0  0.9                           A4 3FGL J1016.9-2653   8.98 2.40  RFC J1016-2657                                              NVSS 101620-265704     43.8  TGSS J101620.9-265704     83.5
FRC J1016-4247  10 16 20.96 -42 47 20.79   1.31  1.06     4.2  0.2     7.3  0.4   1.12 0.21  A4 3FGL J1016.6-4244   4.30 2.19                                                                                                                                                           GAIA 5416743484486476928 18.39  10 16 20.67096 -42 47 22.5677  0.00005
FRC J1016-6025  10 16 11.98 -60 25 30.80   2.15  2.15     1.2  0.2                           A4 3FGL J1016.5-6034   9.39 1.98                                                                                                                                                           GAIA 5254938670464847104 17.57  10 16 12.46656 -60 25 25.9999  0.00098
FRC J1016-6048  10 16 38.66 -60 48 13.89   0.87  4.03     8.9  1.2                           A4 3FGL J1016.5-6034  13.69 2.73                                 SUMSS J101638-604819    48.                                                                                               GAIA 5254877441388753920 19.96  10 16 39.07759 -60 48 14.6212  0.00007
FRC J1017-6030  10 17 44.37 -60 30 45.80   0.82  1.33     1.8  0.2                           A4 3FGL J1016.5-6034   9.63 2.43                                                                                                                                                           GAIA 5254910839067166848 19.28  10 17 44.35777 -60 30 47.3745  0.00007
FRC J1018-6250  10 18 17.82 -62 50 58.85   1.06  0.97    25.8  0.3    15.2  0.6  -1.07 0.10  A3 3FGL J1018.2-6254   3.29 0.84  RFC J1018-6250   17.0    24.4  SUMSS J101817-625057    22.                                                                                               GAIA 5252919103820951168 17.70  10 18 17.93215 -62 50 58.4015  0.00069
FRC J1018-6255  10 18 48.17 -62 55 04.85   4.59  3.54     4.7  0.3                           A3 3FGL J1018.2-6254   3.96 1.32                                 SUMSS J101846-625508    15.                                                                                               GAIA 5252915706486382848 18.51  10 18 48.57012 -62 55 00.0282  0.00069
FRC J1019-6255  10 19 01.67 -62 55 30.81   0.82  1.45     2.7  0.2                           A4 3FGL J1018.2-6254   5.55 1.85                                 SUMSS J101901-625537    16.                                                                                               GAIA 5252914916212568320 20.27  10 19 02.40397 -62 55 25.6436  0.00069
FRC J1019-6258  10 19 04.19 -62 58 24.44   0.80  0.80    18.6  0.1    15.8  0.2  -0.33 0.04  A4 3FGL J1018.2-6254   7.05 2.30  RFC J1019-6258                 SUMSS J101904-625824    76.                                                                                               GAIA 5252913193954816000 19.64  10 19 03.83720 -62 58 18.6382  0.00029
FRC J1024-4544  10 24 32.29 -45 44 29.39   1.37  1.15     5.5  0.1     5.9  0.1   0.14 0.07  A3 3FGL J1024.4-4545   1.44 1.24                                                                                                                           WISE J102432.37-454426.9 14.50  GAIA 5365984293964477824 19.29  10 24 32.44811 -45 44 27.6907  0.00005
FRC J1024-6505  10 24 53.23 -65 05 10.26   0.94  0.89    30.4  0.3    20.0  0.3  -0.85 0.05  A3 3FGL J1025.1-6507   2.68 1.45  RFC J1024-6505    3.0     4.6  SUMSS J102453-650507    32.                                                               WISE J102453.65-650510.7 14.40  GAIA 5251336051888340096 18.96  10 24 53.74959 -65 05 14.6026  0.00065
FRC J1025-5935  10 25 49.90 -59 35 56.00   0.87  0.87     1.2  0.1     1.2  0.2   0.00 0.51  A4 3FGL J1025.9-5930   5.24 1.54                                                                                                                                                           GAIA 5255235263725405056 20.06  10 25 49.23752 -59 35 56.5094  0.00098
FRC J1025-6510  10 25 30.34 -65 10 27.46   3.40  2.74     6.0  0.3                           A3 3FGL J1025.1-6507   3.91 2.08                                 SUMSS J102530-651026    10.                                                               WISE J102530.70-651028.0 14.22  GAIA 5251331168497384320 18.32  10 25 30.34532 -65 10 28.4916  0.00067
FRC J1026-1749  10 26 58.54 -17 49 01.24   0.80  0.82    21.3  0.4    31.3  0.7   0.78 0.08  A4 3FGL J1026.9-1750   1.57 2.07  RFC J1026-1748   18.0    25.3                               NVSS 102658-174858     11.2                                  WISE J102658.57-174858.8 12.69  GAIA 3747409715096048640 16.11  10 26 58.57947 -17 48 58.8751  0.00149
FRC J1027-7419  10 27 44.54 -74 19 09.13   2.43  2.31     8.9  0.3     7.4  0.4  -0.37 0.18  A3 3FGL J1028.3-7419   2.51 0.43                                 SUMSS J102741-741900    27.
FRC J1028-7418  10 28 03.13 -74 18 53.98   2.18  2.05     7.8  0.2     3.8  0.2  -1.46 0.16  A3 3FGL J1028.3-7419   1.41 0.24                                 SUMSS J102802-741854    13.                                                               WISE J102803.00-741853.8 15.00
FRC J1030-2028  10 30 14.23 -20 28 52.90   0.89  0.85    23.3  0.2    12.6  0.4  -1.25 0.08  A3 3FGL J1030.4-2030   3.10 2.17                                                              NVSS 103014-202849     79.2  TGSS J103014.2-202855    453.4
FRC J1030-2030  10 30 40.40 -20 30 36.89   1.27  1.08     9.8  0.2     8.0  0.5  -0.41 0.17  A3 3FGL J1030.4-2030   3.45 2.46                                                              NVSS 103040-203032     11.1                                  WISE J103040.40-203036.3 14.64  GAIA 5476245720883736960 19.00  10 30 40.40759 -20 30 36.4165  0.00005
FRC J1031-5859  10 31 18.30 -58 59 02.60   2.05  1.76     4.9  0.2     2.5  0.3  -1.37 0.33  A3 3FGL J1031.4-5855   4.01 1.73                                 SUMSS J103118-585858    20.                                                               WISE J103118.36-585902.9  0.00  GAIA 5255333081586279168 18.28  10 31 17.71171 -58 58 54.6619  0.00006
FRC J1033-5035  10 33 32.20 -50 35 29.33   0.87  0.83    21.6  0.2    18.8  0.3  -0.28 0.05  A1 3FGL J1033.4-5035   0.41 0.33  RFC J1033-5035                 SUMSS J103332-503528    27.                                                               WISE J103332.15-503528.8 13.62  GAIA 5363865358964748800 18.11  10 33 32.14746 -50 35 28.9425  0.00186
FRC J1033-8317  10 33 56.20 -83 17 33.77   0.80  0.80    13.3  0.2     5.5  0.3  -1.79 0.14  A5 3FGL J1036.0-8317   3.77 1.50                                 SUMSS J103357-831732    82.                                                               WISE J103357.84-831733.5 15.13
FRC J1034-5731  10 34 11.65 -57 31 38.00   3.46  2.88     2.2  0.2     1.8  0.2  -0.41 0.41  A3 3FGL J1034.0-5731c  1.24 0.40                                                                                                                           WISE J103411.52-573137.8 12.54  GAIA 5351577083869881088 19.32  10 34 10.99316 -57 31 38.7130  0.00006
FRC J1036-4349  10 36 27.67 -43 49 49.06   1.07  0.95     7.5  0.1     6.0  0.1  -0.45 0.06  A3 3FGL J1036.4-4348   1.10 0.24                                 SUMSS J103627-434951    32.
FRC J1037-6051  10 37 21.13 -60 51 06.13   1.81  1.72                  3.8  0.2              A3 3FGL J1037.2-6052   1.45 0.11                                                                                                                                                           GAIA 5254304767633107456 18.19  10 37 21.21682 -60 51 05.7605  0.00083
FRC J1037-6052  10 37 21.90 -60 52 06.16   0.93  0.88    20.6  0.2                           A3 3FGL J1037.2-6052   0.73 0.06                                                                                                                                                           GAIA 5254303255802987776 19.32  10 37 21.23363 -60 52 07.7598  0.00083
FRC J1037-6053  10 37 23.72 -60 53 16.03   1.53  1.48                  4.9  0.2              A3 3FGL J1037.2-6052   1.20 0.10                                                                                                                                                           GAIA 5254303152723615104 18.43  10 37 23.75248 -60 53 20.6714  0.00083
FRC J1037-6055  10 37 24.35 -60 55 50.51   0.93  0.91    30.0  0.3                           A3 3FGL J1037.2-6052   3.53 0.25                                 SUMSS J103725-605629    27.                                                                                               GAIA 5254302809125838208 16.80  10 37 24.76478 -60 55 46.9991  0.00083
FRC J1038-2423  10 38 24.07 -24 23 55.03   0.81  0.81    73.2  0.2    76.4  0.4   0.09 0.02  A1 3FGL J1038.0-2425   4.84 1.88  RFC J1038-2423   81.0    34.1                               NVSS 103824-242355    124.7                                  WISE J103823.98-242354.5 16.87
FRC J1038-5801  10 38 39.77 -58 01 03.37   0.82  1.19     2.1  0.2                           A4 3FGL J1039.1-5809   9.24 1.22                                                                                                                                                           GAIA 5350797701937781760 19.62  10 38 39.30033 -58 00 59.9846  0.00006
FRC J1038-5816  10 38 14.10 -58 16 36.67   1.15  0.83     6.7  0.3                           A4 3FGL J1039.1-5809  10.23 1.42                                 SUMSS J103813-581632    38.                                                                                               GAIA 5350775436828389120 19.54  10 38 13.55535 -58 16 39.5775  0.00007
FRC J1038-581A  10 38 21.78 -58 16 41.51   0.95  0.83     5.4  0.2     3.8  0.6  -0.71 0.40  A4 3FGL J1039.1-5809   9.60 1.32                                                                                                                                                           GAIA 5350776703832566400 19.16  10 38 21.87026 -58 16 39.6640  0.00007
FRC J1038-5818  10 38 25.79 -58 18 23.09   0.80  0.81    28.7  0.3    14.9  0.8  -1.33 0.13  A4 3FGL J1039.1-5809  10.64 1.44                                 SUMSS J103825-581826    65.                                                                                               GAIA 5350775123284322560 17.02  10 38 25.37059 -58 18 21.8122  0.00007
FRC J1038-5846  10 38 05.76 -58 46 25.61   0.82  0.81    44.7  0.2    24.5  0.2  -1.22 0.03  A2 3FGL J1037.9-5843   2.86 1.65                                 SUMSS J103804-584625    47.                                                                                               GAIA 5350665446994663168 16.52  10 38 06.15969 -58 46 18.3058  0.00007
FRC J1039-5810  10 39 04.79 -58 10 21.48   0.89  1.01     0.9  0.1     1.5  0.3   1.04 0.63  A4 3FGL J1039.1-5809   1.12 0.15                                                                                                                                                           GAIA 5350782957303356544 18.24  10 39 04.09822 -58 10 28.9787  0.00109
FRC J1040-5926  10 40 45.98 -59 26 04.80   0.87  0.85    37.1  0.2                           A3 3FGL J1040.5-5926c  1.70 0.89                                                                                                                                                           GAIA 5350561886745690752 19.51  10 40 46.47875 -59 26 04.3558  0.00094
FRC J1040-5927  10 40 25.31 -59 27 24.85   0.92  0.88                 21.2  0.2              A3 3FGL J1040.5-5926c  1.71 0.85
FRC J1040-5928  10 40 18.35 -59 28 00.23   0.82  0.81    87.3  0.3                           A3 3FGL J1040.5-5926c  2.72 1.38                                                                                                                                                           GAIA 5350564433661539968 19.91  10 40 17.85683 -59 28 01.4976  0.00007
FRC J1040-5929  10 40 52.48 -59 29 41.02   0.86  0.84    73.6  0.4                           A3 3FGL J1040.5-5926c  4.48 2.23                                                                                                                                                           GAIA 5350561306925780224 19.88  10 40 51.49122 -59 29 34.9620  0.00007
FRC J1041-1203  10 41 08.60 -12 03 31.90   0.95  0.90    18.5  0.2    16.1  0.4  -0.28 0.07  A3 3FGL J1040.9-1205   3.21 1.54  RFC J1041-1203   14.0    10.1                               NVSS 104108-120332     13.7  TGSS J104108.6-120330     29.8  WISE J104108.57-120331.0 14.21
FRC J1042-4129  10 42 03.07 -41 29 30.15   0.81  0.80    11.6  0.2    10.6  0.2  -0.18 0.07  A5 3FGL J1042.1-4126   3.65 1.92  RFC J1042-4129   11.0     3.6  SUMSS J104202-412934    20.                                                               WISE J104203.00-412929.9 13.38  GAIA 5392507327628953216 17.91  10 42 03.01861 -41 29 29.7455  0.00005
FRC J1043-5929  10 43 21.98 -59 29 44.45   0.81  0.81   437.5  1.0                           A3 3FGL J1043.6-5930   1.97 1.70
FRC J1043-5934  10 43 25.25 -59 34 12.75   0.81  0.81   719.8  1.6                           A3 3FGL J1043.6-5930   4.24 2.90
FRC J1044-6408  10 44 45.69 -64 08 06.20   0.80  0.80    16.9  0.1    13.4  0.2  -0.47 0.04  A4 3FGL J1045.3-6414   7.37 1.70                                 SUMSS J104445-640808   154.                                                                                               GAIA 5239854294338139008 20.25  10 44 45.50514 -64 08 10.4091  0.00065
FRC J1044-6420  10 44 37.53 -64 20 30.72   0.80  0.80     6.2  0.1     5.0  0.3  -0.44 0.15  A4 3FGL J1045.3-6414   7.49 1.77                                 SUMSS J104439-642105   136.                                                                                               GAIA 5239850519062814976 20.50  10 44 37.23324 -64 20 29.0688  0.00065
FRC J1044-6421  10 44 39.77 -64 21 11.17   0.80  0.80    11.4  0.1    12.9  0.2   0.25 0.05  A4 3FGL J1045.3-6414   7.91 1.83                                 SUMSS J104439-642105   136.                                                                                               GAIA 5239850274237593088 18.30  10 44 40.15237 -64 21 07.9445  0.00065
FRC J1045-2335  10 45 29.94 -23 35 46.97   5.04  3.60     1.5  0.1                           A3 3FGL J1045.5-2335   1.27 0.48
FRC J1045-5941  10 45 03.63 -59 41 04.90   2.15  2.15  3233.1 11.7  5949.0  0.8   1.24 0.01  A1 3FGL J1045.1-5941   0.50 1.35
FRC J1045-6416  10 45 09.31 -64 16 14.03   3.09  2.66     2.7  0.2     2.6  0.2  -0.08 0.31  A3 3FGL J1045.3-6414   2.01 0.46                                                                                                                                                           GAIA 5239852443203260288 19.52  10 45 09.22047 -64 16 16.1378  0.00086
FRC J1047-3737  10 47 56.98 -37 37 30.17   1.14  0.98     7.9  0.1     5.5  0.2  -0.74 0.10  A3 3FGL J1047.8-3737   0.93 0.51                                                              NVSS 104757-373729      6.4                                  WISE J104756.94-373730.8 14.99  GAIA 5394725214380894976 18.38  10 47 56.93333 -37 37 30.8482  0.00064
FRC J1047-3738  10 47 49.08 -37 38 30.49   4.25  2.97     1.7  0.1     1.9  0.2   0.23 0.33  A3 3FGL J1047.8-3737   1.19 0.58                                                              NVSS 104749-373815      3.7                                  WISE J104748.92-373830.9 16.42
FRC J1047-5928  10 47 55.49 -59 28 39.63   0.93  0.87    33.1  0.3                           A3 3FGL J1048.2-5928   2.23 1.67                                                                                                                                                           GAIA 5350434691289952512 20.35  10 47 55.59637 -59 28 45.2179  0.00005
FRC J1047-6002  10 47 22.41 -60 02 09.35   0.82  0.81   225.4  1.0                           A2 3FGL J1047.3-6005   3.72 1.90
FRC J1048-5004  10 48 28.25 -50 04 37.54   1.13  0.93     4.0  0.2                           A4 3FGL J1048.8-5006   3.78 1.31                                                                                                                                                           GAIA 5361093352714119040 18.86  10 48 27.32303 -50 04 38.5736  0.00175
FRC J1048-5011  10 48 37.10 -50 11 00.46   1.18  2.19     3.1  0.3                           A4 3FGL J1048.8-5006   5.04 1.51                                 SUMSS J104836-501100    29.                               TGSS J104836.7-501059     82.3  WISE J104837.12-501058.8 16.46  GAIA 5361088095673824768 18.92  10 48 37.12206 -50 10 58.8009  0.00176
FRC J1048-5928  10 48 20.48 -59 28 56.95   1.53  1.34                  4.0  0.2              A3 3FGL J1048.2-5928   1.03 0.77                                                                                                                                                           GAIA 5350422798521170432 16.98  10 48 20.54090 -59 29 00.8703  0.00005
FRC J1049-5006  10 49 11.41 -50 06 26.29   1.10  0.81     3.8  0.2     3.9  0.8   0.05 0.52  A4 3FGL J1048.8-5006   3.56 1.27                                                                                                                                                           GAIA 5361089607502527872 19.80  10 49 11.92923 -50 06 34.1487  0.00189
FRC J1050-6116  10 50 33.80 -61 16 43.70   1.03  1.07     3.2  0.2     4.1  0.8   0.50 0.52  A4 3FGL J1050.6-6112   4.12 1.54                                                                                                                                                           GAIA 5242130592650698752 19.68  10 50 33.30279 -61 16 41.7617  0.00010
FRC J1050-6119  10 50 55.44 -61 19 08.45   0.80  0.80    12.9  0.1    15.7  0.2   0.40 0.04  A4 3FGL J1050.6-6112   6.63 2.47  RFC J1050-6119                 SUMSS J105056-611914    14.                                                                                               GAIA 5242083313688038272 20.23  10 50 55.58884 -61 19 03.7042  0.00073
FRC J1051+5330  10 51 32.47 +53 30 40.60   0.30  0.30     7.5  0.2                           V2 3FGL J1051.0+5332   4.92 0.74                                                              NVSS 105132+533042     23.2
FRC J1052+0814  10 52 24.62 +08 14 09.45   1.23  1.04    12.5  0.6                           A4 3FGL J1052.0+0816   5.75 2.16  RFC J1052+0814   15.0     3.0                               NVSS 105224+081409     34.9  TGSS J105224.3+081409     79.4  WISE J105224.53+081409.5 13.80  GAIA 3865914459860352512 18.79  10 52 24.53397 +08 14 09.5096  0.00013
FRC J1052+0816  10 52 09.58 +08 16 10.09   0.83  0.92     5.2  0.2     8.1  0.3   0.90 0.15  A4 3FGL J1052.0+0816   1.52 0.57                                                              NVSS 105209+081605     19.0  TGSS J105209.5+081606     43.7
FRC J1052+081A  10 52 16.53 +08 16 41.40   2.15  2.15     1.7  0.2                           A4 3FGL J1052.0+0816   3.08 1.20                                                              NVSS 105215+081629      4.7                                                                  GAIA 3865915490652380928 19.96  10 52 16.37963 +08 16 34.3032  0.00013
FRC J1053-3127  10 53 51.55 -31 27 24.37   1.40  0.82     4.0  0.2     4.9  0.2   0.41 0.18  A4 3FGL J1054.2-3123   6.59 1.17                                 SUMSS J105350-312723    16.  NVSS 105351-312722     12.4  TGSS J105351.4-312728     48.9
FRC J1053-3130  10 53 26.00 -31 30 28.40   2.15  2.15     1.8  0.2                           A4 3FGL J1054.2-3123  12.82 2.29  RFC J1053-3130                                              NVSS 105326-313026     17.3                                                                  GAIA 5451273681514039424 15.43  10 53 25.51163 -31 30 22.2440  0.00006
FRC J1054-3113  10 54 21.47 -31 13 31.40   2.15  2.15 >   1.3  0.1    75.0  0.2              A4 3FGL J1054.2-3123  10.00 1.66  RFC J1054-3113   40.0     4.8  SUMSS J105421-311324    48.  NVSS 105421-311330     43.6  TGSS J105421.4-311331    120.6  WISE J105421.44-311332.3 15.04  GAIA 5451284917148769664 19.55  10 54 21.44091 -31 13 32.2981  0.00005
FRC J1054-3127  10 54 12.37 -31 27 29.55   0.82  0.84     1.3  0.1     1.5  0.2   0.29 0.43  A4 3FGL J1054.2-3123   4.12 0.69                                                              NVSS 105412-312728      8.0                                  WISE J105412.24-312730.0 14.00
FRC J1054-6008  10 54 27.92 -60 08 03.36   0.98  0.91    22.8  0.2    19.7  0.3  -0.30 0.05  A3 3FGL J1054.7-6006   2.79 1.53                                 SUMSS J105427-600801    23.                                                                                               GAIA 5338332774824411008 15.02  10 54 27.28867 -60 08 06.8258  0.00079
FRC J1055-6008  10 55 04.71 -60 08 46.53   1.64  1.47    15.8  0.3     9.9  0.4  -0.95 0.12  A3 3FGL J1054.7-6006   3.10 1.67                                 SUMSS J105504-600857    90.                                                                                               GAIA 5338332225068568192 14.80  10 55 04.61469 -60 08 42.6890  0.00081
FRC J1056-5856  10 56 27.77 -58 56 06.43   1.28  1.48     1.8  0.2                           A4 3FGL J1056.7-5853   3.04 1.66                                                                                                                                                           GAIA 5338793882516371328 20.15  10 56 28.17265 -58 56 13.1281  0.00093
FRC J1056-6027  10 56 11.72 -60 27 13.58   0.80  0.80   139.3  0.1    68.8  0.1  -1.43 0.00  A2 3FGL J1055.8-6025   2.97 2.55                                 SUMSS J105611-602713   209.                                                               WISE J105611.63-602712.9  3.79  GAIA 5338220281038746112 7.69  10_ 6_ 1.56836  -60 27 12.7812  0.00007
FRC J1057-4051  10 57 29.70 -40 51 14.41   1.96  1.55     3.1  0.1     2.8  0.1  -0.21 0.14  A3 3FGL J1057.6-4051   1.61 1.24                                                                                                                           WISE J105729.72-405113.1 15.04  GAIA 5390192718214863360 20.46  10 57 29.71591 -40 51 13.1556  0.00244
FRC J1057-4052  10 57 55.19 -40 52 44.39   2.65  1.98     3.0  0.2                           A3 3FGL J1057.6-4051   3.44 2.65
FRC J1059-2053  10 59 35.99 -20 53 11.67   0.93  0.97    24.6  0.6    12.3  0.2  -1.41 0.08  A5 3FGL J1100.2-2044  12.07 2.93                                                              NVSS 105935-205311    137.9  TGSS J105935.9-205312    846.8  WISE J105935.99-205312.4 16.40
FRC J1100-2049  11 00 28.08 -20 49 58.83   0.85  1.23     1.7  0.2     2.1  0.3   0.43 0.53  A4 3FGL J1100.2-2044   6.22 1.40                                                              NVSS 110028-205005      5.1                                  WISE J110028.22-205000.7 14.02
FRC J1100-2056  11 00 14.85 -20 56 20.97   0.82  0.83    44.0  0.4    28.9  0.6  -0.85 0.06  A5 3FGL J1100.2-2044  11.54 2.30                                                              NVSS 110014-205621    232.7  TGSS J110014.7-205622   1188.0  WISE J110014.85-205621.9 16.84
FRC J1100-6029  11 00 54.45 -60 29 58.30   1.08  0.98    22.4  0.3    11.8  0.7  -1.30 0.15  A3 3FGL J1101.3-6032   3.93 2.83                                 SUMSS J110054-603001    57.                                                                                               GAIA 5338112425820981248 16.82  11 00 54.69631 -60 29 59.9813  0.00008
FRC J1104-7728  11 04 32.48 -77 28 50.37   2.85  1.85     1.6  0.3                           A4 3FGL J1104.3-7736c  7.85 1.93                                                                                                                           WISE J110432.22-772850.8 16.75
FRC J1105+4424  11 05 57.79 +44 24 17.43   0.30  0.30     1.3  0.1                           V2 3FGL J1105.7+4427   4.15 2.38                                                                                                                           WISE J110557.81+442417.7 15.59
FRC J1105+4428  11 05 44.28 +44 28 30.43   0.30  0.30    16.3  0.1    14.3  0.1  -0.39 0.04  V2 3FGL J1105.7+4427   1.19 0.68  RFC J1105+4428   18.0   178.2                               NVSS 110544+442832     22.0  TGSS J110544.3+442828     51.1  WISE J110544.29+442830.6 15.02  GAIA  782005586303653120 19.84  11 05 44.29234 +44 28 30.4784  0.00031
FRC J1105+4431  11 05 52.86 +44 31 11.89   0.30  0.30     5.2  0.1 >   2.0  0.1              V2 3FGL J1105.7+4427   4.27 2.44                                                              NVSS 110552+443110      8.7                                  WISE J110552.95+443111.7 16.88
FRC J1105-7726  11 05 44.84 -77 26 38.40   1.09  2.92     2.4  0.3                           A4 3FGL J1104.3-7736c 11.04 2.91                                 SUMSS J110545-772635    11.
FRC J1105-7733  11 05 07.56 -77 33 43.63   0.93  1.94     2.4  0.3                           A4 3FGL J1104.3-7736c  3.93 1.05                                 SUMSS J110507-773345    14.
FRC J1106-1739  11 06 31.32 -17 39 36.76   4.07  3.30     4.1  0.4                           A3 3FGL J1106.6-1744   5.04 1.82                                                              NVSS 110631-173947      7.8
FRC J1106-173A  11 06 50.04 -17 39 28.67   0.89  0.95    10.3  0.2     5.9  0.2  -1.13 0.11  A5 3FGL J1106.6-1744   5.57 2.04                                                              NVSS 110650-173929     34.8  TGSS J110650.2-173927     91.3  WISE J110650.21-173929.7 15.23
FRC J1113-4515  11 13 11.90 -45 15 57.94   0.85  0.82    20.3  0.1    30.4  0.1   0.82 0.02  A3 3FGL J1113.1-4515   1.10 0.40                                 SUMSS J111311-451555    18.                               TGSS J111312.1-451556     36.1
FRC J1115-0702  11 15 11.71 -07 02 39.77   0.88  0.84    26.3  0.2    25.1  0.3  -0.09 0.04  A1 3FGL J1115.0-0701   2.47 2.08  RFC J1115-0702   24.0    21.0                               NVSS 111511-070238     31.2                                  WISE J111511.74-070240.0 14.74
FRC J1115-4858  11 15 46.69 -48 58 10.14   1.71  2.77     2.3  0.3                           A4 3FGL J1116.7-4854  10.25 2.23                                                                                                                                                           GAIA 5373999218333896064 14.26  11 15 46.34034 -48 58 04.6562  0.00006
FRC J1116-4848  11 16 24.90 -48 48 27.96   0.81  0.81     3.6  0.1     3.8  0.3   0.11 0.22  A4 3FGL J1116.7-4854   6.34 1.20                                                                                                                                                           GAIA 5374007052359974656 20.83  11 16 25.87220 -48 48 29.7064  0.00006
FRC J1116-4853  11 16 24.69 -48 53 17.80   2.15  2.15     1.0  0.1                           A4 3FGL J1116.7-4854   3.20 0.70                                                                                                                                                           GAIA 5374006292145973376 16.73  11 16 24.11463 -48 53 15.6622  0.00171
FRC J1117+0216  11 17 23.61 +02 16 20.52   1.17  1.08    45.1  1.0 >   2.7  0.5              A4 3FGL J1117.7+0217   5.41 2.96  RFC J1117+0216   35.0     1.2                               NVSS 111723+021619     73.9  TGSS J111723.6+021621     64.7  WISE J111723.64+021619.5 16.12
FRC J1117+0218  11 17 38.82 +02 18 14.87   3.25  2.83                  3.3  0.5              A4 3FGL J1117.7+0217   1.99 1.05                                                              NVSS 111738+021814      6.1  TGSS J111738.9+021813     24.7  WISE J111738.83+021812.7 13.47
FRC J1117-4856  11 17 12.98 -48 56 42.10   2.15  2.15              >   1.6  0.2              A4 3FGL J1116.7-4854   5.52 1.18                                                                                                                                                           GAIA 5374002443855191936 15.21  11 17 12.46687 -48 56 37.2062  0.00006
FRC J1117-4900  11 17 06.52 -49 00 27.43   0.81  0.83     1.9  0.1     2.8  0.3   0.79 0.32  A4 3FGL J1116.7-4854   7.47 1.42                                                                                                                           WISE J111706.57-490030.2 15.40  GAIA 5374000382270782976 19.33  11 17 06.70274 -49 00 31.6189  0.00006
FRC J1117-5338  11 17 15.28 -53 38 14.97   0.88  0.84    25.4  0.2    20.1  0.6  -0.48 0.08  A1 3FGL J1117.2-5338   0.69 0.60  RFC J1117-5338   15.0   382.4  SUMSS J111715-533816    40.                                                                                               GAIA 5346846911830501248 18.97  11 17 15.17473 -53 38 12.9728  0.00110
FRC J1119-2643  11 19 57.29 -26 43 11.22   0.80  0.88     3.1  0.1     3.6  0.3   0.30 0.23  A4 3FGL J1119.8-2647   4.33 2.36                                                              NVSS 111957-264315      4.6                                                                  GAIA 3531886886086792064 20.75  11 19 57.07453 -26 43 14.7788  0.00007
FRC J1119-3047  11 19 35.67 -30 47 49.40   1.52  1.15     3.9  0.3     3.1  0.4  -0.47 0.42  A5 3FGL J1119.7-3046   2.32 1.25
FRC J1119-304A  11 19 40.01 -30 47 22.77   4.55  2.44     5.7  0.5     3.6  0.3  -0.93 0.35  A4 3FGL J1119.7-3046   1.30 0.69                                                              NVSS 111939-304723      8.7                                                                  GAIA 3482488951092093952 19.74  11 19 39.59414 -30 47 20.8120  0.00006
FRC J1123-2524  11 23 35.14 -25 24 00.97   0.95  0.90     9.5  0.1     5.4  0.1  -1.15 0.06  A2 3FGL J1123.3-2529   6.38 2.06                                                              NVSS 112335-252402     31.4                                  WISE J112335.09-252401.7 14.78
FRC J1123-2526  11 23 36.73 -25 26 34.14   3.62  2.50     3.6  0.3                           A1 3FGL J1123.3-2529   4.56 1.60                                                              NVSS 112336-252634     15.2  TGSS J112336.6-252632    176.1
FRC J1123-2528  11 23 25.39 -25 28 56.96   1.12  0.96     9.6  0.2     8.8  0.3  -0.18 0.11  A1 3FGL J1123.3-2529   1.06 0.38  RFC J1123-2528                                              NVSS 112325-252858     13.2                                  WISE J112325.37-252857.0 12.16  GAIA 3533489385629885952 17.00  11 23 25.37349 -25 28 57.0623  0.00007
FRC J1123-4550  11 23 29.87 -45 50 27.40   2.15  2.15     1.2  0.2                           A4 3FGL J1123.6-4558   7.80 1.68
FRC J1123-4557  11 23 33.76 -45 57 19.15   1.33  0.80    14.0  0.2     8.5  0.3  -1.01 0.10  A5 3FGL J1123.6-4558   1.24 0.43                                 SUMSS J112333-455718    70.                               TGSS J112333.5-455719    179.9                                  GAIA 5375465653316231424 19.46  11 23 33.45372 -45 57 10.6560  0.00006
FRC J1124-4552  11 24 08.53 -45 52 41.61   0.85  0.81    34.9  0.2    37.9  0.2   0.17 0.02  A5 3FGL J1123.6-4558   7.39 2.42                                 SUMSS J112408-455241    40.                                                               WISE J112408.51-455241.4 14.41  GAIA 5375557810426006528 18.54  11 24 08.47277 -45 52 40.1775  0.00118
FRC J1125-0742  11 25 52.15 -07 42 24.17   0.81  0.86    37.8  0.9                           A4 3FGL J1125.8-0745   2.73 1.11  RFC J1125-0742   21.0    43.1                               NVSS 112551-074221     37.3                                                                  GAIA 3591566448801709440 17.99  11 25 51.97208 -07 42 21.2047  0.00007
FRC J1125-074A  11 25 52.99 -07 42 06.90   2.15  2.15                  4.0  0.5              A4 3FGL J1125.8-0745   3.01 1.22  RFC J1125-0742   21.0    43.1                               NVSS 112551-074221     37.3
FRC J1125-5805  11 25 04.25 -58 05 41.51   0.85  0.84    20.6  0.1    15.7  0.2  -0.55 0.04  A3 3FGL J1125.1-5803   2.10 1.32  RFC J1125-5805   13.0    51.3  SUMSS J112503-580539    55.                                                               WISE J112503.99-580539.9 13.80  GAIA 5339631263699876992 16.41  11 25 03.86616 -58 05 40.5937  0.00059
FRC J1127-5004  11 27 37.36 -50 04 42.05   0.80  0.80     9.5  0.1     6.9  0.2  -0.65 0.08  A4 3FGL J1126.8-5001   7.72 2.23                                 SUMSS J112737-500442    91.                               TGSS J112737.4-500443    430.7                                  GAIA 5372921383412894976 19.45  11 27 36.83964 -50 04 39.9612  0.00109
FRC J1127-6233  11 27 58.83 -62 33 46.81   1.06  0.97     5.0  0.2                           A4 3FGL J1128.7-6232   5.76 1.47                                                                                                                                                           GAIA 5333872713280409216 17.70  11 27 59.32753 -62 33 44.2572  0.00056
FRC J1128-5429  11 28 42.94 -54 29 53.26   0.80  0.80     6.3  0.1     6.0  0.2  -0.10 0.10  A4 3FGL J1128.6-5434   4.89 0.61                                 SUMSS J112842-542953    28.                                                               WISE J112842.94-542953.7 14.81  GAIA 5346518299594976256 20.64  11 28 42.69689 -54 29 56.9924  0.00006
FRC J1128-5435  11 28 29.77 -54 35 37.86   3.44  2.65     1.8  0.1                           A3 3FGL J1128.6-5434   1.56 0.25                                                                                                                                                           GAIA 5346492907742079488 18.97  11 28 29.23824 -54 35 39.6219  0.00081
FRC J1128-6226  11 28 06.69 -62 26 12.87   0.87  0.82     2.4  0.2     3.2  0.4   0.58 0.42  A4 3FGL J1128.7-6232   7.48 1.79                                                                                                                                                           GAIA 5334250361161184640 20.04  11 28 07.00896 -62 26 14.5718  0.00059
FRC J1128-6232  11 28 31.84 -62 32 36.98   0.84  0.80     5.7  0.2     4.2  0.3  -0.62 0.22  A4 3FGL J1128.7-6232   1.78 0.45                                                                                                                                                           GAIA 5333874396908643968 20.09  11 28 31.73829 -62 32 37.0848  0.00032
FRC J1128-6233  11 28 06.08 -62 33 33.10   0.98  0.85     5.5  0.2     4.7  0.7  -0.32 0.38  A4 3FGL J1128.7-6232   4.89 1.25
FRC J1128-6238  11 28 53.29 -62 38 18.07   0.95  0.80     6.0  0.2     5.1  0.7  -0.33 0.35  A4 3FGL J1128.7-6232   6.25 1.21                                                                                                                                                           GAIA 5333861816945720960 12.08  11 28 53.76570 -62 38 09.2556  0.00056
FRC J1129+3756  11 29 03.29 +37 56 56.95   0.30  0.30     8.8  0.3                           V1 3FGL J1129.0+3758   1.46 1.03                                                              NVSS 112903+375655     26.5  TGSS J112903.6+375658     31.9  WISE J112903.23+375655.7 14.58  GAIA  767019414616186496 19.13  11 29 03.25139 +37 56 56.7501  0.00033
FRC J1129-6231  11 29 02.11 -62 31 19.68   0.88  0.81     4.6  0.2     8.6  0.4   1.27 0.18  A4 3FGL J1128.7-6232   1.95 0.49
FRC J1130+3815  11 30 54.06 +38 15 22.72   0.30  0.30 >   2.4  0.2                           V1 3FGL J1131.4+3819   7.36 1.83  RFC J1130+3815  983.0   204.8                               NVSS 113053+381519    702.0  TGSS J113053.3+381517    625.0
FRC J1130-7801  11 30 32.22 -78 01 05.81   0.81  0.81    87.3  0.2    67.6  0.2  -0.52 0.01  A3 3FGL J1130.7-7800   0.76 0.51                                 SUMSS J113032-780105   131.                                                               WISE J113032.06-780105.4 13.05  GAIA 5200409726994648192 17.75  11 30 31.94879 -78 01 05.5372  0.00009
FRC J1131-4732  11 31 50.36 -47 32 59.44   2.58  1.97     3.5  0.2                           A3 3FGL J1132.0-4736   3.75 2.21                                                                                                                           WISE J113150.60-473257.7 15.79  GAIA 5375078212904091520 18.45  11 31 50.15115 -47 33 07.1471  0.00006
FRC J1132-4738  11 32 09.28 -47 38 54.96   1.15  1.01     8.6  0.2     7.3  0.2  -0.33 0.10  A3 3FGL J1132.0-4736   3.01 1.70  RFC J1132-4738    5.0     4.2  SUMSS J113209-473857    18.                               TGSS J113209.4-473851     61.9  WISE J113209.26-473853.3 13.55  GAIA 5375071066084413312 18.68  11 32 09.25794 -47 38 53.3608  0.00144
FRC J1141-1407  11 41 41.97 -14 07 55.12   0.91  0.89    17.4  0.6     5.4  0.5  -2.38 0.26  A4 3FGL J1141.6-1406   0.97 0.39  RFC J1141-1407   20.0   188.3                               NVSS 114141-140753     59.2  TGSS J114141.8-140756    188.4  WISE J114141.80-140754.6 14.37  GAIA 3572973294858542464 18.36  11 41 41.80794 -14 07 54.7524  0.00166
FRC J1146-0638  11 46 00.91 -06 38 55.48   1.66  1.43     7.2  0.2     5.5  0.4  -0.55 0.20  A3 3FGL J1146.1-0640   3.24 1.71                                                              NVSS 114600-063856      7.8                                  WISE J114600.85-063854.9 14.68  GAIA 3592463856448427648 19.09  11 46 00.85979 -06 38 54.8029  0.00082
FRC J1148+2813  11 48 48.50 +28 13 05.87   0.30  0.30     1.9  0.1                           V2 3FGL J1149.1+2815   5.25 1.86                                                              NVSS 114847+281308      7.3                                  WISE J114848.51+281306.1 17.31
FRC J1149+2816  11 49 40.80 +28 16 33.36   0.30  0.30     2.8  0.1                           V2 3FGL J1149.1+2815   6.82 2.44                                                                                                                           WISE J114940.83+281632.2 14.96
FRC J1149+2824  11 49 08.90 +28 24 34.88   0.30  0.30 >  14.3  0.1 >  42.4  0.1              V2 3FGL J1149.1+2815   9.54 2.86  RFC J1149+2824  182.0     2.2                               NVSS 114908+282434    280.3  TGSS J114908.8+282435    297.8  WISE J114908.90+282435.2 15.07
FRC J1150-4814  11 50 46.73 -48 14 52.46   3.35  2.66     2.1  0.1                           A3 3FGL J1150.7-4816   2.11 1.08                                                                                                                                                           GAIA 5371420481316867968 18.73  11 50 46.68444 -48 14 58.3490  0.00007
FRC J1151+0958  11 51 17.09 +09 58 30.41   0.81  1.75    27.9  1.8    35.6  1.1   0.49 0.19  A4 3FGL J1151.5+0957   3.77 1.08  RFC J1151+0958   31.0    44.8                               NVSS 115117+095826     33.3  TGSS J115117.2+095826     48.7                                  GAIA 3912354085809979008 19.17  11 51 17.30904 +09 58 26.3153  0.00024
FRC J1151-6108  11 51 27.03 -61 08 18.21   1.08  0.93    22.9  0.3    12.7  0.4  -1.20 0.09  A3 3FGL J1151.8-6108   2.67 1.22  RFC J1151-6108                 SUMSS J115127-610820   131.                                                                                               GAIA 5335171644537398528 17.76  11 51 27.23398 -61 08 16.3792  0.00055
FRC J1154-0010  11 54 05.33 -00 10 04.34   1.36  2.48                  9.6  0.9              A4 3FGL J1154.2-0010   1.94 1.67  RFC J1154-0010    7.0    11.9                               NVSS 115404-001008      8.9
FRC J1155-1111  11 55 14.86 -11 11 22.70   1.64  1.39     5.5  0.2     5.1  0.2  -0.15 0.15  A3 3FGL J1155.3-1112   1.10 0.97                                                              NVSS 115514-111118      5.5                                  WISE J115514.86-111122.5 14.87  GAIA 3575269418735336576 19.96  11 55 14.85111 -11 11 22.6261  0.00008
FRC J1156-2250  11 56 33.26 -22 50 04.56   0.98  0.90    16.3  0.2    15.2  0.3  -0.14 0.06  A3 3FGL J1156.7-2250   2.43 1.73  RFC J1156-2250   20.0    38.9                               NVSS 115633-225004     15.8                                  WISE J115633.22-225004.2 14.18  GAIA 3492960768557532416 17.69  11 56 33.23723 -22 50 04.4361  0.00171
FRC J1200-1430  12 00 55.25 -14 30 41.03   1.12  0.99    11.1  0.2     8.9  0.2  -0.45 0.08  A3 3FGL J1200.9-1432   1.79 0.74  RFC J1200-1430   14.0    65.1                               NVSS 120055-143040     21.3  TGSS J120055.0-143041    100.0  WISE J120055.11-143039.7 14.90  GAIA 3570600587420975232 20.52  12 00 55.13436 -14 30 40.3108  0.00010
FRC J1203-1744  12 03 59.67 -17 44 07.80   2.15  2.15     1.3  0.2                           A3 3FGL J1203.9-1745   1.89 0.77                                                              NVSS 120359-174404      7.3  TGSS J120359.5-174405     92.3
FRC J1203-1749  12 03 42.89 -17 49 20.71   0.84  1.13     3.3  0.3     2.6  0.4  -0.48 0.50  A4 3FGL J1203.9-1745   4.68 1.92                                                              NVSS 120342-174919     25.3  TGSS J120342.6-174919    119.3  WISE J120342.72-174920.0 17.17
FRC J1204-0710  12 04 16.60 -07 10 10.51   0.86  0.84   150.4  1.1   211.2  1.2   0.69 0.03  A4 3FGL J1204.3-0708   2.27 2.46  RFC J1204-0710   84.0    56.7                               NVSS 120416-071009    167.7  TGSS J120416.7-071008    197.2  WISE J120416.66-071009.0 12.21  GAIA 3594766783552575104 16.86  12 04 16.66532 -07 10 09.0104  0.00065
FRC J1204-7114  12 04 47.72 -71 14 24.94   0.82  0.81     6.8  0.2     5.6  0.2  -0.39 0.13  A5 3FGL J1206.4-7123  12.46 2.82                                 SUMSS J120448-711426    13.                                                                                               GAIA 5854975941340160768 17.07  12 04 48.89574 -71 14 24.0535  0.00063
FRC J1205+3320  12 05 52.66 +33 20 00.81   0.30  0.30     3.9  0.1 >   1.2  0.1              V2 3FGL J1205.9+3315   4.78 1.56                                                              NVSS 120552+332000     10.7                                  WISE J120552.59+332001.1 16.09
FRC J1205+3321  12 05 42.84 +33 21 47.04   0.30  0.30    55.2  0.1                           V2 3FGL J1205.9+3315   7.05 2.41  RFC J1205+3321   85.0     2.3                               NVSS 120542+332148     49.4  TGSS J120542.9+332145     67.4  WISE J120542.83+332145.0 14.20  GAIA 4027236352077265408 19.82  12 05 42.82699 +33 21 46.9849  0.00015
FRC J1205-7125  12 05 36.54 -71 25 02.01   2.18  1.04     1.8  0.2                           A4 3FGL J1206.4-7123   4.42 1.02                                                                                                                                                           GAIA 5854783183214334592 16.40  12 05 37.79744 -71 25 03.3919  0.00028
FRC J1206+3313  12 06 24.15 +33 13 45.20   0.30  0.30     2.2  0.1                           V2 3FGL J1205.9+3315   6.10 2.41                                                              NVSS 120623+331339      2.7                                  WISE J120624.17+331344.9 15.67
FRC J1206-7135  12 06 32.67 -71 35 50.70   2.15  2.15     1.6  0.2                           A4 3FGL J1206.4-7123  12.03 2.10                                 SUMSS J120632-713549    11.                                                                                               GAIA 5854762906668429952 19.68  12 06 33.56505 -71 35 41.7904  0.00026
FRC J1207-5051  12 07 10.18 -50 51 40.30   1.33  1.16     3.8  0.1     2.6  0.1  -0.77 0.13  A2 3FGL J1207.2-5052   1.29 0.62                                 SUMSS J120710-505137    29.                               TGSS J120710.3-505156    231.9                                  GAIA 6126466901500179072 20.20  12 07 10.29482 -50 51 42.9311  0.00073
FRC J1207-5053  12 07 19.21 -50 53 51.66   1.27  1.06     6.9  0.2     6.0  0.3  -0.28 0.16  A1 3FGL J1207.2-5052   1.74 0.76                                 SUMSS J120719-505350     7.
FRC J1208-5227  12 08 26.97 -52 27 30.78   0.82  0.83    14.1  0.2    18.7  1.2   0.57 0.16  A4 3FGL J1209.1-5224   6.95 2.36                                                                                                                                                           GAIA 6125337668706709376 17.38  12 08 26.62636 -52 27 33.7645  0.00007
FRC J1208-7120  12 08 12.54 -71 20 25.08   0.80  0.87    14.7  0.2    30.6  1.1   1.49 0.10  A4 3FGL J1206.4-7123   8.88 2.05  RFC J1208-7120   32.0     6.0
FRC J1209-5218  12 09 45.19 -52 18 22.72   1.09  2.63     4.9  0.5     6.8  0.4   0.67 0.33  A4 3FGL J1209.1-5224   8.23 2.69                                 SUMSS J120944-521828    24.                               TGSS J120944.7-521829     61.2  WISE J120944.90-521825.4 16.19  GAIA 6125344884244579328 18.46  12 09 44.89077 -52 18 23.1421  0.00009
FRC J1210-2739  12 10 07.45 -27 39 23.10   1.20  1.04    11.6  0.2     5.6  0.5  -1.48 0.22  A3 3FGL J1210.1-2742   3.54 1.27                                                              NVSS 121007-273922     31.7  TGSS J121007.4-273921    144.9  WISE J121007.48-273924.7 16.73  GAIA 3474514227615589760 20.28  12 10 07.02121 -27 39 25.9840  0.00373
FRC J1211+6412  12 11 31.62 +64 12 09.37   0.30  0.30     1.0  0.1          0.1  -1.06 0.72  V2 3FGL J1211.8+6413   2.70 1.35
FRC J1212+6412  12 12 10.21 +64 12 54.12   0.30  0.30    10.1  0.1     7.6  0.1  -0.85 0.07  V2 3FGL J1211.8+6413   1.89 0.95  RFC J1212+6412   12.0    48.4                               NVSS 121210+641253     12.3                                  WISE J121210.20+641253.9 12.69  GAIA 1584795966756935552 18.59  12 12 10.23846 +64 12 53.4908  0.00011
FRC J1213-2618  12 13 23.40 -26 18 08.40   1.65  1.08    10.0  0.5    13.0  1.1   0.53 0.27  A4 3FGL J1213.1-2619   2.91 1.68  RFC J1213-2618   20.0    32.2                               NVSS 121323-261810      7.3                                                                  GAIA 3488198337017383296 18.06  12 13 23.12598 -26 18 07.8087  0.00011
FRC J1213-4412  12 13 51.45 -44 12 23.77   1.02  0.85     1.3  0.2                           A4 3FGL J1213.9-4412   1.05 0.49
FRC J1215-1927  12 15 35.90 -19 27 46.70   2.15  2.15     1.3  0.2                           A3 3FGL J1215.9-1926   5.50 1.12                                                              NVSS 121536-192748     26.8  TGSS J121535.9-192748    160.7                                  GAIA 3518205624247261568 17.66  12 15 36.31985 -19 27 43.3586  0.00015
FRC J1216-0556  12 16 27.30 -05 56 14.67   0.93  0.88    26.2  0.2    21.5  0.5  -0.40 0.06  A3 3FGL J1216.6-0557   3.21 0.49  RFC J1216-0556   28.0    27.7                               NVSS 121627-055615     21.2                                  WISE J121627.26-055615.0 15.95
FRC J1216-0558  12 16 51.12 -05 58 18.34   0.97  0.90    22.2  0.2    14.8  0.4  -0.82 0.07  A3 3FGL J1216.6-0557   3.19 0.51  RFC J1216-0558   11.0     8.9                               NVSS 121651-055817     37.7  TGSS J121651.1-055816    177.8  WISE J121651.14-055818.4 15.89
FRC J1216-0601  12 16 36.64 -06 01 40.92   1.73  1.49     9.3  0.3     7.2  0.8  -0.52 0.29  A3 3FGL J1216.6-0557   3.83 0.53                                                              NVSS 121636-060137      9.9
FRC J1216-0604  12 16 58.06 -06 04 41.63   0.80  0.81    39.8  0.2    30.4  0.4  -0.55 0.04  A4 3FGL J1216.6-0557   8.39 1.22  RFC J1216-0604   22.0     5.8                               NVSS 121658-060437    187.8  TGSS J121657.9-060437    927.1                                  GAIA 3584300394928974464 19.29  12 16 57.78144 -06 04 34.8105  0.00075
FRC J1219+6056  12 19 48.82 +60 56 29.93   0.30  0.30     4.3  0.1     1.9  0.1  -2.43 0.23  V2 3FGL J1220.3+6055   4.08 1.79                                                                                                                           WISE J121948.96+605630.2 18.04
FRC J1219+6057  12 19 38.63 +60 57 56.21   0.30  0.30    38.2  0.1 >   5.2  0.1              V2 3FGL J1220.3+6055   5.69 2.48  RFC J1219+6057   22.0     2.7                               NVSS 121938+605757     53.0  TGSS J121938.4+605755     64.4  WISE J121938.62+605756.2 15.34
FRC J1219-0314  12 19 45.72 -03 14 22.51   0.80  1.08    18.0  0.4    27.2  0.4   0.84 0.07  A4 3FGL J1219.7-0314   0.57 0.34  RFC J1219-0314   15.0   242.6                               NVSS 121945-031421     28.4  TGSS J121945.8-031416     55.5  WISE J121945.70-031423.9 13.25  GAIA 3693365351334427008 17.54  12 19 45.71239 -03 14 23.9891  0.00022
FRC J1220-2459  12 20 14.62 -24 59 47.81   1.56  1.29     8.4  0.2     6.4  0.8  -0.55 0.30  A3 3FGL J1220.0-2502   3.89 1.93                                                              NVSS 122014-245949     10.5  TGSS J122014.6-245949     22.3  WISE J122014.53-245948.6 15.01  GAIA 3488752387798940544 19.04  12 20 14.54730 -24 59 48.6448  0.00013
FRC J1220-3714  12 20 19.80 -37 14 13.84   1.16  1.01     9.3  0.2     7.1  0.2  -0.55 0.10  A3 3FGL J1220.1-3715   1.94 1.22                                                              NVSS 122020-371411      6.7                                  WISE J122019.81-371414.2 14.29  GAIA 6151690110556580736 18.00  12 20 19.81225 -37 14 13.7356  0.00008
FRC J1221-0630  12 21 17.41 -06 30 38.41   2.73  2.26     2.8  0.2     1.7  0.1  -1.01 0.26  A2 3FGL J1221.5-0632   4.02 2.22                                                              NVSS 122117-063038      6.8
FRC J1221-063A  12 21 39.42 -06 30 29.52   5.04  3.98     3.0  0.3                           A1 3FGL J1221.5-0632   3.35 1.73                                                              NVSS 122140-063035     17.9  TGSS J122139.7-063032     78.9
FRC J1222-5623  12 22 59.19 -56 23 17.65   1.34  1.11    16.3  0.3    11.5  0.3  -0.71 0.09  A3 3FGL J1223.0-5622   0.76 0.18  RFC J1222-5623                 SUMSS J122301-562258    39.                                                                                               GAIA 6072609695241702144 19.43  12 22 58.49553 -56 23 16.2045  0.00037
FRC J1223+0820  12 23 27.50 +08 20 29.67   0.91  1.25     6.2  0.5     7.1  0.5   0.28 0.31  A4 3FGL J1223.3+0818   2.25 1.09                                                              NVSS 122327+082030     11.7  TGSS J122327.5+082029     35.5  WISE J122327.50+082030.5 15.07  GAIA 3902037299482960640 19.46  12 23 27.49357 +08 20 30.4067  0.00052
FRC J1223+1206  12 23 08.69 +12 06 50.66   0.30  0.30 >   8.1  0.1                           V2 3FGL J1223.2+1215   8.93 2.71                                                              NVSS 122308+120650     70.1                                  WISE J122308.71+120651.2 16.73
FRC J1223+1207  12 23 28.40 +12 07 32.69   0.30  0.30 >  10.4  0.1 >   5.8  0.1              V2 3FGL J1223.2+1215   8.99 2.76  RFC J1223+1207   31.0     0.4                               NVSS 122328+120734     19.6                                  WISE J122328.38+120732.7 16.24
FRC J1223+1213  12 23 22.11 +12 13 04.35   0.30  0.30     1.3  0.1                           V2 3FGL J1223.2+1215   3.45 1.08                                                              NVSS 122321+121300      9.5
FRC J1223+1214  12 23 03.70 +12 14 10.07   0.30  0.30     1.9  0.1     1.0  0.1  -1.91 0.45  V2 3FGL J1223.2+1215   2.75 0.87                                                                                                                           WISE J122303.73+121410.1 16.31
FRC J1223+7953  12 23 58.12 +79 53 28.30   0.30  0.30    19.9  0.1    10.0  0.1  -2.05 0.04  V2 3FGL J1222.7+7952   3.58 2.99  RFC J1223+7953   12.0     0.5                               NVSS 122358+795329     31.2  TGSS J122358.8+795326     64.6  WISE J122358.06+795328.2 14.05  GAIA 1717984375779368576 19.27  12 23 58.07861 +79 53 28.2176  0.00007
FRC J1223-3020  12 23 39.77 -30 20 38.95   4.10  0.97     6.9  0.6     4.6  0.3  -0.82 0.31  A5 3FGL J1223.3-3028   8.46 2.68                                 SUMSS J122339-302044    46.  NVSS 122339-302044     41.9  TGSS J122339.9-302046    119.1
FRC J1223-3023  12 23 23.19 -30 23 44.42   4.92  3.72     2.7  0.3                           A3 3FGL J1223.3-3028   4.47 1.18                                                              NVSS 122323-302345      6.2                                  WISE J122323.30-302343.0 16.19
FRC J1223-3032  12 23 37.53 -30 32 49.16   0.94  1.36     0.7  0.4     7.5  0.3   4.82 1.24  A4 3FGL J1223.3-3028   5.69 2.00  RFC J1223-3032                                              NVSS 122337-303246      6.6                                                                  GAIA 3469948986617281152 18.23  12 23 37.01621 -30 32 50.1572  0.00010
FRC J1223-5616  12 23 21.52 -56 16 20.01   0.80  0.80    24.2  0.1    31.3  0.2   0.52 0.02  A4 3FGL J1223.0-5622   6.87 1.71                                 SUMSS J122321-561619    15.                                                               WISE J122321.52-561620.2 12.24  GAIA 6072658314271684096 17.89  12 23 21.49136 -56 16 27.1866  0.00007
FRC J1223-5622  12 23 03.06 -56 22 42.63   3.17  2.27     5.6  0.3     2.8  0.3  -1.41 0.33  A3 3FGL J1223.0-5622   0.39 0.10  RFC J1222-5623                 SUMSS J122301-562258    39.                                                                                               GAIA 6072609695241713280 19.53  12 23 03.12592 -56 22 47.3117  0.00040
FRC J1225-3447  12 25 36.84 -34 47 22.08   0.91  0.87    19.4  0.2    15.6  0.3  -0.44 0.06  A3 3FGL J1225.4-3448   2.55 2.08  RFC J1225-3447   21.0    17.8  SUMSS J122536-344720    27.  NVSS 122536-344719     22.3                                  WISE J122536.82-344721.9 14.13  GAIA 3467915130623262976 18.52  12 25 36.81928 -34 47 21.7509  0.00009
FRC J1226+0638  12 26 44.22 +06 38 53.60   0.80  0.84    10.2  0.2    14.0  0.2   0.64 0.07  A4 3FGL J1226.8+0638   0.94 0.68  RFC J1226+0638    8.0    99.0                               NVSS 122644+063854     16.3                                  WISE J122644.22+063853.1 14.17  GAIA 3900777499675846016 18.37  12 26 44.22507 +06 38 53.2069  0.00077
FRC J1228-0317  12 28 35.61 -03 17 39.64   0.97  1.74     5.7  0.3     4.7  0.6  -0.39 0.37  A4 3FGL J1228.4-0317   2.25 1.00                                                              NVSS 122835-031737     10.5                                  WISE J122835.44-031737.1 16.19
FRC J1231-5107  12 31 38.20 -51 07 06.93   1.11  1.04     5.6  0.1     5.4  0.2  -0.07 0.11  A2 3FGL J1231.6-5113   6.15 2.54                                                                                                                           WISE J123138.34-510708.7 15.38  GAIA 6079122381781940864 20.20  12 31 38.03339 -51 07 06.9312  0.00059
FRC J1231-5108  12 31 45.53 -51 08 46.30   2.14  0.81     8.2  0.3     5.5  0.1  -0.81 0.11  A5 3FGL J1231.6-5113   4.71 2.00  RFC J1231-5108    7.0     1.4                                                                                            WISE J123145.49-510846.1 18.24
FRC J1231-6516  12 31 03.82 -65 16 33.11   1.79  1.73     2.4  0.1     2.0  0.1  -0.37 0.19  A2 3FGL J1231.7-6513   5.16 2.94                                 SUMSS J123103-651633    10.                                                                                               GAIA 5860993224914575488 19.24  12 31 04.75451 -65 16 35.2935  0.00028
FRC J1232+1329  12 32 50.20 +13 29 23.84   0.30  0.30     5.9  0.1     3.6  0.1  -1.47 0.13  V2 3FGL J1232.8+1332   2.73 0.74                                                              NVSS 123250+132924      4.4                                  WISE J123250.20+132924.0 15.57
FRC J1232+1336  12 32 52.26 +13 36 35.29   0.30  0.30     6.1  0.1 >   1.1  0.1              V2 3FGL J1232.8+1332   4.51 1.21                                                              NVSS 123252+133636      6.5
FRC J1232+1704  12 32 24.76 +17 04 29.16   0.30  0.30    10.0  0.1     4.0  0.1  -2.72 0.10  V2 3FGL J1232.3+1701   3.29 1.06                                                              NVSS 123224+170429     43.0  TGSS J123224.7+170429    139.8  WISE J123224.75+170429.1 16.35
FRC J1232-3719  12 32 45.11 -37 19 09.77   2.56  1.92     3.6  0.2     2.2  0.3  -1.00 0.39  A3 3FGL J1232.5-3720   2.80 2.10                                 SUMSS J123245-371909    12.  NVSS 123245-371901      7.0                                                                  GAIA 6156741335694920320 19.09  12 32 44.73307 -37 19 18.2846  0.00181
FRC J1232-3720  12 32 35.88 -37 20 56.92   1.93  1.50     3.9  0.1     3.6  0.1  -0.16 0.11  A3 3FGL J1232.5-3720   0.81 0.60                                                              NVSS 123235-372051      5.5                                  WISE J123235.95-372056.9 15.01  GAIA 6156740889018312960 19.28  12 32 35.93567 -37 20 56.9800  0.00181
FRC J1234-0436  12 34 38.17 -04 36 31.25   1.86  1.53     6.5  0.2     3.9  0.3  -1.04 0.22  A3 3FGL J1234.7-0437   2.40 1.26                                                              NVSS 123438-043634     18.4  TGSS J123438.1-043633     37.3                                  GAIA 3680388090469500544 18.96  12 34 37.69247 -04 36 36.7315  0.00082
FRC J1234-043A  12 34 44.25 -04 36 22.50   0.99  0.92    15.2  0.2    12.6  0.2  -0.38 0.06  A3 3FGL J1234.7-0437   1.19 0.52  RFC J1234-0436   10.0    63.7                               NVSS 123444-043623     29.8  TGSS J123444.2-043624    101.2  WISE J123444.22-043622.4 14.46  GAIA 3680388399707146112 18.55  12 34 44.21911 -04 36 22.3980  0.00082
FRC J1235-7050  12 35 30.79 -70 50 35.48   1.12  0.83     1.7  0.2                           A4 3FGL J1236.6-7050   5.49 2.62                                                                                                                                                           GAIA 5843245144409750912 17.95  12 35 29.68833 -70 50 34.3679  0.00026
FRC J1236-6151  12 36 02.24 -61 51 18.63   0.80  0.80                447.8  0.5              A2 3FGL J1236.5-6154   4.45 1.86                                 SUMSS J123602-615104  1897.                                                                                               GAIA 6054729952547181184 19.61  12 36 03.21416 -61 51 19.4291  0.00038
FRC J1236-615A  12 36 03.81 -61 51 05.75   0.81  0.80   818.3  1.9   380.3  1.1  -1.56 0.01  A5 3FGL J1236.5-6154   4.46 1.86                                 SUMSS J123602-615104  1897.                                                                                               GAIA 6054729956841215232 18.07  12 36 02.78643 -61 51 03.2818  0.00038
FRC J1240-7148  12 40 21.14 -71 48 59.86   1.04  0.98    13.2  0.2    11.2  0.5  -0.33 0.12  A1 3FGL J1240.3-7149   0.55 0.53  RFC J1240-7148   12.0   344.4  SUMSS J124021-714901    15.                                                               WISE J124021.21-714857.7 13.34  GAIA 5842150958559519232 18.31  12 40 21.18533 -71 48 57.7914  0.00024
FRC J1243-5516  12 43 50.56 -55 16 24.30   0.89  1.07     2.2  0.1                           A4 3FGL J1244.3-5515   4.35 1.20                                 SUMSS J124350-551625    13.                                                               WISE J124350.48-551627.0 15.85  GAIA 6073565415655617408 19.78  12 43 50.85164 -55 16 26.0917  0.00009
FRC J1243-5517  12 43 45.45 -55 17 56.40   0.92  0.80    13.7  0.3     3.6  0.4  -2.71 0.27  A5 3FGL J1244.3-5515   5.58 1.52                                 SUMSS J124347-551744    93.                                                                                               GAIA 6073564964685089920 18.21  12 43 45.15275 -55 17 53.9007  0.00009
FRC J1243-5518  12 43 41.47 -55 18 10.90   0.80  0.80    10.4  0.1     9.7  0.2  -0.14 0.06  A4 3FGL J1244.3-5515   6.19 1.69                                 SUMSS J124341-551806   102.                                                                                               GAIA 6073564934619238528 19.92  12 43 40.77078 -55 18 13.3355  0.00009
FRC J1244-5513  12 44 23.26 -55 13 53.68   0.88  1.26                  1.3  0.2              A3 3FGL J1244.3-5515   1.53 0.36                                                                                                                                                           GAIA 6073571428612751488 20.31  12 44 23.79773 -55 13 50.1861  0.00009
FRC J1244-6229  12 44 39.56 -62 29 12.08   1.30  1.02     3.2  0.2                           A4 3FGL J1244.2-6227   3.56 1.76                                 SUMSS J124439-622919    10.                                                                                               GAIA 6055200650906785920 20.16  12 44 39.02617 -62 29 04.9008  0.00011
FRC J1249-0545  12 49 19.35 -05 45 39.95   0.91  0.87    27.6  0.3    18.3  0.4  -0.83 0.07  A3 3FGL J1249.5-0546   3.19 1.06  RFC J1249-0545   17.0    29.6                               NVSS 124919-054541     34.2                                  WISE J124919.36-054539.7 14.04  GAIA 3676835877638039040 18.81  12 49 19.36399 -05 45 39.7667  0.00026
FRC J1249-054A  12 49 27.43 -05 45 46.72   3.79  3.19                  1.5  0.2              A3 3FGL J1249.5-0546   1.39 0.44
FRC J1249-2808  12 49 19.39 -28 08 33.85   0.85  0.83    34.9  0.2    33.1  0.6  -0.11 0.05  A1 3FGL J1249.1-2808   2.05 1.44  RFC J1249-2808   34.0   162.4                               NVSS 124919-280833     26.8                                  WISE J124919.31-280834.4 12.75  GAIA 3495429996792263808 17.58  12 49 19.30791 -28 08 34.4417  0.00428
FRC J1250-0233  12 50 25.41 -02 33 20.43   3.51  2.79     3.2  0.2                           A3 3FGL J1250.2-0233   2.38 1.58                                                              NVSS 125025-023319      5.1
FRC J1250-4944  12 50 59.05 -49 44 48.34   0.83  0.82    38.7  0.2    43.4  0.2   0.23 0.02  A3 3FGL J1251.0-4943   1.41 0.81                                 SUMSS J125058-494447    50.                               TGSS J125059.1-494446     71.6                                  GAIA 6079492603666017920 18.08  12 50 59.06000 -49 44 47.9972  0.00010
FRC J1254-2204  12 54 22.44 -22 04 13.47   0.85  0.82    23.7  0.2    21.1  0.2  -0.24 0.04  A1 3FGL J1254.1-2203   3.48 1.71  RFC J1254-2204   25.0    23.2                               NVSS 125422-220413     27.2  TGSS J125422.3-220415     53.8  WISE J125422.46-220413.7 13.56  GAIA 3502307716902019968 18.79  12 54 22.46932 -22 04 13.8272  0.00397
FRC J1254-220A  12 54 29.74 -22 04 21.72   2.30  1.55     4.4  0.2     3.2  0.5  -0.65 0.41  A1 3FGL J1254.1-2203   5.17 2.54                                                              NVSS 125429-220419     18.4  TGSS J125429.7-220423     87.0
FRC J1256-5700  12 56 04.79 -57 00 56.04   1.17  0.96    15.8  0.2    11.6  0.2  -0.63 0.06  A3 3FGL J1256.1-5703   2.21 0.58  RFC J1256-5700                 SUMSS J125604-570055    63.                                                                                               GAIA 6060555547418230912 18.59  12 56 05.02249 -57 00 58.0449  0.00009
FRC J1256-6337  12 56 40.06 -63 37 23.21   0.91  0.84    34.3  0.3                           A3 3FGL J1257.0-6338   2.38 2.35                                                                                                                                                           GAIA 5862743338170568960 19.66  12 56 39.87911 -63 37 23.5084  0.00030
FRC J1256-633A  12 56 43.99 -63 37 32.96   1.43  1.14                  8.5  0.2              A3 3FGL J1257.0-6338   1.91 1.89                                                                                                                                                           GAIA 5862743338173050880 20.88  12 56 43.98880 -63 37 35.1044  0.00030
FRC J1258+2119  12 58 33.86 +21 19 07.49   0.30  0.30    56.9  0.1 >  15.6  0.1              V2 3FGL J1258.4+2123   4.24 1.46                                                              NVSS 125834+211907    493.7  TGSS J125834.7+211907   3478.8
FRC J1258+211A  12 58 35.61 +21 19 07.50   0.30  0.30    41.8  0.2 >   8.3  0.2              V2 3FGL J1258.4+2123   4.38 1.53                                                              NVSS 125834+211907    493.7  TGSS J125834.7+211907   3478.8
FRC J1258+2123  12 58 21.46 +21 23 51.30   0.30  0.30    13.8  0.1    10.6  0.1  -0.78 0.05  V2 3FGL J1258.4+2123   1.74 0.70  RFC J1258+2123   13.0    54.1                               NVSS 125821+212352     24.7                                  WISE J125821.46+212351.1 15.11  GAIA 3942811313809689472 19.93  12 58 21.45432 +21 23 51.3395  0.00047
FRC J1258-8147  12 58 26.69 -81 47 45.94   0.80  0.80    16.7  0.1    22.5  0.2   0.61 0.03  A4 3FGL J1259.3-8151   4.28 1.94                                                                                                                           WISE J125827.20-814748.3 15.88  GAIA 5783110723181884160 20.07  12 58 26.96211 -81 47 46.8615  0.00011
FRC J1259-3223  12 59 50.05 -32 23 26.20   2.15  2.15 >   3.1  0.2 >   5.8  0.5              A4 3FGL J1259.5-3231   8.48 1.72  RFC J1259-3223   67.0     3.7  SUMSS J125949-322328   136.  NVSS 125949-322329     64.4  TGSS J125949.7-322330     66.3  WISE J125949.83-322328.8 13.18  GAIA 6180467250434262912 19.02  12 59 49.83311 -32 23 28.9601  0.00235
FRC J1259-3239  12 59 26.18 -32 39 45.10   2.15  2.15     1.4  0.2                           A4 3FGL J1259.5-3231   8.78 1.53                                                                                                                           WISE J125926.12-323943.0 16.03
FRC J1259-3748  12 59 49.81 -37 48 58.25   0.82  0.81    27.6  0.1    26.8  0.2  -0.06 0.02  A1 3FGL J1259.8-3749   0.53 0.41  RFC J1259-3748   33.0  1094.5  SUMSS J125949-374856    31.  NVSS 125949-374856     26.1                                  WISE J125949.80-374858.1 13.73  GAIA 6142301690005313408 17.93  12 59 49.80141 -37 48 58.1641  0.00123
FRC J1300-3224  13 00 03.38 -32 24 51.15   0.84  1.98    10.6  0.8                           A4 3FGL J1259.5-3231   9.00 2.20                                 SUMSS J130003-322456   130.  NVSS 130003-322456     73.2  TGSS J130003.1-322455    426.4
FRC J1304+1206  13 04 41.69 +12 06 01.92   0.30  0.30     2.3  0.1                           V2 3FGL J1304.6+1200   5.65 1.18                                                              NVSS 130441+120604      5.9
FRC J1304-4353  13 04 20.95 -43 53 06.79   0.80  0.80    42.1  0.2    45.0  0.7   0.14 0.04  A4 3FGL J1304.3-4353   0.91 1.78                                 SUMSS J130420-435308    43.                               TGSS J130420.8-435305     40.6                                  GAIA 6135660742853577984 15.98  13 04 21.00577 -43 53 10.1995  0.00082
FRC J1306-4029  13 06 55.38 -40 29 15.19   0.84  1.74     1.3  0.2                           A4 3FGL J1306.8-4031   2.68 1.64                                                                                                                                                           GAIA 6140788865085381760 17.75  13 06 55.86687 -40 29 11.5704  0.00011
FRC J1307-4259  13 07 38.06 -42 59 38.09   0.80  0.80    53.8  0.3    81.6  0.5   0.85 0.02  A4 3FGL J1307.6-4300   0.52 1.00  RFC J1307-4259   25.0  1658.5  SUMSS J130737-425940    36.                               TGSS J130738.0-425936    107.1  WISE J130737.98-425938.9 12.10  GAIA 6135858414427911424 15.19  13 07 37.98369 -42 59 38.9874  0.00012
FRC J1309+0346  13 09 06.78 +03 46 04.38   0.81  0.97    30.1  0.6    22.4  0.7  -0.60 0.10  A4 3FGL J1309.0+0347   1.87 0.59  RFC J1309+0346   10.0    31.8                               NVSS 130906+034607    135.7  TGSS J130906.6+034607    692.8
FRC J1309-5737  13 09 06.55 -57 37 58.57   1.32  1.04    12.6  0.2     5.1  0.3  -1.84 0.15  A3 3FGL J1308.7-5738   2.58 0.62                                 SUMSS J130906-573759    55.                                                                                               GAIA 6063281404228582528 19.50  13 09 06.59182 -57 38 00.0789  0.00034
FRC J1311-6227  13 11 58.36 -62 27 44.40   2.15  2.15 > 114.4 16.8                           A2 3FGL J1311.8-6230   2.77 1.69                                                                                                                                                           GAIA 5862520992003435008 18.60  13 11 57.94475 -62 27 47.6955  0.00011
FRC J1311-6229  13 11 18.36 -62 29 08.14   3.07  1.64 >  12.7  0.5                           A2 3FGL J1311.8-6230   4.12 2.89                                                                                                                                                           GAIA 5862523500255437696 15.99  13 11 18.72112 -62 29 05.8568  0.00011
FRC J1311-622A  13 11 46.54 -62 29 09.64   0.90  0.82 >  32.0  0.3                           A2 3FGL J1311.8-6230   1.42 0.92                                                                                                                                                           GAIA 5862520579677702784 17.43  13 11 47.34203 -62 29 05.9534  0.00011
FRC J1311-622B  13 11 48.45 -62 29 46.29   0.81  0.81 > 179.4  0.5                           A2 3FGL J1311.8-6230   0.79 0.52                                                                                                                                                           GAIA 5862520377832070656 20.23  13 11 48.07055 -62 29 49.7871  0.00011
FRC J1311-622C  13 11 48.91 -62 29 14.12   0.80  0.80                410.0  0.8              A3 3FGL J1311.8-6230   1.25 0.77                                                                                                                                                           GAIA 5862520377832551552 20.58  13 11 49.47121 -62 29 15.7028  0.00011
FRC J1311-622D  13 11 49.54 -62 29 17.32   1.00  0.87              >  57.4  1.0              A2 3FGL J1311.8-6230   1.18 0.72                                                                                                                                                           GAIA 5862520377832551552 20.58  13 11 49.47121 -62 29 15.7028  0.00011
FRC J1311-622E  13 11 54.25 -62 29 56.05   6.08  3.92 >  18.0  0.4                           A2 3FGL J1311.8-6230   0.54 0.34                                                                                                                                                           GAIA 5862520687070208000 20.31  13 11 55.55953 -62 29 55.2834  0.00011
FRC J1311-6231  13 11 27.67 -62 31 51.69   1.81  1.07              >  22.8  0.9              A2 3FGL J1311.8-6230   3.19 2.22                                                                                                                                                           GAIA 5862520206031553920 19.75  13 11 27.59412 -62 31 47.6956  0.00011
FRC J1311-623A  13 11 38.74 -62 31 48.52   0.80  0.80                731.4  1.1              A3 3FGL J1311.8-6230   2.09 1.44                                                                                                                                                           GAIA 5862520270439798784 12.69  13 11 38.23425 -62 31 42.4938  0.00011
FRC J1311-6232  13 11 32.83 -62 32 20.20   0.81  0.80  2087.3  2.9                           A3 3FGL J1311.8-6230   2.95 2.03                                                                                                                                                           GAIA 5862520167360499712 18.31  13 11 33.54290 -62 32 19.7220  0.00011
FRC J1311-623C  13 11 36.53 -62 32 02.59   3.50  1.93 >  18.6  0.5                           A2 3FGL J1311.8-6230   2.44 1.67                                                                                                                                                           GAIA 5862520171671797888 18.93  13 11 35.45482 -62 32 02.9194  0.00011
FRC J1311-623D  13 11 49.14 -62 32 28.40   2.15  2.15 >  19.1  3.4                           A2 3FGL J1311.8-6230   2.09 1.24                                                                                                                                                           GAIA 5862519274007284480 17.24  13 11 49.83427 -62 32 33.7994  0.00011
FRC J1311-6234  13 11 57.25 -62 34 22.44   2.40  1.57 >  27.1  0.4                           A2 3FGL J1311.8-6230   3.99 2.35                                                                                                                                                           GAIA 5862507385537620480 13.49  13 11 57.69678 -62 34 28.1134  0.00026
FRC J1312-2349  13 12 35.49 -23 49 08.76   2.14  1.55     9.2  0.4                           A1 3FGL J1312.7-2349   2.71 2.82  RFC J1312-2349   18.0     6.6                               NVSS 131235-234911     10.2
FRC J1312-2350  13 12 48.82 -23 50 46.68   0.86  0.83    19.8  0.2    18.4  0.3  -0.15 0.05  A1 3FGL J1312.7-2349   1.44 1.26  RFC J1312-2350   23.0   139.3                               NVSS 131248-235046     28.5                                  WISE J131248.76-235047.3 13.84  GAIA 6194107757328723584 18.04  13 12 48.75876 -23 50 46.9577  0.00350
FRC J1312-6227  13 12 05.45 -62 27 36.57   5.82  2.73 >   4.4  0.3                           A2 3FGL J1311.8-6230   3.19 2.08                                                                                                                                                           GAIA 5862520888915500288 17.72  13 12 05.72489 -62 27 39.5961  0.00011
FRC J1312-6229  13 12 26.98 -62 29 11.52   1.96  1.21 >  15.6  0.4                           A2 3FGL J1311.8-6230   4.19 2.94                                                                                                                                                           GAIA 5862543295786568192 20.18  13 12 27.85292 -62 29 08.8230  0.00011
FRC J1312-6231  13 12 22.18 -62 31 07.86   4.65  1.40              >  22.5  1.7              A2 3FGL J1311.8-6230   3.52 2.47                                                                                                                                                           GAIA 5862508008324544512 18.62  13 12 22.83155 -62 31 10.4606  0.00011
FRC J1312-6233  13 12 12.10 -62 33 15.76   2.96  1.15              >  30.7  1.3              A2 3FGL J1311.8-6230   3.65 2.45                                                                                                                                                           GAIA 5862507802165897600 19.49  13 12 11.65438 -62 33 12.7184  0.00011
FRC J1312-6234  13 12 04.84 -62 34 34.45   1.17  1.02 >  18.7  0.4                           A2 3FGL J1311.8-6230   4.40 2.74                                                                                                                                                           GAIA 5862507767806004992 19.63  13 12 04.88294 -62 34 32.7246  0.00026
FRC J1315-0733  13 15 53.00 -07 33 01.50   0.83  0.82    40.1  0.2    38.2  0.8  -0.10 0.05  A1 3FGL J1315.7-0732   1.42 1.45  RFC J1315-0733   32.0   226.1                               NVSS 131552-073301     23.8                                  WISE J131552.97-073302.0 12.31  GAIA 3628361055669570560 17.44  13 15 52.97468 -07 33 02.0766  0.00040
FRC J1316-6448  13 16 09.60 -64 48 50.88   0.80  0.82    13.1  0.2                           A4 3FGL J1316.2-6446   2.77 0.93                                 SUMSS J131611-644840   237.                                                                                               GAIA 5858857251799235456 18.79  13 16 09.56004 -64 48 50.0432  0.00028
FRC J1316-644A  13 16 11.13 -64 48 37.98   0.81  0.95                  9.8  0.4              A4 3FGL J1316.2-6446   2.53 0.81                                 SUMSS J131611-644840   237.                                                                                               GAIA 5858857247489889024 19.75  13 16 10.91893 -64 48 38.1544  0.00012
FRC J1316-644B  13 16 13.46 -64 48 13.78   0.80  0.82     9.0  0.1     9.3  0.3   0.07 0.09  A4 3FGL J1316.2-6446   2.10 0.62                                 SUMSS J131611-644840   237.                                                                                               GAIA 5858857281849592064 18.45  13 16 13.72520 -64 48 15.1364  0.00012
FRC J1323+0439  13 23 00.99 +04 39 47.04   0.80  1.11    16.4  0.4    16.5  0.5   0.01 0.11  A4 3FGL J1322.9+0435   4.18 2.45  RFC J1323+0439   16.0     1.1                               NVSS 132301+043948     36.5  TGSS J132300.9+043949     72.1                                  GAIA 3716356105111478400 18.38  13 23 00.99266 +04 39 51.3846  0.00097
FRC J1323-3859  13 23 12.11 -38 59 38.01   1.74  1.38     6.3  0.2     8.1  0.2   0.51 0.11  A3 3FGL J1323.2-3901   1.86 0.63  RFC J1323-3859   31.0   130.8                                                                                            WISE J132312.22-385936.9 16.67
FRC J1323-3903  13 23 24.66 -39 03 35.77   0.88  0.84    29.0  0.2    19.4  0.3  -0.82 0.05  A3 3FGL J1323.2-3901   2.94 1.00                                 SUMSS J132324-390333    76.  NVSS 132324-390334     70.3  TGSS J132324.4-390334    183.7  WISE J132324.83-390336.4 13.16  GAIA 6162178661213289088 18.40  13 23 24.82569 -39 03 36.5639  0.00015
FRC J1324-5415  13 24 57.51 -54 15 02.44   4.27  3.13     4.5  0.4                           A1 3FGL J1325.2-5411   4.73 2.13                                 SUMSS J132457-541458    13.                                                               WISE J132457.35-541503.2 14.57
FRC J1328-0530  13 28 51.92 -05 30 47.10   2.15  2.15              >   1.9  0.3              A4 3FGL J1329.1-0536   7.55 2.30
FRC J1328-0537  13 28 58.59 -05 37 59.62   0.80  1.02    20.6  0.7 >   2.3  0.5              A4 3FGL J1329.1-0536   3.62 1.29  RFC J1328-0538   18.0    17.8                               NVSS 132858-053759      9.0                                  WISE J132858.68-053800.6 16.26
FRC J1328-4727  13 28 40.51 -47 27 49.50   0.82  0.81    38.6  0.2    30.2  0.3  -0.50 0.03  A1 3FGL J1328.5-4728   1.36 2.03  RFC J1328-4727   14.0    34.5  SUMSS J132840-472748   123.                               TGSS J132840.7-472747    305.1  WISE J132840.61-472749.2 13.68  GAIA 6083889481947943936 17.87  13 28 40.62355 -47 27 49.4559  0.00011
FRC J1329-0531  13 29 34.41 -05 31 20.83   1.06  1.54     3.8  0.4     3.8  0.7   0.00 0.59  A4 3FGL J1329.1-0536   7.62 2.44                                                              NVSS 132934-053117     27.7  TGSS J132934.2-053119    202.8
FRC J1330+5645  13 30 32.04 +56 45 24.16   0.30  0.30     1.2  0.1                           V2 3FGL J1330.4+5641   4.18 0.34                                                              NVSS 133032+564520      3.8
FRC J1333-4405  13 33 19.70 -44 05 23.24   0.80  0.80    25.2  0.1    21.0  0.3  -0.37 0.04  A4 3FGL J1333.8-4417  13.00 1.95                                 SUMSS J133321-440520   271.                               TGSS J133321.3-440522   1257.9  WISE J133319.56-440523.3 17.56  GAIA 6087662593535544960 19.08  13 33 19.55151 -44 05 23.0790  0.00035
FRC J1333-440A  13 33 23.48 -44 05 18.66   0.80  0.80    21.2  0.2    19.1  0.3  -0.21 0.05  A4 3FGL J1333.8-4417  12.81 1.92                                 SUMSS J133321-440520   271.                               TGSS J133321.3-440522   1257.9
FRC J1334-4153  13 34 04.88 -41 53 20.24   2.08  1.12     1.7  0.2                           A4 3FGL J1334.3-4152   3.24 2.30                                                                                                                                                           GAIA 6112835568654704512 16.47  13 34 03.99972 -41 53 19.3812  0.00058
FRC J1335-2950  13 35 29.89 -29 50 35.45   0.83  0.82     6.9  0.1     9.3  0.4   0.61 0.12  A4 3FGL J1335.4-2949   1.45 1.08  RFC J1335-2950   23.0   194.2                               NVSS 133529-295036     10.2                                                                  GAIA 6175988183658971904 18.79  13 35 29.75212 -29 50 38.9194  0.00153
FRC J1335-4054  13 35 35.87 -40 54 09.09   2.31  1.54     2.3  0.3                           A4 3FGL J1335.2-4056   4.58 2.19                                 SUMSS J133535-405407    17.                               TGSS J133535.3-405410     88.4                                  GAIA 6113040009097387904 13.86  13 35 36.05366 -40 54 05.2555  0.00055
FRC J1339-2401  13 39 01.95 -24 01 15.35   1.89  2.01 >   5.3  0.2 >   2.8  0.3              A1 3FGL J1338.6-2403   5.45 2.07  RFC J1339-2401  548.0   180.2                               NVSS 133901-240113    502.0  TGSS J133901.8-240115    719.9  WISE J133901.74-240113.9 12.43  GAIA 6191976422757560064 17.91  13 39 01.74635 -24 01 14.0060  0.00035
FRC J1340-0410  13 40 41.97 -04 10 07.37   0.89  0.86    17.3  0.2    13.8  0.5  -0.46 0.10  A1 3FGL J1340.6-0408   1.97 0.90  RFC J1340-0410   19.0    88.9                               NVSS 134042-041006     26.6  TGSS J134042.0-041007     33.5  WISE J134042.01-041006.8 13.69  GAIA 3633924825023913984 17.80  13 40 42.01954 -04 10 07.0443  0.00148
FRC J1342-6907  13 42 45.60 -69 07 37.29   1.08  0.82     1.8  0.1     1.3  0.4  -0.66 0.74  A4 3FGL J1342.4-6904   3.76 1.05                                                                                                                                                           GAIA 5850194474508529664 19.55  13 42 44.96958 -69 07 38.3946  0.00023
FRC J1342-6910  13 42 48.69 -69 10 49.15   1.13  2.10     1.9  0.2     1.5  1.2  -0.48 1.84  A4 3FGL J1342.4-6904   6.85 1.76                                                                                                                                                           GAIA 5850182345520729856 18.96  13 42 48.04267 -69 10 46.8137  0.00024
FRC J1343-6904  13 43 00.56 -69 04 05.11   3.49  2.53     3.7  0.2     2.5  0.3  -0.80 0.35  A3 3FGL J1342.4-6904   3.04 0.94                                                                                                                                                           GAIA 5850196909758353152 18.52  13 43 00.92285 -69 04 01.5831  0.00022
FRC J1343-6907  13 43 08.57 -69 07 39.67   0.80  0.80     5.4  0.1     7.8  0.2   0.75 0.09  A4 3FGL J1342.4-6904   5.06 1.51                                                                                                                           WISE J134308.64-690739.6  5.72  GAIA 5850195707167283840 7.38  13_ 3_ 8.60292  -69 07 39.7886  0.00022
FRC J1343-690A  13 43 41.71 -69 07 28.00   1.30  0.81     2.1  0.1                           A4 3FGL J1342.4-6904   7.43 2.27                                 SUMSS J134339-690733    16.                                                                                               GAIA 5850184063512535936 20.66  13 43 41.32453 -69 07 26.7744  0.00022
FRC J1345-3356  13 45 43.06 -33 56 43.07   0.83  0.82    26.1  0.2    25.9  0.2  -0.02 0.03  A1 3FGL J1345.9-3357   3.55 1.14  RFC J1345-3356   34.0    51.5  SUMSS J134543-335639    36.  NVSS 134543-335643     39.8                                  WISE J134543.04-335643.3 13.65  GAIA 6165074637401612544 18.36  13 45 43.04589 -33 56 43.3552  0.00020
FRC J1346-2609  13 46 25.97 -26 09 27.30   4.29  2.84     2.2  0.2                           A2 3FGL J1346.2-2608   2.38 0.99                                                              NVSS 134625-260924      7.7
FRC J1346-2611  13 46 22.71 -26 11 26.84   3.38  2.25     2.1  0.1     1.2  0.1  -1.14 0.27  A2 3FGL J1346.2-2608   3.40 1.21                                                              NVSS 134622-261127      7.9  TGSS J134622.5-261126     83.8
FRC J1346-2953  13 46 52.89 -29 53 49.28   1.66  1.34     5.7  0.2                           A1 3FGL J1346.9-2958   4.67 2.81                                                              NVSS 134653-295346     12.0  TGSS J134652.7-295350     56.2                                  GAIA 6175421900811133056 18.84  13 46 52.88745 -29 53 51.5986  0.00142
FRC J1346-3352  13 46 13.21 -33 52 40.42   1.57  1.27    16.9  0.6                           A1 3FGL J1345.9-3357   5.92 1.68                                 SUMSS J134613-335238    86.  NVSS 134613-335240     59.4  TGSS J134613.1-335240    214.1  WISE J134613.24-335238.4 15.61
FRC J1347-2958  13 47 06.92 -29 58 42.01   0.83  0.82    28.0  0.2    27.5  0.3  -0.04 0.04  A1 3FGL J1346.9-2958   1.84 1.42  RFC J1347-2958   29.0   116.0  SUMSS J134706-295839    25.  NVSS 134706-295840     26.6                                  WISE J134706.88-295842.4 13.05  GAIA 6175232681731982720 17.27  13 47 06.87947 -29 58 42.4515  0.00028
FRC J1347-5833  13 47 48.99 -58 33 38.20   0.94  0.81     2.4  0.2     4.9  0.4   1.45 0.33  A4 3FGL J1348.5-5833   6.07 2.51                                                                                                                                                           GAIA 5870849625119470976 19.13  13 47 48.41691 -58 33 36.1829  0.00011
FRC J1349-7147  13 49 29.12 -71 47 31.67   0.80  0.80    65.9  0.1    83.9  0.2   0.49 0.01  A4 3FGL J1348.5-7150   5.13 1.68                                 SUMSS J134928-714731    91.                                                               WISE J134929.10-714731.8 13.70  GAIA 5839954993304753152 17.02  13 49 29.11870 -71 47 31.8543  0.00012
FRC J1349-7152  13 49 09.92 -71 52 50.99   1.34  1.11    14.5  0.3    10.7  0.5  -0.62 0.14  A3 3FGL J1348.5-7150   3.75 1.21  RFC J1349-7152   16.0    13.5  SUMSS J134909-715253    13.                                                               WISE J134909.76-715251.3 13.63  GAIA 5839919293544291200 19.12  13 49 09.75151 -71 52 51.2143  0.00018
FRC J1353-6639  13 53 40.40 -66 39 58.08   0.82  0.81    41.8  0.2    34.2  0.3  -0.41 0.03  A1 3FGL J1353.5-6640   0.69 0.85  RFC J1353-6639   29.0  1123.9  SUMSS J135340-663958    67.                                                                                               GAIA 5851096207192940416 17.10  13 53 40.14179 -66 39 57.6650  0.00023
FRC J1353-6641  13 53 21.22 -66 41 20.78   0.82  0.82    37.8  0.2    19.9  0.3  -1.30 0.04  A1 3FGL J1353.5-6640   1.84 2.21                                 SUMSS J135320-664121   182.                                                                                               GAIA 5850720861404867328 14.83  13 53 21.79367 -66 41 21.0979  0.00014
FRC J1358-6025  13 58 23.21 -60 25 47.18   3.50  2.98     4.1  0.3                           A2 3FGL J1358.5-6025   1.37 1.13
FRC J1358-602A  13 58 53.20 -60 25 52.66   2.28  2.11                  1.6  0.2              A2 3FGL J1358.5-6025   2.34 1.93
FRC J1358-6027  13 58 55.25 -60 27 33.76   2.18  2.20     2.5  0.1                           A2 3FGL J1358.5-6025   3.16 2.59                                                                                                                                                           GAIA 5867295896121773824 20.56  13 58 56.20791 -60 27 31.9512  0.00011
FRC J1358-602C  13 58 56.62 -60 27 50.56   2.62  2.46     1.8  0.1                           A1 3FGL J1358.5-6025   3.46 2.83                                                                                                                                                           GAIA 5867295861762036096 18.53  13 58 56.56214 -60 27 53.4879  0.00011
FRC J1358-6028  13 58 51.75 -60 28 33.54   2.27  2.50     2.8  0.2                           A2 3FGL J1358.5-6025   3.55 2.86                                                                                                                                                           GAIA 5867295861756494848 18.40  13 58 52.06226 -60 28 36.2062  0.00011
FRC J1358-602F  13 58 55.43 -60 28 14.01   2.71  2.69                  1.9  0.2              A2 3FGL J1358.5-6025   3.61 2.93                                                                                                                                                           GAIA 5867295861756505856 18.37  13 58 55.14073 -60 28 15.3436  0.00011
FRC J1400-2409  14 00 10.18 -24 09 58.28   3.59  2.80     2.1  0.2                           A1 3FGL J1400.2-2413   4.09 1.23                                                              NVSS 140010-240957      3.7                                  WISE J140010.20-240959.4 15.93
FRC J1402-3232  14 02 47.30 -32 32 17.27   0.80  0.80     8.8  0.1     9.5  0.3   0.16 0.09  A4 3FGL J1402.7-3240   7.68 1.77                                 SUMSS J140247-323215   103.  NVSS 140247-323216     69.8  TGSS J140247.5-323218    522.6                                  GAIA 6172202255886990976 16.65  14 02 46.57364 -32 32 13.9403  0.00028
FRC J1402-3246  14 02 40.03 -32 46 22.15   0.81  0.81     4.6  0.1     4.1  0.3  -0.23 0.19  A4 3FGL J1402.7-3240   6.51 1.51                                 SUMSS J140240-324619    26.  NVSS 140240-324623     22.0  TGSS J140240.0-324621     70.9  WISE J140240.02-324622.1 16.49  GAIA 6170685277733878144 20.44  14 02 40.04392 -32 46 13.1590  0.00028
FRC J1403+1259  14 03 10.42 +12 59 54.15   0.30  0.30     2.3  0.1                           V2 3FGL J1403.1+1304   4.88 0.98                                                              NVSS 140310+125956      4.7                                  WISE J140310.43+125954.2 15.98
FRC J1403+1303  14 03 14.36 +13 03 31.86   0.30  0.30     1.1  0.1     1.1  0.2   0.00 0.81  V2 3FGL J1403.1+1304   1.52 0.36                                                              NVSS 140314+130334      5.4                                  WISE J140314.24+130334.6 12.95  GAIA 1229619381311843456 15.02  14 03 14.21323 +13 03 34.9471  0.00027
FRC J1403+1304  14 03 18.32 +13 04 41.14   0.30  0.30     2.3  0.1     1.2  0.1  -1.93 0.38  V2 3FGL J1403.1+1304   1.83 0.57                                                              NVSS 140318+130440      7.8
FRC J1403-5237  14 03 23.35 -52 37 57.82   0.81  0.82    44.5  0.2    24.7  0.1  -1.20 0.02  A2 3FGL J1404.3-5241   9.23 2.57                                 SUMSS J140323-523801   216.                               TGSS J140323.2-523758    718.2                                  GAIA 6089291691809110400 18.84  14 03 23.01536 -52 38 02.1816  0.00029
FRC J1403-523A  14 03 33.83 -52 37 25.45   1.79  1.79                  2.3  0.2              A2 3FGL J1404.3-5241   8.11 2.21                                                                                                                                                           GAIA 6089104156358812672 18.73  14 03 33.97022 -52 37 34.1556  0.00029
FRC J1403-5238  14 03 13.33 -52 38 37.18   1.99  1.99                  1.8  0.2              A2 3FGL J1404.3-5241  10.40 2.93                                                                                                                                                           GAIA 6089291348211714816 18.04  14 03 13.76572 -52 38 35.3351  0.00029
FRC J1403-523C  14 03 14.45 -52 38 15.45   4.21  3.44     1.8  0.2                           A2 3FGL J1404.3-5241  10.36 2.91                                                                                                                                                           GAIA 6089291730463589632 20.05  14 03 14.40808 -52 38 18.0975  0.00029
FRC J1403-5239  14 03 21.14 -52 39 49.08   2.02  1.97                  2.3  0.2              A2 3FGL J1404.3-5241   8.93 2.53                                                                                                                                                           GAIA 6089103915841103872 19.74  14 03 21.43708 -52 39 53.8680  0.00029
FRC J1403-523F  14 03 22.62 -52 39 02.87   2.17  2.37     2.5  0.2                           A2 3FGL J1404.3-5241   8.93 2.51                                                                                                                                                           GAIA 6089103988857420416 20.48  14 03 21.82209 -52 39 01.5801  0.00029
FRC J1403-523G  14 03 33.17 -52 39 09.73   1.38  1.32                  3.6  0.2              A2 3FGL J1404.3-5241   7.39 2.07                                                                                                                                                           GAIA 6089103847121139328 18.81  14 03 33.79805 -52 39 17.3537  0.00029
FRC J1403-5243  14 03 17.92 -52 43 02.40   2.15  2.15     1.8  0.2                           A2 3FGL J1404.3-5241   9.25 2.64                                                                                                                                                           GAIA 6089103232939436544 19.94  14 03 18.67972 -52 42 57.6183  0.00015
FRC J1404-5244  14 04 13.14 -52 44 56.40   2.15  2.15     1.2  0.2                           A1 3FGL J1404.3-5241   3.17 0.69                                                                                                                                                           GAIA 6089104499954720768 17.01  14 04 12.24206 -52 44 56.3368  0.00015
FRC J1404-5844  14 04 26.91 -58 44 14.11   1.45  1.12    10.3  0.2     9.5  0.3  -0.16 0.10  A3 3FGL J1404.7-5844   2.43 1.96  RFC J1404-5844                 SUMSS J140426-584409    11.                                                                                               GAIA 5868019550897158784 19.27  14 04 26.06233 -58 44 09.5438  0.00012
FRC J1405-6116  14 05 26.33 -61 16 59.56   0.87  0.83    73.3  0.6                           A2 3FGL J1405.4-6119   1.97 2.67                                                                                                                                                           GAIA 5866414813644281984 19.92  14 05 26.53464 -61 16 59.2056  0.00012
FRC J1405-6117  14 05 37.10 -61 17 42.39   1.02  0.94    17.5  0.3                           A2 3FGL J1405.4-6119   1.88 2.97                                                                                                                                                           GAIA 5866414019077507840 19.41  14 05 36.98471 -61 17 45.3131  0.00012
FRC J1405-6119  14 05 23.55 -61 19 02.74   0.85  0.82   139.0  0.8                           A2 3FGL J1405.4-6119   0.24 0.39                                                                                                                                                           GAIA 5866413881631664512 17.77  14 05 23.83328 -61 18 55.9035  0.00021
FRC J1405-6120  14 05 16.94 -61 20 19.60   1.15  1.18              >  30.5  1.1              A2 3FGL J1405.4-6119   1.70 2.61                                                                                                                                                           GAIA 5866413851575893504 20.60  14 05 16.14188 -61 20 17.7181  0.00021
FRC J1407-2913  14 07 52.60 -29 13 19.12   0.98  1.39    11.5  0.8                           A4 3FGL J1408.0-2924  11.10 1.39                                                              NVSS 140752-291319     66.7  TGSS J140752.4-291320    423.9                                  GAIA 6173266548782940288 17.40  14 07 53.13454 -29 13 17.7006  0.00039
FRC J1407-2924  14 07 24.15 -29 24 18.10   0.81  0.81     8.6  0.2     8.4  0.4  -0.05 0.14  A4 3FGL J1408.0-2924   8.18 1.88                                                              NVSS 140724-292416     50.6  TGSS J140724.0-292418    238.6                                  GAIA 6173257275949387136 20.51  14 07 23.56425 -29 24 20.2125  0.00093
FRC J1408-2923  14 08 21.50 -29 23 23.30   2.15  2.15 >   2.2  0.3     8.9  1.1   2.84 0.53  A4 3FGL J1408.0-2924   4.40 1.00                                                              NVSS 140821-292326     79.8  TGSS J140821.4-292327    467.4  WISE J140821.70-292324.9 13.78  GAIA 6173249059676024832 15.07  14 08 21.70546 -29 23 24.9479  0.00093
FRC J1408-2932  14 08 31.50 -29 32 05.19   1.38  1.01     4.1  0.3                           A4 3FGL J1408.0-2924  10.18 1.74                                                              NVSS 140831-293203      4.5                                  WISE J140831.55-293206.1 14.87  GAIA 6173194255894292736 20.24  14 08 31.54677 -29 32 06.3306  0.00038
FRC J1409-3744  14 09 25.06 -37 44 59.80   2.15  2.15     1.5  0.2     2.4  0.4   0.95 0.61  A3 3FGL J1409.2-3743   3.00 0.82                                                              NVSS 140923-374525      4.0
FRC J1410+7405  14 10 45.99 +74 05 10.85   0.30  0.30     2.2  0.1     2.0  0.1  -0.28 0.28  V2 3FGL J1410.9+7406   1.51 1.65                                                                                                                           WISE J141046.00+740511.2 15.00  GAIA 1711934622285213312 19.30  14 10 45.95059 +74 05 10.9053  0.00007
FRC J1411+3718  14 11 23.51 +37 18 54.87   0.30  0.30     2.4  0.1     1.3  0.1  -1.82 0.35  V2 3FGL J1411.1+3717   2.70 1.03                                                              NVSS 141123+371854      7.2
FRC J1411+3722  14 11 30.58 +37 22 45.62   0.30  0.30     8.3  0.1                           V2 3FGL J1411.1+3717   6.20 1.95                                                              NVSS 141130+372247     12.5                                  WISE J141130.51+372246.4 14.82  GAIA 1484340731857740416 19.98  14 11 30.57077 +37 22 45.6532  0.00037
FRC J1411-0722  14 11 20.55 -07 22 42.58   0.85  0.84    29.9  0.2    17.4  0.2  -1.10 0.04  A3 3FGL J1411.4-0724   2.44 1.50                                                              NVSS 141120-072241     95.4  TGSS J141120.4-072242    727.1  WISE J141120.50-072242.3 17.83
FRC J1411-072A  14 11 33.35 -07 22 53.95   0.82  0.81    64.9  0.2    43.0  0.4  -0.84 0.03  A3 3FGL J1411.4-0724   2.81 1.80  RFC J1411-0722   28.0    33.8                               NVSS 141133-072252     93.8  TGSS J141133.0-072250    330.1  WISE J141133.31-072253.2 13.99  GAIA 3640201112273236096 18.98  14 11 33.32463 -07 22 53.4140  0.00168
FRC J1412-5737  14 12 07.78 -57 37 36.38   0.83  0.81     3.3  0.1     3.5  0.3   0.12 0.24  A4 3FGL J1411.8-5743   5.73 2.55                                 SUMSS J141207-573733    30.                                                                                               GAIA 5892190870904036096 19.85  14 12 07.85111 -57 37 33.0518  0.00023
FRC J1412-5740  14 12 33.20 -57 40 01.85   1.79  1.42     2.6  0.3                           A4 3FGL J1411.8-5743   6.05 2.96                                 SUMSS J141232-574004    11.                                                                                               GAIA 5892187709808423680 20.52  14 12 33.12135 -57 40 00.4994  0.00023
FRC J1412-6522  14 12 40.95 -65 22 33.00   2.15  2.15 >   1.1  0.2                           A2 3FGL J1413.2-6518   5.70 2.37                                                                                                                                                           GAIA 5852719915286180992 20.72  14 12 40.92801 -65 22 28.5681  0.00022
FRC J1412-6640  14 12 02.94 -66 40 04.44   0.81  0.81     1.6  0.1     1.8  0.2   0.24 0.35  A4 3FGL J1412.3-6635   4.66 1.54                                                                                                                                                           GAIA 5850918086304033408 17.30  14 12 03.38620 -66 40 03.8582  0.00023
FRC J1413-6517  14 13 01.69 -65 17 48.13   6.27  3.62 >   1.6  0.2                           A2 3FGL J1413.2-6518   1.55 0.70                                                                                                                                                           GAIA 5852724691288898944 20.02  14 13 01.76743 -65 17 48.4028  0.00012
FRC J1413-6520  14 13 09.82 -65 20 23.74   1.69  1.25 >   5.6  0.2 >  28.2  0.9              A2 3FGL J1413.2-6518   2.31 0.78  RFC J1413-6520   42.0   124.9  SUMSS J141309-652020  1019.                                                                                               GAIA 5852721358392138112 18.33  14 13 09.95549 -65 20 29.3152  0.00022
FRC J1417-4404  14 17 16.73 -44 04 40.25   3.22  2.36     2.4  0.2                           A1 3FGL J1417.5-4402   3.28 2.38
FRC J1417-5026  14 17 34.21 -50 26 33.47   0.91  0.87    17.1  0.2    10.5  0.4  -0.99 0.10  A1 3FGL J1417.7-5026   1.42 0.64                                 SUMSS J141734-502633    94.                               TGSS J141734.2-502633    297.4                                  GAIA 6091215360418477952 20.10  14 17 34.49679 -50 26 32.4994  0.00015
FRC J1419-5534  14 19 25.80 -55 34 19.84   1.79  1.30     7.5  0.2     3.1  0.3  -1.79 0.25  A3 3FGL J1419.1-5534   2.50 1.09                                 SUMSS J141925-553418    27.                                                               WISE J141925.59-553420.3 15.43  GAIA 5895421747154528000 18.31  14 19 25.76356 -55 34 20.3123  0.00023
FRC J1420-2430  14 20 28.10 -24 30 11.24   0.81  0.84     3.3  0.1     2.9  0.3  -0.26 0.27  A4 3FGL J1421.0-2431   7.94 2.99                                                              NVSS 142027-242953     69.4
FRC J1420-4614  14 20 47.58 -46 14 28.83   0.87  0.84    31.3  0.2    31.3  0.2   0.00 0.03  A3 3FGL J1420.9-4615   1.97 0.69                                 SUMSS J142047-461431    23.                                                               WISE J142047.44-461429.4 15.44  GAIA 6093204956775998336 18.67  14 20 48.45713 -46 14 30.6145  0.00019
FRC J1420-7917  14 20 27.48 -79 17 38.14   0.81  0.81     3.0  0.1     3.4  0.2   0.25 0.19  A4 3FGL J1421.8-7920   5.04 1.56                                 SUMSS J142028-791738     6.                                                               WISE J142028.17-791738.6 11.44  GAIA 5785145060213623552 18.25  14 20 28.18262 -79 17 38.6451  0.00012
FRC J1421-4617  14 21 13.39 -46 17 48.31   1.27  1.10    14.3  0.3     9.5  0.5  -0.83 0.15  A3 3FGL J1420.9-4615   3.68 1.20                                 SUMSS J142113-461750    45.                                                                                               GAIA 6093158197464379648 18.81  14 21 14.23279 -46 17 49.7525  0.00019
FRC J1421-7920  14 21 24.14 -79 20 27.00   1.02  0.93    14.5  0.2    12.8  0.2  -0.25 0.06  A3 3FGL J1421.8-7920   1.33 0.42  RFC J1421-7920   15.0    52.4  SUMSS J142124-792024    21.                                                               WISE J142123.95-792026.4 16.46
FRC J1422-7828  14 22 33.47 -78 28 08.40   2.15  2.15              >   1.1  0.2              A2 3FGL J1422.8-7828   1.10 0.53
FRC J1422-7829  14 22 59.79 -78 29 26.20   2.15  2.15              >   1.2  0.2              A2 3FGL J1422.8-7828   0.84 0.39                                                                                                                                                           GAIA 5785744431494520576 19.54  14 22 57.75662 -78 29 31.0695  0.00009
FRC J1422-7831  14 22 39.59 -78 31 47.30   2.15  2.15 >   1.8  0.3                           A2 3FGL J1422.8-7828   3.18 1.37
FRC J1423-7828  14 23 47.20 -78 28 00.20   2.15  2.15 >   1.1  0.1                           A2 3FGL J1422.8-7828   2.81 1.37
FRC J1423-7829  14 23 42.74 -78 29 34.75   1.42  1.41 >  10.2  0.3 >  18.1  1.1              A1 3FGL J1422.8-7828   2.66 1.30  RFC J1423-7829  187.0   712.9  SUMSS J142341-782932   257.                                                               WISE J142343.53-782934.4 15.11  GAIA 5785750066486756352 19.30  14 23 43.54899 -78 29 34.9003  0.00010
FRC J1423-7926  14 23 42.60 -79 26 05.64   0.80  0.80    26.4  0.1    30.9  0.2   0.32 0.02  A4 3FGL J1421.8-7920   7.34 2.27                                 SUMSS J142343-792604    29.
FRC J1424-1750  14 24 12.36 -17 50 09.03   0.96  0.90    11.2  0.2    10.6  0.3  -0.11 0.09  A1 3FGL J1424.3-1753   3.83 2.59  RFC J1424-1750   15.0     0.9                               NVSS 142412-175010     12.7                                  WISE J142412.35-175008.5 12.33  GAIA 6284613197975044992 17.31  14 24 12.35171 -17 50 08.4396  0.00107
FRC J1424-7829  14 24 42.13 -78 29 32.20   2.15  2.15              >   1.2  0.2              A2 3FGL J1422.8-7828   5.53 2.70
FRC J1427+1602  14 27 42.18 +16 02 55.20   0.30  0.30              >  11.2  0.1              V2 3FGL J1427.2+1610  10.13 1.14  RFC J1427+1602   28.0     4.5                               NVSS 142742+160248     14.7                                  WISE J142742.17+160255.2 14.50  GAIA 1229377179515707392 20.16  14 27 42.17882 +16 02 55.2051  0.00014
FRC J1427+1603  14 27 41.76 +16 03 56.06   0.30  0.30 >  15.2  0.1 >  31.9  0.1              V2 3FGL J1427.2+1610   9.33 1.07                                                              NVSS 142741+160355    298.3  TGSS J142741.7+160356    816.6  WISE J142741.77+160356.0 14.90
FRC J1427+1610  14 27 09.28 +16 10 47.24   0.30  0.30     2.4  0.1     2.1  0.1  -0.40 0.27  V2 3FGL J1427.2+1610   1.16 0.15                                                              NVSS 142709+161041      2.6                                  WISE J142709.24+161046.9 15.02  GAIA 1229382848872587904 17.43  14 27 09.71193 +16 10 43.5782  0.00212
FRC J1430-6421  14 30 40.46 -64 21 02.28   0.81  0.81     2.4  0.1     2.4  0.2   0.00 0.25  A4 3FGL J1431.1-6425   5.41 0.90                                                                                                                           WISE J143040.47-642102.4 13.15  GAIA 5853032172305120512 20.48  14 30 40.58243 -64 21 02.0954  0.00020
FRC J1430-6428  14 30 47.70 -64 28 15.31   2.36  1.71     6.5  0.3     4.9  0.6  -0.57 0.34  A3 3FGL J1431.1-6425   3.86 0.67                                 SUMSS J143047-642814    25.                                                                                               GAIA 5853030248165398144 17.94  14 30 47.60140 -64 28 14.5821  0.00015
FRC J1438-4207  14 38 36.77 -42 07 06.54   0.82  0.81    42.7  0.2    29.3  0.2  -0.76 0.02  A3 3FGL J1438.6-4209   2.58 1.11  RFC J1438-4207   27.0    69.0  SUMSS J143836-420705    79.                               TGSS J143836.6-420705    101.3  WISE J143836.74-420706.7 14.67
FRC J1439-3955  14 39 50.62 -39 55 22.92   0.85  0.80    17.3  0.3    24.3  0.5   0.69 0.08  A5 3FGL J1440.0-3955   2.03 1.49  RFC J1439-3955   36.0   134.4  SUMSS J143950-395519    24.  NVSS 143951-395517     19.4                                                                  GAIA 6104893967969416832 19.48  14 39 50.38289 -39 55 22.2899  0.00026
FRC J1440-3846  14 40 37.37 -38 46 56.80   0.92  0.81    11.7  0.3    10.0  0.8  -0.32 0.21  A5 3FGL J1440.4-3845   2.15 1.99  RFC J1440-3846                 SUMSS J144038-384650    22.  NVSS 144037-384652     23.2                                                                  GAIA 6105507426735506816 17.81  14 40 37.82317 -38 46 54.9813  0.00028
FRC J1444-7032  14 44 27.26 -70 32 42.39   0.81  0.81   104.4  0.2    61.5  0.2  -1.07 0.01  A3 3FGL J1444.0-7033   2.29 0.78                                 SUMSS J144427-703242   194.                                                               WISE J144427.04-703240.7 15.86  GAIA 5799533097577524224 17.94  14 44 27.04133 -70 32 39.9274  0.00013
FRC J1445-0326  14 45 06.21 -03 26 14.06   0.80  0.98    18.2  0.3    21.1  0.5   0.30 0.08  A4 3FGL J1445.0-0328   2.23 1.09  RFC J1445-0326   17.0    55.0                               NVSS 144506-032613     21.1                                  WISE J144506.24-032612.6 13.29  GAIA 6338634712508752768 17.31  14 45 06.23104 -03 26 12.7329  0.00090
FRC J1446-1829  14 46 44.77 -18 29 25.25   1.41  1.19    11.1  0.3     7.2  0.4  -0.88 0.17  A3 3FGL J1446.8-1831   2.76 1.13                                                              NVSS 144644-182922     25.5  TGSS J144644.8-182923    106.8  WISE J144644.83-182925.2 14.87  GAIA 6282255535807126656 19.40  14 46 44.82510 -18 29 24.9949  0.00057
FRC J1446-1830  14 46 38.33 -18 30 47.12   3.77  2.84     3.7  0.3                           A3 3FGL J1446.8-1831   3.01 1.39                                                              NVSS 144638-183046      5.1                                  WISE J144638.21-183045.6 12.13
FRC J1447-5806  14 47 29.82 -58 06 41.55   0.80  0.80                  5.1  0.1              A5 3FGL J1447.3-5800   6.60 2.50                                 SUMSS J144729-580621   166.                                                                                               GAIA 5880856894575613952 18.81  14 47 29.94017 -58 06 41.3492  0.00018
FRC J1447-580A  14 47 30.70 -58 06 08.33   0.80  0.80    13.3  0.1     7.4  0.1  -1.19 0.04  A5 3FGL J1447.3-5800   6.09 2.34                                 SUMSS J144729-580621   166.                                                               WISE J144730.40-580611.0  9.84  GAIA 5880857100742628480 15.57  14 47 30.56100 -58 06 10.4975  0.00018
FRC J1456-6243  14 56 46.93 -62 43 51.56   0.82  0.80    12.6  0.2     9.6  0.4  -0.55 0.12  A4 3FGL J1457.6-6249   8.13 1.52                                 SUMSS J145649-624353   202.                                                                                               GAIA 5874473306178298880 18.67  14 56 47.28622 -62 43 57.0810  0.00016
FRC J1456-624A  14 56 49.91 -62 43 55.30   2.15  2.15     3.3  0.2    11.4  0.7   2.52 0.25  A1 3FGL J1457.6-6249   7.85 1.47                                 SUMSS J145649-624353   202.                                                                                               GAIA 5874473306178280064 19.34  14 56 49.71189 -62 43 59.5265  0.00016
FRC J1456-624B  14 56 53.03 -62 43 57.54   0.81  0.80     8.6  0.2    11.4  0.7   0.57 0.17  A4 3FGL J1457.6-6249   7.59 1.41                                 SUMSS J145649-624353   202.                                                                                               GAIA 5874473336228179840 18.15  14 56 53.36646 -62 43 59.4357  0.00016
FRC J1457-5357  14 57 30.11 -53 57 46.80   2.15  2.15     1.5  0.2          0.1  -1.04 0.50  A3 3FGL J1457.6-5355   2.62 1.29                                                                                                                                                           GAIA 5893781658087853312 19.07  14 57 30.40370 -53 57 39.9271  0.00021
FRC J1458-2121  14 58 48.70 -21 21 56.70   2.34  1.80     4.2  0.2                           A1 3FGL J1458.7-2120   2.10 0.92                                                              NVSS 145848-212157     11.6  TGSS J145848.7-212200     56.2                                  GAIA 6232504043400149632 19.11  14 58 49.23985 -21 21 53.7603  0.00050
FRC J1458-2124  14 58 52.44 -21 24 44.10   2.82  2.11                  2.0  0.2              A2 3FGL J1458.7-2120   5.01 2.17
FRC J1458-212A  14 58 58.78 -21 24 32.12   3.55  2.63                  1.0  0.1              A2 3FGL J1458.7-2120   5.54 2.48
FRC J1458-5355  14 58 01.95 -53 55 32.77   4.34  2.83     3.1  0.2          0.1  -2.51 0.36  A3 3FGL J1457.6-5355   3.39 1.77                                                                                                                           WISE J145801.84-535531.2 14.18  GAIA 5899786155488687232 19.41  14 58 01.81552 -53 55 33.6506  0.00020
FRC J1458-6247  14 58 27.11 -62 47 01.33   0.80  0.81    21.9  0.2    24.3  0.7   0.21 0.08  A4 3FGL J1457.6-6249   6.44 1.22  RFC J1458-6247   24.0    10.1  SUMSS J145827-624700    23.                                                                                               GAIA 5874463440640459776 18.45  14 58 27.77176 -62 47 02.6486  0.00016
FRC J1459-2123  14 59 04.90 -21 23 58.57   0.82  0.81    25.6  0.1    19.4  0.1  -0.56 0.02  A2 3FGL J1458.7-2120   6.10 2.85  RFC J1459-2123   12.0     0.4                               NVSS 145904-212357     69.7  TGSS J145904.8-212358    472.2  WISE J145904.94-212358.4 17.10
FRC J1459-6250  14 59 23.09 -62 50 04.80   1.42  0.81     7.4  0.5                           A4 3FGL J1457.6-6249  12.23 2.32                                 SUMSS J145924-624956    72.                                                                                               GAIA 5874415616158010240 19.21  14 59 23.50640 -62 50 04.5490  0.00016
FRC J1500+4751  15 00 48.87 +47 51 15.03   0.30  0.30              >   2.0  0.2              V1 3FGL J1500.6+4750   1.46 0.63  RFC J1500+4751  465.0  5452.8                               NVSS 150048+475115    431.2  TGSS J150048.7+475113    586.8  WISE J150048.65+475115.5 13.38  GAIA 1587500726706452736 18.20  15 00 48.65420 +47 51 15.5382  0.00033
FRC J1502+5552  15 02 29.08 +55 52 04.80   0.30  0.30    27.5  0.7 >  18.9  0.5              V1 3FGL J1502.2+5553   2.51 1.67  RFC J1502+5552   54.0   127.9                               NVSS 150229+555204     34.8  TGSS J150228.7+555206     54.3                                  GAIA 1612513860324077056 11.35  15 02 28.41253 +55 52 09.1422  0.00020
FRC J1503-1541  15 03 40.67 -15 41 15.90   0.81  0.81     8.2  0.1    12.9  0.3   0.92 0.07  A4 3FGL J1503.7-1540   1.70 1.86  RFC J1503-1541    8.0    24.4                               NVSS 150340-154117      5.3                                  WISE J150340.66-154114.0 13.77  GAIA 6306925656157755520 16.89  15 03 40.66694 -15 41 14.1442  0.00056
FRC J1503-5801  15 03 33.84 -58 01 12.01   1.34  1.15     8.9  0.2     6.3  0.6  -0.70 0.24  A1 3FGL J1503.5-5801   0.54 0.33  RFC J1503-5801                                                                                                                                           GAIA 5880298445750505088 18.52  15 03 33.95176 -58 01 13.3081  0.00017
FRC J1505-8242  15 05 25.40 -82 42 31.17   0.82  0.80    12.9  0.2    12.4  0.7  -0.08 0.15  A4 3FGL J1504.5-8242   1.64 0.57  RFC J1505-8242                 SUMSS J150524-824231    34.                                                               WISE J150525.41-824231.1 14.93  GAIA 5771594988154287488 19.77  15 05 25.49580 -82 42 31.0516  0.00013
FRC J1506-0334  15 06 24.69 -03 34 51.33   0.81  1.27     2.7  0.1     2.6  0.2  -0.08 0.23  A4 3FGL J1506.4-0340   5.36 1.92                                                              NVSS 150624-033449     13.3                                  WISE J150624.70-033449.3 16.40
FRC J1506-0341  15 06 25.35 -03 41 33.62   4.58  3.99     2.2  0.2                           A3 3FGL J1506.4-0340   1.72 0.63                                                              NVSS 150625-034128      3.4                                  WISE J150625.37-034131.2 14.73  GAIA 6336371333463254656 19.56  15 06 25.54022 -03 41 40.2852  0.00031
FRC J1506-0345  15 06 40.71 -03 45 34.93   0.80  0.98     4.2  0.1     5.2  0.2   0.43 0.13  A4 3FGL J1506.4-0340   6.21 2.26                                                              NVSS 150640-034529      6.0
FRC J1506-0347  15 06 32.91 -03 47 04.03   1.06  1.97     2.3  0.1     2.5  0.3   0.17 0.33  A4 3FGL J1506.4-0340   7.03 2.51                                                              NVSS 150632-034707      4.7                                                                  GAIA 6335982930980804608 16.74  15 06 33.16490 -03 46 58.9911  0.00031
FRC J1509-5755  15 09 58.87 -57 55 50.84   1.24  1.04                 10.8  0.3              A3 3FGL J1510.2-5754   2.54 1.39                                                                                                                                                           GAIA 5880080020899770112 19.83  15 09 58.14551 -57 55 51.9764  0.00016
FRC J1510-5751  15 10 40.20 -57 51 55.04   0.95  0.88    38.4  0.4                           A3 3FGL J1510.2-5754   4.33 2.10                                                                                                                                                           GAIA 5880081399580230784 20.54  15 10 40.19880 -57 51 52.3252  0.00016
FRC J1510-5755  15 10 24.23 -57 55 16.51   0.90  0.84                 15.0  0.2              A3 3FGL J1510.2-5754   1.08 0.60                                 SUMSS J151024-575518    36.                                                                                               GAIA 5880080845523717504 18.30  15 10 23.57817 -57 55 12.3362  0.00016
FRC J1510-5756  15 10 00.30 -57 56 10.56   0.91  0.84    29.5  0.2                           A3 3FGL J1510.2-5754   2.51 1.33                                                                                                                                                           GAIA 5880080025190634112 20.43  15 09 59.40111 -57 56 12.4624  0.00016
FRC J1511-0511  15 11 46.49 -05 11 56.28   0.99  1.06    11.0  0.2     7.0  0.3  -0.92 0.12  A1 3FGL J1511.8-0513   1.55 1.43  RFC J1511-0512    6.0    24.2                               NVSS 151146-051200     55.2  TGSS J151146.0-051152    102.7
FRC J1511-0513  15 11 48.55 -05 13 46.08   0.91  0.88    11.5  0.1    10.1  0.2  -0.26 0.06  A1 3FGL J1511.8-0513   0.77 0.70  RFC J1511-0513   13.0   289.7                               NVSS 151148-051345     16.4                                  WISE J151148.56-051346.9 13.86  GAIA 6334843596417772288 17.68  15 11 48.56075 -05 13 46.9866  0.00032
FRC J1512+6619  15 12 06.15 +66 19 11.90   0.30  0.30    10.0  0.1     3.9  0.1  -2.80 0.11  V2 3FGL J1512.3+6622   3.50 1.17                                                              NVSS 151206+661912     37.2  TGSS J151206.1+661910     87.0  WISE J151206.19+661912.0 16.90
FRC J1512-2255  15 12 12.78 -22 55 08.75   0.80  0.80    16.2  0.2    14.3  0.7  -0.25 0.12  A4 3FGL J1512.2-2255   1.36 1.08                                                              NVSS 151212-225508     19.0  TGSS J151212.8-225511     55.8  WISE J151212.75-225508.4 13.89  GAIA 6228353627523648896 17.82  15 12 12.75551 -22 55 08.4840  0.00041
FRC J1512-5640  15 12 55.60 -56 40 29.35   0.80  0.80  1241.4  0.2   976.7  0.2  -0.49 0.00  A3 3FGL J1512.8-5639   1.12 1.00  RFC J1512-5640  553.0 14886.6  SUMSS J151255-564021  1349.                                                               WISE J151255.81-564030.7 11.36
FRC J1513+6624  15 13 30.70 +66 24 12.83   0.30  0.30 >   7.2  0.1                           V2 3FGL J1512.3+6622   7.23 2.63                                                              NVSS 151330+662411      7.8                                  WISE J151330.57+662413.1 13.13  GAIA 1645170901857422592 18.65  15 13 30.68015 +66 24 12.7706  0.00013
FRC J1513-2553  15 13 16.74 -25 53 56.47   2.63  1.96     2.8  0.2     1.5  0.2  -1.27 0.42  A2 3FGL J1513.4-2549   5.04 2.85                                                              NVSS 151317-255405     19.0
FRC J1513-3720  15 13 18.69 -37 20 11.14   0.85  0.83    27.2  0.2    24.4  0.2  -0.22 0.03  A3 3FGL J1513.3-3719   1.11 0.52  RFC J1513-3720   26.0   270.5  SUMSS J151318-372016    29.  NVSS 151318-372012     33.7                                  WISE J151318.66-372011.5 13.20  GAIA 6199424858121209856 17.93  15 13 18.66176 -37 20 11.5304  0.00024
FRC J1513-6250  15 13 30.57 -62 50 20.16   2.10  1.77     4.9  0.2     2.7  0.4  -1.21 0.38  A2 3FGL J1513.8-6250c  2.10 1.42                                 SUMSS J151330-625016    21.
FRC J1516+3650  15 16 49.27 +36 50 22.86   0.30  0.30    20.2  0.6                           V1 3FGL J1516.7+3648   1.97 0.79  RFC J1516+3650   54.0   274.9                               NVSS 151649+365023    178.9  TGSS J151649.1+365022    844.6  WISE J151649.26+365022.9 13.91  GAIA 1291398710588726528 19.60  15 16 49.25908 +36 50 22.8614  0.00101
FRC J1517+2638  15 17 02.59 +26 38 58.82   0.30  0.30    10.3  0.1     9.0  0.1  -0.40 0.06  V2 3FGL J1517.0+2637   1.23 0.50  RFC J1517+2638   12.0    81.2                               NVSS 151702+263859     25.5  TGSS J151702.5+263858    113.5  WISE J151702.58+263858.9 14.69  GAIA 1271199784343025280 19.36  15 17 02.59339 +26 38 58.8246  0.00310
FRC J1517-4446  15 17 49.31 -44 46 19.33   0.80  0.80     3.4  0.1     4.0  0.2   0.33 0.16  A4 3FGL J1517.6-4442   4.79 0.99                                 SUMSS J151749-444615    16.                               TGSS J151749.4-444616     61.9                                  GAIA 6000348210508696192 17.45  15 17 48.89488 -44 46 17.7544  0.00039
FRC J1517-5232  15 17 53.91 -52 32 34.07   3.31  2.73     1.5  0.1          0.1  -1.55 0.43  A2 3FGL J1518.2-5232   3.55 2.61                                                                                                                                                           GAIA 5888146867159747584 19.99  15 17 53.74466 -52 32 37.5116  0.00024
FRC J1518-5233  15 18 05.54 -52 33 41.18   1.48  1.29     3.1  0.1     1.9  0.1  -0.99 0.17  A2 3FGL J1518.2-5232   2.40 1.67                                 SUMSS J151805-523342    13.                                                                                               GAIA 5888146626641384576 19.56  15 18 05.59577 -52 33 44.0241  0.00024
FRC J1526-0831  15 26 03.18 -08 31 46.66   1.30  1.15    22.9  0.4    19.3  0.8  -0.35 0.12  A3 3FGL J1525.8-0834   3.93 2.28  RFC J1526-0831   14.0     1.4                               NVSS 152603-083146     24.4                                  WISE J152603.17-083146.5 14.36  GAIA 6320983840030654976 18.50  15 26 03.18166 -08 31 46.5158  0.00034
FRC J1526-0835  15 26 04.35 -08 35 22.20   2.15  2.15     2.6  0.2                           A3 3FGL J1525.8-0834   2.92 1.91                                                              NVSS 152603-083523      5.8
FRC J1526-3806  15 26 34.46 -38 06 14.41   0.80  0.80    14.3  0.1     9.5  0.1  -0.83 0.04  A5 3FGL J1527.0-3804   5.36 2.88                                 SUMSS J152634-380614    93.  NVSS 152634-380613     60.6  TGSS J152634.2-380613    289.2  WISE J152634.39-380613.7 15.16  GAIA 6006610792519564928 20.45  15 26 34.36451 -38 06 16.6639  0.00022
FRC J1526-4502  15 26 18.38 -45 02 41.72   0.96  0.87    17.5  0.2    14.0  0.2  -0.45 0.05  A3 3FGL J1526.3-4505   2.50 1.20                                 SUMSS J152618-450246    24.                                                               WISE J152618.51-450242.0 14.80  GAIA 5999720148856342400 19.09  15 26 18.50116 -45 02 41.9530  0.00037
FRC J1528-2247  15 28 32.82 -22 47 35.20   2.15  2.15     0.9  0.1     1.2  0.2   0.58 0.56  A3 3FGL J1528.7-2247   2.15 0.68
FRC J1528-2858  15 28 14.76 -28 58 49.87   0.84  0.84    68.7  0.4    38.2  0.2  -1.19 0.02  A3 3FGL J1528.1-2904   5.37 2.90  RFC J1528-2858   27.0     0.3                               NVSS 152816-285823    389.9  TGSS J152814.3-285854    247.8  WISE J152814.53-285851.5 14.44  GAIA 6209880320348135552 19.97  15 28 14.54313 -28 58 51.5464  0.00086
FRC J1529+6731  15 29 43.21 +67 31 47.13   0.30  0.30    68.1  0.1    52.9  0.1  -0.75 0.01  V2 3FGL J1529.5+6733   1.90 0.65  RFC J1529+6731   29.0   120.0                               NVSS 152943+673148     33.6  TGSS J152943.0+673144     36.4  WISE J152943.23+673146.8 16.17
FRC J1531-2619  15 31 42.28 -26 19 33.54   0.80  0.80     9.1  0.1    10.2  0.3   0.23 0.08  A4 3FGL J1532.0-2618   4.87 2.56                                                              NVSS 153142-261934     57.3  TGSS J153142.3-261935    151.3
FRC J1536-4948  15 36 29.73 -49 48 45.20   2.15  2.15     1.4  0.2                           A2 3FGL J1536.3-4949   1.15 2.90                                                                                                                                                           GAIA 5985599743798640384 18.67  15 36 29.49350 -49 48 43.3373  0.00016
FRC J1537-4654  15 37 53.82 -46 54 20.72   2.25  2.85     2.8  0.4     3.6  0.7   0.51 0.68  A4 3FGL J1538.4-4656   5.56 0.79                                 SUMSS J153754-465429    18.                               TGSS J153753.9-465421     80.8                                  GAIA 5987093567802999808 21.08  15 37 53.76431 -46 54 20.2412  0.00016
FRC J1538-4651  15 38 19.50 -46 51 57.72   3.31  1.99     1.6  0.2                           A4 3FGL J1538.4-4656   4.23 0.40                                                                                                                                                           GAIA 5987094598590635136 19.21  15 38 19.56881 -46 51 56.7801  0.00016
FRC J1538-4705  15 38 19.06 -47 05 34.27   2.48  2.28     2.3  0.3                           A4 3FGL J1538.4-4656   9.52 0.88                                                                                                                                                           GAIA 5987088237716814720 15.77  15 38 18.65598 -47 05 27.6791  0.00016
FRC J1539-4644  15 39 08.41 -46 44 51.02   1.82  1.55    36.6  0.7                           A2 3FGL J1538.4-4656  13.51 1.47                                 SUMSS J153906-464527    29.                                                               WISE J153908.30-464449.5 15.11  GAIA 5987187576032640128 19.84  15 39 08.39178 -46 44 53.5716  0.00040
FRC J1539-4645  15 39 06.57 -46 45 23.47   2.57  2.81     4.2  0.6                           A4 3FGL J1538.4-4656  12.88 1.40                                 SUMSS J153906-464527    29.                               TGSS J153906.0-464529    321.7                                  GAIA 5987187468645201664 18.14  15 39 05.95660 -46 45 25.9248  0.00040
FRC J1539-4654  15 39 05.27 -46 54 14.32   0.82  1.20     2.0  0.2                           A4 3FGL J1538.4-4656   7.17 1.05                                                                                                                                                           GAIA 5987184273185444096 15.76  15 39 05.67218 -46 54 15.7142  0.00017
FRC J1539-4656  15 39 42.74 -46 56 10.39   4.48  1.10     3.9  0.7                           A4 3FGL J1538.4-4656  13.32 2.00                                                                                                                                                           GAIA 5987136483088849024 19.80  15 39 42.95065 -46 56 12.4974  0.00017
FRC J1541+1414  15 41 50.09 +14 14 37.56   0.30  0.30    31.4  0.1    18.9  0.1  -1.51 0.03  V2 3FGL J1541.6+1414   3.34 1.94  RFC J1541+1414   24.0    15.7                               NVSS 154150+141437     34.4                                  WISE J154150.09+141437.6 13.56  GAIA 1194179544567911296 18.46  15 41 50.09704 +14 14 37.5766  0.00011
FRC J1541+1418  15 41 40.96 +14 18 55.21   0.30  0.30     2.5  0.1                           V2 3FGL J1541.6+1414   5.00 2.60                                                              NVSS 154140+141850      3.6
FRC J1542-5914  15 42 38.52 -59 14 11.68   0.86  0.83    30.0  0.2    13.3  0.2  -1.65 0.04  A3 3FGL J1542.4-5911   2.60 0.64                                 SUMSS J154238-591410   117.                                                                                               GAIA 5833837005726703104 20.40  15 42 38.32075 -59 14 09.5851  0.00021
FRC J1543-0242  15 43 59.27 -02 42 01.87   3.53  3.13     2.4  0.2                           A1 3FGL J1543.5-0244   7.07 2.37                                                                                                                           WISE J154359.40-024200.9 16.58
FRC J1543-0256  15 43 43.99 -02 56 08.75   0.96  3.68     3.6  0.5                           A4 3FGL J1543.5-0244  11.55 2.86                                                              NVSS 154343-025608      8.3                                                                  GAIA 4402788228015031552 20.91  15 43 43.98434 -02 56 12.9894  0.00049
FRC J1543-2550  15 43 58.40 -25 50 46.35   2.27  1.60                  3.7  0.3              A2 3FGL J1544.1-2555   4.80 1.69                                                                                                                                                           GAIA 6235016019450131968 20.37  15 43 58.00219 -25 50 42.9470  0.00029
FRC J1544-1126  15 44 31.94 -11 26 04.24   3.08  2.48                  1.5  0.2              A1 3FGL J1544.6-1125   2.22 1.41                                                                                                                           WISE J154431.91-112604.9 15.32  GAIA 6268530233373545856 20.24  15 44 32.27341 -11 26 12.5265  0.00040
FRC J1544-2548  15 44 06.06 -25 48 57.05   1.65  1.30                  2.4  0.1              A2 3FGL J1544.1-2555   6.25 2.13                                                                                                                                                           GAIA 6235016152592116864 19.79  15 44 05.48390 -25 48 59.9415  0.00029
FRC J1544-254A  15 44 20.48 -25 48 17.17   4.26  3.03     1.3  0.1                           A2 3FGL J1544.1-2555   7.58 2.69
FRC J1544-2549  15 44 03.34 -25 49 12.53   2.44  1.78                  2.1  0.2              A2 3FGL J1544.1-2555   6.04 2.06
FRC J1544-254C  15 44 17.12 -25 49 51.00   3.64  2.58                  1.1  0.1              A2 3FGL J1544.1-2555   5.84 2.07
FRC J1544-2550  15 44 12.63 -25 50 01.30   0.80  0.80    64.7  0.1    35.8  0.2  -1.20 0.01  A5 3FGL J1544.1-2555   5.35 1.85                                                              NVSS 154412-255000    211.6  TGSS J154412.6-255001    870.3                                  GAIA 6235004710799201152 18.90  15 44 12.90870 -25 49 56.1685  0.00029
FRC J1544-255A  15 44 25.28 -25 50 51.25   2.14  1.48                  3.3  0.2              A2 3FGL J1544.1-2555   6.03 2.35                                                                                                                                                           GAIA 6235003821740747264 18.99  15 44 25.95275 -25 50 49.0098  0.00029
FRC J1544-2551  15 44 14.44 -25 51 04.90   2.42  1.94                  1.7  0.1              A2 3FGL J1544.1-2555   4.47 1.58                                                                                                                                                           GAIA 6235004057964120320 17.54  15 44 14.95178 -25 51 08.0290  0.00029
FRC J1544-255C  15 44 15.46 -25 51 42.50   3.58  2.62     1.6  0.1                           A2 3FGL J1544.1-2555   4.01 1.45                                                                                                                                                           GAIA 6235004062261166848 20.56  15 44 15.71294 -25 51 46.0114  0.00029
FRC J1544-255D  15 44 19.45 -25 51 26.62   2.06  1.47                  2.5  0.2              A2 3FGL J1544.1-2555   4.73 1.78                                                                                                                                                           GAIA 6235003680008267648 19.34  15 44 19.90511 -25 51 32.8037  0.00029
FRC J1544-6641  15 44 59.05 -66 41 46.80   0.82  0.81    47.3  0.1    37.1  0.1  -0.49 0.01  A3 3FGL J1545.0-6641   0.61 0.72                                 SUMSS J154459-664146    67.                                                               WISE J154458.88-664146.9 13.44  GAIA 5820895302840050816 17.93  15 44 58.92131 -66 41 46.8398  0.00018
FRC J1546+0819  15 46 04.22 +08 19 17.31   0.80  0.81    14.8  0.2    23.9  0.3   0.97 0.05  A4 3FGL J1546.0+0818   1.31 1.43  RFC J1546+0819   25.0   220.4                               NVSS 154604+081915     10.1                                                                  GAIA 4431209980821021952 17.28  15 46 04.25678 +08 19 13.4319  0.00109
FRC J1547-2802  15 47 11.77 -28 02 23.23   1.10  1.06    29.9  0.5    46.2  0.8   0.88 0.07  A4 3FGL J1547.1-2801   1.13 0.53  RFC J1547-2802   18.0   141.0                               NVSS 154712-280221     46.7  TGSS J154712.1-280223     49.5                                  GAIA 6233448901844686848 18.84  15 47 12.13328 -28 02 21.5787  0.00085
FRC J1547-2804  15 47 27.52 -28 04 18.98   2.22  1.27    17.6  0.8                           A4 3FGL J1547.1-2801   5.10 2.42                                                              NVSS 154727-280422    114.4  TGSS J154727.8-280422    517.9  WISE J154727.45-280416.6 15.61  GAIA 6233261022795462144 19.95  15 47 27.47176 -28 04 19.0592  0.00025
FRC J1548+1457  15 48 24.38 +14 57 02.78   0.30  0.30    22.0  0.4    24.4  0.7   0.27 0.12  V1 3FGL J1548.4+1455   1.57 1.71  RFC J1548+1457   29.0   122.7                               NVSS 154824+145702     23.9                                  WISE J154824.38+145702.8 14.27
FRC J1549-3045  15 49 46.32 -30 45 00.35   1.01  0.89    17.7  0.2    17.9  0.2   0.02 0.05  A3 3FGL J1549.9-3044   1.68 1.16  RFC J1549-3045   15.0    83.4  SUMSS J154946-304502    19.  NVSS 154946-304501     16.3                                  WISE J154946.30-304501.1 14.85  GAIA 6040533779960614144 18.98  15 49 46.30290 -30 45 01.1843  0.00081
FRC J1549-4836  15 49 30.49 -48 36 57.39   0.82  0.86     1.2  0.1     2.3  0.3   1.32 0.43  A4 3FGL J1549.4-4832   4.68 1.55                                                                                                                                                           GAIA 5985997732637796480 19.78  15 49 30.38288 -48 37 03.7186  0.00015
FRC J1549-5345  15 49 19.42 -53 45 13.67   0.81  0.81    57.2  0.3   131.7  0.4   1.69 0.02  A4 3FGL J1549.1-5347c  2.13 0.93
FRC J1550+6029  15 50 22.02 +60 29 47.22   0.30  0.30     1.2  0.1          0.1  -1.60 0.67  V2 3FGL J1550.4+6027   2.27 1.76                                                              NVSS 155021+602951      5.9                                  WISE J155022.02+602947.3 15.82
FRC J1552-0325  15 52 46.57 -03 25 42.15   1.02  1.93     4.0  0.3                           A4 3FGL J1553.3-0322c  9.52 2.19                                                              NVSS 155246-032539     14.6  TGSS J155246.5-032539     59.5
FRC J1552-5329  15 52 59.20 -53 29 27.71   1.49  1.16                  4.7  0.2              A3 3FGL J1552.8-5330   1.81 1.05                                                                                                                                                           GAIA 5885000786400887424 20.17  15 52 59.43993 -53 29 26.5968  0.00027
FRC J1553+5437  15 53 13.85 +54 37 51.00   0.30  0.30     5.1  0.1     3.1  0.1  -1.48 0.15  V2 3FGL J1553.1+5437   0.71 0.36                                                              NVSS 155313+543751     25.3                                                                  GAIA 1597518583305414528 18.60  15 53 13.09617 +54 37 47.7502  0.00030
FRC J1553-0316  15 53 03.59 -03 16 23.22   2.36  2.29 >   1.7  0.2                           A2 3FGL J1553.3-0322c  8.10 1.63
FRC J1553-0318  15 53 01.66 -03 18 18.72   1.38  1.41              >  11.8  0.7              A2 3FGL J1553.3-0322c  7.02 1.46
FRC J1553-0319  15 53 06.48 -03 19 32.17   1.33  1.29                 12.0  0.6              A2 3FGL J1553.3-0322c  5.31 1.11
FRC J1553-0320  15 53 06.08 -03 20 58.07   1.47  1.20                  9.5  0.2              A2 3FGL J1553.3-0322c  4.64 1.03
FRC J1553-032A  15 53 06.62 -03 20 35.95   1.18  1.18     9.2  0.4                           A4 3FGL J1553.3-0322c  4.68 1.02                                                                                                                           WISE J155306.58-032035.2 16.79  GAIA 4399860743944905216 19.55  15 53 06.53513 -03 20 36.2287  0.00042
FRC J1553-0321  15 53 06.29 -03 21 24.79   0.86  1.72    17.6  0.2     2.1  0.1  -4.32 0.12  A2 3FGL J1553.3-0322c  4.42 1.01
FRC J1553-032C  15 53 23.34 -03 21 05.46   4.80  4.02     8.1  0.4                           A2 3FGL J1553.3-0322c  1.79 0.35
FRC J1553-0323  15 53 06.23 -03 23 40.71   2.77  2.82 >   3.1  0.3    11.6  0.2   2.68 0.23  A1 3FGL J1553.3-0322c  4.26 1.01                                                              NVSS 155306-032322    135.9  TGSS J155306.2-032319    690.2
FRC J1553-032F  15 53 06.36 -03 23 00.30   0.82  2.00    14.1  1.0    12.9  0.7  -0.18 0.25  A4 3FGL J1553.3-0322c  4.15 1.00                                                              NVSS 155306-032322    135.9
FRC J1553-032H  15 53 46.43 -03 23 51.10   2.15  2.15     1.3  0.2     2.3  0.5   1.16 0.75  A4 3FGL J1553.3-0322c  5.93 1.41                                                                                                                           WISE J155346.58-032348.7 16.63
FRC J1553-032J  15 53 06.25 -03 25 57.90   0.84  0.84    20.2  0.1                           A2 3FGL J1553.3-0322c  5.19 1.10
FRC J1553-032K  15 53 07.67 -03 25 08.62   1.17  3.48    13.9  0.5                           A2 3FGL J1553.3-0322c  4.44 0.96
FRC J1553-0329  15 53 12.55 -03 29 43.80   0.88  2.03     2.3  0.2     2.7  0.4   0.33 0.48  A4 3FGL J1553.3-0322c  7.33 1.44                                                              NVSS 155312-032943     14.3  TGSS J155312.4-032946     41.4  WISE J155312.46-032945.4 16.82
FRC J1553-3118  15 53 33.55 -31 18 31.15   0.80  0.80   100.2  0.1    96.9  0.3  -0.07 0.01  A4 3FGL J1553.5-3118   0.67 0.89  RFC J1553-3118   86.0  4279.8  SUMSS J155333-311828   139.  NVSS 155333-311831    155.6  TGSS J155333.5-311830    202.7  WISE J155333.56-311830.9 12.27  GAIA 6039714991692400512 16.64  15 53 33.54509 -31 18 31.4223  0.00077
FRC J1554-5314  15 54 25.83 -53 14 25.30   2.15  2.15    15.8  2.4    32.7  0.6   1.48 0.35  A1 3FGL J1554.4-5315c  1.24 1.09                                 SUMSS J155425-531434    42.                                                                                               GAIA 5981070370060516096 19.34  15 54 26.02620 -53 14 31.7867  0.00031
FRC J1557-4225  15 57 00.57 -42 25 43.70   0.81  0.80    74.1  0.2    41.1  0.1  -1.20 0.01  A3 3FGL J1557.0-4225   0.70 0.14                                 SUMSS J155700-422542   292.                               TGSS J155700.6-422539   1325.7  WISE J155700.50-422543.5 14.37  GAIA 5994822447338194816 20.01  15 57 01.00758 -42 25 41.8887  0.00018
FRC J1600-2524  16 00 05.38 -25 24 39.90   0.83  0.82    37.6  0.2    27.3  0.3  -0.65 0.03  A3 3FGL J1559.8-2525   3.18 2.15                                                              NVSS 160005-252439     44.9                                  WISE J160005.35-252439.7 14.03  GAIA 6235873359348598784 18.96  16 00 05.36707 -25 24 39.7998  0.00023
FRC J1602-1929  16 02 48.60 -19 29 44.86   1.02  0.84    25.3  0.4    26.1  0.6   0.06 0.08  A4 3FGL J1602.8-1924   5.42 1.73  RFC J1602-1929   19.0     3.8                               NVSS 160248-192947     27.9                                  WISE J160248.55-192947.1 13.88  GAIA 6247287664430665344 18.39  16 02 48.55668 -19 29 47.2505  0.00049
FRC J1602-1931  16 02 58.24 -19 31 38.41   0.80  0.80    25.6  0.1    19.0  0.2  -0.61 0.03  A4 3FGL J1602.8-1924   7.33 2.34                                                              NVSS 160258-193139     85.2  TGSS J160258.2-193139    274.8  WISE J160258.26-193138.1 16.05  GAIA 6247286569215789056 20.74  16 02 58.74335 -19 31 44.2715  0.00049
FRC J1603-6010  16 03 46.75 -60 10 41.32   2.22  1.65     3.5  0.1     2.5  0.1  -0.68 0.14  A3 3FGL J1603.7-6011   1.09 0.57                                                                                                                                                           GAIA 5833156098730270720 18.44  16 03 47.73959 -60 10 40.3918  0.00013
FRC J1611+1410  16 11 37.83 +14 10 46.26   0.30  0.30 >   3.9  0.2 >   4.3  0.3              V1 3FGL J1611.9+1404   7.35 2.21                                                              NVSS 161137+141046    157.4  TGSS J161137.7+141046    365.7  WISE J161137.76+141046.7 16.00
FRC J1611+1411  16 11 51.60 +14 11 34.33   0.30  0.30     7.0  0.1                           V2 3FGL J1611.9+1404   6.88 1.98                                                              NVSS 161151+141132     80.0
FRC J1612+1400  16 12 00.92 +14 00 08.16   0.30  0.30     1.8  0.1                           V2 3FGL J1611.9+1404   4.81 1.39                                                              NVSS 161200+140007      3.7                                  WISE J161200.93+140008.4 14.95
FRC J1616+5846  16 16 09.69 +58 46 12.34   0.30  0.30     3.9  0.1                           V2 3FGL J1616.8+5846   5.51 1.02                                                              NVSS 161609+584615     22.5                                  WISE J161609.97+584614.2 17.60
FRC J1616+5851  16 16 39.96 +58 51 09.22   0.30  0.30     1.4  0.1                           V2 3FGL J1616.8+5846   4.45 0.62                                                              NVSS 161639+585106      5.4
FRC J1616-4454  16 16 15.12 -44 54 49.50   3.03  1.81     2.1  0.3                           A4 3FGL J1615.6-4450   7.83 2.82                                                                                                                                                           GAIA 5990694738940704640 19.00  16 16 15.51228 -44 54 46.2473  0.00013
FRC J1616-5846  16 16 56.60 -58 46 26.80   2.15  2.15              >   1.7  0.2              A1 3FGL J1617.4-5846   4.11 2.74                                                                                                                                                           GAIA 5834978092573517440 19.07  16 16 56.79233 -58 46 28.5957  0.00029
FRC J1617+5853  16 17 04.92 +58 53 17.47   0.30  0.30     3.7  0.1                           V2 3FGL J1616.8+5846   6.54 0.88                                                                                                                                                           GAIA 1622421628321832832 17.40  16 17 04.06665 +58 53 14.8566  0.00024
FRC J1617+5854  16 17 30.73 +58 54 05.31   0.30  0.30 >   6.8  0.1                           V2 3FGL J1616.8+5846   8.71 1.29                                                              NVSS 161730+585405     71.4                                  WISE J161730.73+585406.1 16.82
FRC J1617-5843  16 17 28.04 -58 43 14.40   2.15  2.15              >   1.8  0.2              A1 3FGL J1617.4-5846   2.78 1.45                                                                                                                                                           GAIA 5834979428311801728 17.73  16 17 28.28681 -58 43 09.7589  0.00029
FRC J1618+5517  16 18 34.15 +55 17 50.47   0.30  0.30     2.5  0.2                           V2 3FGL J1618.8+5520   3.58 0.88                                                              NVSS 161834+551750     17.7                                  WISE J161834.17+551750.6 13.85
FRC J1618-5018  16 18 37.47 -50 18 52.41   0.80  0.80   139.6  0.2   105.1  0.3  -0.58 0.01  A4 3FGL J1619.0-5014c  6.20 2.89                                                                                                                                                           GAIA 5935278047235568384 16.84  16 18 37.62922 -50 18 50.0515  0.00013
FRC J1619+5517  16 19 22.64 +55 17 55.40   0.30  0.30    16.2  0.1 >   2.3  0.1              V2 3FGL J1618.8+5520   5.55 1.52  RFC J1619+5517   16.0     6.0                               NVSS 161922+551755     12.8                                  WISE J161922.62+551755.3 15.81
FRC J1619+7537  16 19 13.75 +75 37 53.45   0.30  0.30    36.3  0.1    30.2  0.1  -0.55 0.02  V2 3FGL J1619.1+7538   0.61 0.61  RFC J1619+7537   11.0   339.6                               NVSS 161913+753753     88.1  TGSS J161913.7+753751    225.1                                  GAIA 1703332631720462848 18.54  16 19 13.74142 +75 37 53.4581  0.00008
FRC J1619-5009  16 19 23.45 -50 09 20.19   0.80  0.80   412.5  0.4   271.0  0.4  -0.85 0.00  A4 3FGL J1619.0-5014c  5.98 2.70                                 SUMSS J161923-500919   782.                                                                                               GAIA 5935285782477009664 19.98  16 19 23.22644 -50 09 22.8311  0.00012
FRC J1619-5100  16 19 52.70 -51 00 29.10   1.34  1.56 >  11.2  0.3                           A2 3FGL J1620.0-5101   1.88 1.80                                                                                                                                                           GAIA 5934873877965812992 18.43  16 19 52.47204 -51 00 29.6451  0.00035
FRC J1620-2328  16 20 11.72 -23 28 24.15   2.81  2.14     2.2  0.2     1.6  0.2  -0.65 0.44  A2 3FGL J1621.1-2331  12.94 2.99                                                              NVSS 162012-232822      9.1  TGSS J162011.8-232824    116.1
FRC J1620-2342  16 20 59.91 -23 42 04.30   2.15  2.15 >   2.1  0.2                           A2 3FGL J1621.1-2331  10.86 2.23                                                              NVSS 162100-234203   1219.2  TGSS J162100.3-234203   8811.0
FRC J1620-5102  16 20 15.37 -51 02 13.78   1.24  1.56 >  10.3  0.3                           A2 3FGL J1620.0-5101   2.16 2.08                                                                                                                                                           GAIA 5934826702026502528 13.48  16 20 15.11908 -51 02 13.7175  0.00035
FRC J1620-5149  16 20 41.09 -51 49 44.00   2.09  1.51                  2.4  0.2              A3 3FGL J1620.8-5149   1.14 0.83                                                                                                                                                           GAIA 5934764339075308288 20.23  16 20 41.42919 -51 49 41.8187  0.00013
FRC J1620-514A  16 20 45.47 -51 49 32.28   1.48  1.19     6.0  0.2                           A3 3FGL J1620.8-5149   0.51 0.35                                                                                                                                                           GAIA 5934765747823518208 17.65  16 20 45.35054 -51 49 32.3302  0.00013
FRC J1621-2320  16 21 25.85 -23 20 25.97   1.34  1.09    16.2  0.5                           A2 3FGL J1621.1-2331  11.74 2.43                                                              NVSS 162125-232024     71.1  TGSS J162125.6-232025    500.9  WISE J162125.77-232024.8 15.15  GAIA 6050245839179395584 20.53  16 21 25.31425 -23 20 32.3688  0.00018
FRC J1622-5003  16 22 54.76 -50 03 44.53   3.33  3.13 >  10.3  0.4                           A2 3FGL J1622.9-5004   0.76 1.32                                                                                                                                                           GAIA 5935345877645183616 19.86  16 22 54.97881 -50 03 45.2470  0.00055
FRC J1622-5005  16 22 54.63 -50 05 18.41   1.37  3.88              >  29.1  1.3              A2 3FGL J1622.9-5004   0.81 1.40                                                                                                                                                           GAIA 5935344984291865344 19.39  16 22 54.97338 -50 05 23.0761  0.00012
FRC J1623-0316  16 23 15.04 -03 16 13.34   1.17  1.08     4.7  0.1     3.4  0.1  -0.66 0.10  A2 3FGL J1622.9-0312   5.90 2.98                                                              NVSS 162315-031611      9.8                                  WISE J162314.95-031613.5 17.08
FRC J1624-4042  16 24 02.62 -40 42 01.17   2.76  2.16     1.4  0.1     1.2  0.1  -0.31 0.31  A2 3FGL J1624.2-4041   2.36 2.37
FRC J1624-4658  16 24 01.88 -46 58 04.08   2.51  1.68     4.3  0.2     2.3  0.2  -1.27 0.27  A3 3FGL J1624.1-4700   2.64 1.28                                 SUMSS J162401-465759    17.                                                                                               GAIA 5942239261517933952 19.65  16 24 02.02108 -46 58 05.1274  0.00075
FRC J1625-2051  16 25 40.13 -20 51 59.39   0.80  0.81     4.6  0.1     3.7  0.2  -0.44 0.15  A4 3FGL J1625.6-2058   6.69 2.81                                                              NVSS 162540-205202     21.4                                  WISE J162540.32-205201.4 16.21
FRC J1625-4228  16 25 01.35 -42 28 27.07   1.17  2.29     2.6  0.3     3.8  0.3   0.77 0.39  A4 3FGL J1624.8-4233   6.03 1.78                                                                                                                                                           GAIA 5992712484539444224 20.40  16 25 01.24175 -42 28 30.1171  0.00089
FRC J1625-4232  16 25 07.36 -42 32 35.94   0.82  0.84     2.0  0.1     2.3  0.4   0.28 0.45  A4 3FGL J1624.8-4233   3.82 1.49                                                                                                                                                           GAIA 5992688604512845184 20.74  16 25 07.04755 -42 32 36.1866  0.00089
FRC J1625-4409  16 25 39.08 -44 09 58.80   2.91  2.34     2.1  0.2                           A2 3FGL J1626.3-4406   7.89 2.63                                                                                                                           WISE J162539.17-440958.7 12.36  GAIA 5944141760212785024 17.29  16 25 39.18262 -44 09 58.5496  0.00013
FRC J1626-4400  16 26 17.71 -44 00 50.38   4.75  3.57     3.6  0.4     2.6  0.2  -0.66 0.38  A2 3FGL J1626.3-4406   5.82 1.90                                                                                                                                                           GAIA 5944150247074293632 18.64  16 26 17.64391 -44 00 47.6894  0.00077
FRC J1626-4404  16 26 38.60 -44 04 58.41   4.47  3.55     1.5  0.2                           A2 3FGL J1626.3-4406   3.90 1.30                                                                                                                                                           GAIA 5944146093847621504 20.45  16 26 38.70568 -44 04 54.3784  0.00013
FRC J1626-4415  16 26 32.58 -44 15 15.24   4.52  3.42     3.6  0.3     2.6  0.2  -0.66 0.33  A2 3FGL J1626.3-4406   8.93 2.92                                                                                                                                                           GAIA 5944137606990089856 21.13  16 26 32.68062 -44 15 21.7370  0.00067
FRC J1626-4906  16 26 28.41 -49 06 58.40   0.98  0.89              >  10.2  0.2              A3 3FGL J1626.2-4911   5.22 2.83                                                                                                                                                           GAIA 5941414803876780160 19.44  16 26 28.60978 -49 06 58.9149  0.00012
FRC J1626-4907  16 26 26.74 -49 07 18.90   0.81  0.80   229.1  0.5                           A3 3FGL J1626.2-4911   4.80 2.60                                                                                                                                                           GAIA 5941414799585051648 19.64  16 26 27.08140 -49 07 22.6152  0.00012
FRC J1626-4913  16 26 22.43 -49 13 48.60   0.81  0.80   122.4  0.3    30.6  0.2  -2.81 0.02  A3 3FGL J1626.2-4911   2.21 1.20                                                                                                                                                           GAIA 5941390442817684224 19.90  16 26 22.93273 -49 13 44.8846  0.00068
FRC J1626-8043  16 26 05.19 -80 43 14.58   1.45  2.46 >   2.0  0.2                           A4 3FGL J1628.7-8056  14.24 2.03                                 SUMSS J162603-804312   123.                                                               WISE J162604.06-804315.0 16.41
FRC J1626-8103  16 26 23.42 -81 03 39.48   0.81  0.81    11.4  0.2     7.0  0.4  -0.99 0.15  A4 3FGL J1628.7-8056   9.35 1.40                                 SUMSS J162622-810337   143.
FRC J1627+0251  16 27 54.38 +02 51 05.21   0.81  0.82    51.4  0.4 >  10.6  0.3              A5 3FGL J1628.1+0254   5.24 1.86  RFC J1628+024A   60.0    15.4                               NVSS 162754+025109     28.7  TGSS J162754.1+025109     48.8                                  GAIA 4433318878482801024 18.22  16 27 54.14372 +02 51 09.4125  0.00033
FRC J1627+3217  16 27 45.31 +32 17 13.08   0.30  0.30     1.1  0.1                           V2 3FGL J1627.8+3217   1.64 1.01                                                              NVSS 162745+321715      4.0                                  WISE J162745.33+321712.5 17.71  GAIA 1325328123297842688 20.55  16 27 45.66877 +32 17 08.9537  0.00005
FRC J1627-4546  16 27 27.85 -45 46 02.47   1.43  0.85     4.1  0.3                           A4 3FGL J1628.4-4546  10.47 2.35                                 SUMSS J162727-454557    31.                                                                                               GAIA 5942408380136171264 15.07  16 27 27.44746 -45 46 02.1952  0.00065
FRC J1627-4547  16 27 34.33 -45 47 08.70   2.15  2.15 >   1.8  0.2    29.9  0.8              A4 3FGL J1628.4-4546   9.34 2.09                                                                                                                                                           GAIA 5942408105258188800 17.96  16 27 34.45036 -45 47 05.4147  0.00065
FRC J1627-5741  16 27 22.59 -57 41 12.39   1.23  0.97     1.1  0.2                           A4 3FGL J1628.1-5740   6.10 2.66                                                                                                                                                           GAIA 5928161290714888832 20.62  16 27 22.44526 -57 41 08.1601  0.00012
FRC J1627-8059  16 27 52.51 -80 59 12.27   0.89  1.02     5.1  0.2     3.9  0.8  -0.54 0.50  A4 3FGL J1628.7-8056   3.71 0.54                                 SUMSS J162752-805914    17.
FRC J1628+0249  16 28 09.30 +02 49 35.30   2.15  2.15    40.9  0.2    15.7  0.2  -1.94 0.04  A5 3FGL J1628.1+0254   4.97 1.72  RFC J1628+0249   12.0     3.3                               NVSS 162810+024931     31.9  TGSS J162810.0+024931     38.4
FRC J1628-2425  16 28 20.61 -24 25 45.90   0.80  0.80    15.2  0.1    17.8  0.1   0.32 0.02  A5 3FGL J1628.2-2431c  5.98 2.59  RFC J1628-2425   14.0     0.6                               NVSS 162820-242548     11.4                                  WISE J162820.61-242546.2 14.99
FRC J1628-3343  16 28 19.90 -33 43 41.30   0.94  0.87    19.1  0.2    14.3  0.3  -0.59 0.06  A3 3FGL J1628.1-3344   2.89 2.32  RFC J1628-3343   28.0    13.0  SUMSS J162820-334332    10.  NVSS 162819-334342     19.9                                  WISE J162819.89-334341.6 13.81  GAIA 6024061721387731328 20.28  16 28 19.90029 -33 43 41.6014  0.00104
FRC J1628-5737  16 28 21.09 -57 37 03.24   2.13  2.96     1.5  0.2                           A4 3FGL J1628.1-5740   3.87 1.24                                 SUMSS J162821-573700    11.                                                                                               GAIA 5928184655353723904 20.58  16 28 20.93690 -57 37 01.1984  0.00012
FRC J1629-1100  16 29 52.94 -11 00 36.11   0.89  1.10     4.6  0.2     4.3  0.7  -0.14 0.42  A4 3FGL J1630.2-1052   9.86 1.85                                                              NVSS 162953-110038     22.3  TGSS J162952.9-110037    240.0  WISE J162953.06-110036.1 16.20  GAIA 4332033757119001600 19.84  16 29 53.03520 -11 00 35.3929  0.00016
FRC J1629-4541  16 29 14.59 -45 41 16.48   0.80  0.87    38.2  0.6 >   5.4  0.6              A4 3FGL J1628.4-4546   9.76 1.87                                 SUMSS J162914-454117    52.                                                               WISE J162914.62-454116.3 14.78  GAIA 5943720823362261888 19.69  16 29 13.87519 -45 41 22.6526  0.00062
FRC J1629-4855  16 29 25.15 -48 55 00.04   0.80  0.80    20.7  0.1     8.6  0.1  -1.78 0.03  A5 3FGL J1628.9-4852   5.30 2.76                                 SUMSS J162924-485458    45.                                                               WISE J162925.41-485459.9  0.00  GAIA 5940761590907383040 19.26  16 29 24.66946 -48 54 55.1145  0.00012
FRC J1629-6125  16 29 36.05 -61 25 33.12   0.80  0.80    21.6  0.1    21.0  0.2  -0.06 0.03  A4 3FGL J1630.3-6126   5.27 1.59  RFC J1629-6125   12.0     5.4  SUMSS J162935-612530    31.                                                                                               GAIA 5830313998634221184 18.56  16 29 36.06275 -61 25 32.9874  0.00011
FRC J1630-1052  16 30 49.49 -10 52 18.43   0.86  0.88     5.8  0.2     4.8  0.4  -0.38 0.24  A4 3FGL J1630.2-1052   9.04 2.21                                                              NVSS 163049-105218     29.7  TGSS J163049.5-105218    240.6  WISE J163049.66-105216.9 17.25
FRC J1630-1054  16 30 38.59 -10 54 19.74   1.76  2.10     3.8  0.4     3.1  0.5  -0.41 0.54  A4 3FGL J1630.2-1052   6.76 1.48                                                              NVSS 163038-105416     20.1  TGSS J163038.7-105418    120.1
FRC J1630-1055  16 30 53.66 -10 55 33.48   1.18  1.09     7.1  0.2                           A2 3FGL J1630.2-1052  10.66 2.35                                                                                                                                                           GAIA 4332117010763821056 18.57  16 30 54.00845 -10 55 34.2868  0.00027
FRC J1630-1058  16 30 29.45 -10 58 03.66   3.28  2.16 >   1.2  0.2                           A2 3FGL J1630.2-1052   7.31 1.38                                                                                                                                                           GAIA 4332034684834263936 20.52  16 30 29.49443 -10 58 04.2999  0.00016
FRC J1630-4344  16 30 32.10 -43 44 14.28   3.37  2.30     2.9  0.2     1.8  0.2  -0.97 0.37  A3 3FGL J1630.3-4346   2.51 0.98                                                                                                                                                           GAIA 5944496799389810560 18.13  16 30 31.48950 -43 44 19.1114  0.00077
FRC J1630-6123  16 30 28.72 -61 23 19.49   1.73  1.30     6.5  0.2     5.8  0.3  -0.23 0.17  A3 3FGL J1630.3-6126   2.97 0.71                                                                                                                           WISE J163028.61-612319.4 14.29  GAIA 5830407384085528192 19.26  16 30 28.50798 -61 23 18.2041  0.00011
FRC J1630-8101  16 30 04.73 -81 01 00.63   0.80  0.82     5.9  0.2     5.7  0.3  -0.07 0.18  A4 3FGL J1628.7-8056   5.94 0.88                                 SUMSS J163004-810100    38.                                                                                               GAIA 5775166717311329792 19.89  16 30 02.46920 -81 01 07.9511  0.00013
FRC J1631-1054  16 31 01.01 -10 54 47.60   2.15  2.15     1.3  0.2                           A2 3FGL J1630.2-1052  12.18 2.81                                                                                                                                                           GAIA 4332117358657065600 20.45  16 31 01.33504 -10 54 55.1138  0.00027
FRC J1631-1055  16 31 01.12 -10 55 57.81   1.38  1.59     6.4  0.1                           A2 3FGL J1630.2-1052  12.52 2.78
FRC J1631-1057  16 31 00.56 -10 57 24.34   4.53  1.43 >   2.0  0.3    18.8  0.1   4.55 0.32  A4 3FGL J1630.2-1052  12.92 2.74                                                              NVSS 163100-105719    218.8  TGSS J163100.4-105719   1612.3
FRC J1631-8050  16 31 47.23 -80 50 20.10   2.35  0.88     2.0  0.3                           A4 3FGL J1628.7-8056   9.29 1.46                                 SUMSS J163144-805022    13.
FRC J1634+4253  16 34 49.62 +42 53 29.77   0.30  0.30 >  14.0  0.1                           V2 3FGL J1635.3+4257   7.63 1.81                                                              NVSS 163449+425330     30.8  TGSS J163449.2+425326     55.8  WISE J163449.60+425329.6 15.72
FRC J1634-8057  16 34 45.23 -80 57 52.63   2.70  1.05 >   1.9  0.2                           A4 3FGL J1628.7-8056  14.40 2.34                                 SUMSS J163446-805803   189.                                                                                               GAIA 5774985229174928256 20.11  16 34 45.04478 -80 57 56.6487  0.00013
FRC J1635+4301  16 35 34.43 +43 01 44.62   0.30  0.30     1.8  0.1                           V2 3FGL J1635.3+4257   4.33 0.85                                                              NVSS 163534+430148      6.1                                  WISE J163534.46+430145.0 13.10  GAIA 1405278050454688000 19.80  16 35 34.52263 +43 01 45.1966  0.00004
FRC J1635-4707  16 35 55.55 -47 07 46.81   2.29  1.57                  2.1  0.1              A3 3FGL J1636.2-4709c  3.55 1.21                                                                                                                                                           GAIA 5941301382385795968 20.56  16 35 55.79135 -47 07 47.7321  0.00012
FRC J1635-4709  16 35 50.30 -47 09 35.61   1.06  0.91    13.6  0.2     9.2  0.2  -0.79 0.07  A3 3FGL J1636.2-4709c  3.98 1.65                                                                                                                                                           GAIA 5941299763176638720 18.74  16 35 50.27127 -47 09 33.1492  0.00012
FRC J1636-4712  16 36 05.77 -47 12 40.65   0.80  0.81    53.8  0.4    28.6  1.4  -1.28 0.11  A4 3FGL J1636.2-4709c  3.41 0.89                                 SUMSS J163606-471237   152.                                                                                               GAIA 5941296468940838784 19.66  16 36 06.22938 -47 12 38.4271  0.00068
FRC J1636-4732  16 36 25.97 -47 32 19.91   0.87  0.92              >  52.5  1.0              A2 3FGL J1636.2-4734   2.96 2.69                                                                                                                                                           GAIA 5941273585357681024 20.78  16 36 25.98638 -47 32 16.6821  0.00061
FRC J1636-473A  16 36 27.28 -47 32 59.80   2.15  2.15              >   1.6  0.3              A2 3FGL J1636.2-4734   2.59 2.51                                                                                                                           WISE J163627.17-473301.3  9.71  GAIA 5941273516634591488 19.95  16 36 27.54544 -47 33 08.3211  0.00061
FRC J1636-4733  16 36 15.30 -47 33 15.79   1.61  1.36 >  13.3  0.3                           A2 3FGL J1636.2-4734   1.55 1.31                                                                                                                                                           GAIA 5941273924658562304 20.32  16 36 15.19107 -47 33 15.3030  0.00061
FRC J1636-4737  16 36 12.54 -47 37 53.76   0.87  0.85                 44.3  0.7              A1 3FGL J1636.2-4734   3.16 2.70                                                                                                                                                           GAIA 5941249396094525440 19.95  16 36 12.71884 -47 37 52.6994  0.00014
FRC J1640-4633  16 40 33.43 -46 33 06.29   0.80  0.80    91.1  0.2    62.0  0.3  -0.78 0.01  A4 3FGL J1640.4-4634c  1.93 2.71                                                                                                                                                           GAIA 5942731636553043456 16.80  16 40 33.36616 -46 33 09.9304  0.00093
FRC J1640-4913  16 40 35.67 -49 13 07.91   3.90  2.97     3.6  0.3                           A2 3FGL J1640.6-4917   4.22 1.85
FRC J1640-4914  16 40 21.73 -49 14 52.60   2.67  2.09     2.4  0.2                           A2 3FGL J1640.6-4917   3.53 1.68                                                                                                                           WISE J164021.98-491454.1 13.74  GAIA 5940847142345728640 19.83  16 40 21.10678 -49 14 49.5511  0.00046
FRC J1641+8053  16 41 56.84 +80 53 02.50   0.30  0.30 >   7.5  0.1                           V2 3FGL J1642.4+8045   7.30 1.77                                                              NVSS 164158+805258     24.7
FRC J1641-2850  16 41 49.15 -28 50 18.47   0.80  0.81    32.3  0.2    20.8  1.1  -0.89 0.12  A4 3FGL J1641.5-2856   7.35 1.94  RFC J1641-2850   12.0     0.3                               NVSS 164149-285019    130.6  TGSS J164149.2-285018    733.4                                  GAIA 6032131690067944064 19.76  16 41 48.72124 -28 50 16.6430  0.00014
FRC J1641-2853  16 41 57.11 -28 53 59.38   0.80  0.81     7.2  0.1     6.5  0.2  -0.21 0.09  A4 3FGL J1641.5-2856   5.81 1.77                                                              NVSS 164157-285359     21.2                                                                  GAIA 6032130212588441472 17.18  16 41 57.41381 -28 53 56.7730  0.00014
FRC J1641-2902  16 41 03.88 -29 02 37.74   1.01  0.86     2.0  0.1     2.2  0.3   0.19 0.38  A4 3FGL J1641.5-2856   8.76 2.48                                                              NVSS 164103-290238      7.3                                                                  GAIA 6032122412927578496 17.34  16 41 04.11480 -29 02 37.3827  0.00059
FRC J1641-290A  16 41 11.97 -29 02 29.30   0.80  0.80    11.8  0.1    12.6  0.2   0.13 0.05  A4 3FGL J1641.5-2856   7.41 2.03                                 SUMSS J164112-290220    43.  NVSS 164111-290228     32.4  TGSS J164111.9-290229     90.3  WISE J164111.94-290229.4 15.75  GAIA 6032122623396057984 20.09  16 41 12.72827 -29 02 28.8714  0.00059
FRC J1641-5316  16 41 39.64 -53 16 34.84   1.53  1.32     4.8  0.1     2.0  0.1  -1.78 0.14  A2 3FGL J1641.5-5319   3.11 1.63                                 SUMSS J164139-531630    38.                                                                                               GAIA 5930791356934554368 19.77  16 41 39.38226 -53 16 32.3283  0.00051
FRC J1641-5318  16 41 26.11 -53 18 27.03   3.15  2.62     2.7  0.2                           A2 3FGL J1641.5-5319   1.14 0.60                                 SUMSS J164126-531820    22.                                                                                               GAIA 5930801527426349312 19.74  16 41 25.95150 -53 18 23.3480  0.00051
FRC J1642-2852  16 42 04.87 -28 52 36.40   0.81  0.81     9.4  0.1    11.0  0.3   0.32 0.08  A4 3FGL J1641.5-2856   7.98 2.38                                                              NVSS 164204-285236     41.0  TGSS J164205.0-285234    291.7                                  GAIA 6032130556185856256 17.98  16 42 05.08759 -28 52 37.5511  0.00014
FRC J1644-0907  16 44 26.16 -09 07 28.19   4.35  3.44     4.8  0.5                           A3 3FGL J1644.6-0911   5.27 2.90                                                              NVSS 164426-090731      9.6  TGSS J164426.5-090730     32.2  WISE J164426.14-090728.5 15.59
FRC J1644-090A  16 44 53.29 -09 07 25.35   0.80  1.00     4.5  0.1     4.4  0.1  -0.05 0.09  A5 3FGL J1644.6-0911   4.72 2.59                                                              NVSS 164453-090727     13.6                                                                  GAIA 4338027950915545088 19.42  16 44 53.46076 -09 07 28.7867  0.00022
FRC J1644-0912  16 44 39.14 -09 12 47.46   2.66  2.07     3.3  0.2     2.2  0.2  -0.82 0.31  A3 3FGL J1644.6-0911   1.75 0.96                                                              NVSS 164438-091248      7.2  TGSS J164439.4-091245     50.1  WISE J164439.19-091247.3 14.26
FRC J1644-5005  16 44 07.47 -50 05 33.84   0.80  0.80     5.5  0.1     6.4  0.2   0.31 0.10  A4 3FGL J1643.6-5002   5.54 2.09
FRC J1645-2145  16 45 42.06 -21 45 51.55   3.98  3.45     1.9  0.2                           A1 3FGL J1645.7-2149   3.80 1.35                                                              NVSS 164542-214551      7.0
FRC J1645-5414  16 45 18.61 -54 14 25.70   0.80  0.80     6.3  0.1     4.4  0.1  -0.73 0.08  A5 3FGL J1645.9-5420   8.44 1.19                                 SUMSS J164518-541428    29.                                                                                               GAIA 5929929374159845888 20.05  16 45 18.54317 -54 14 21.0956  0.00052
FRC J1646-1328  16 46 51.81 -13 28 47.91   0.81  0.82    24.4  0.3 >   3.2  0.3              A4 3FGL J1646.9-1332   4.41 1.91  RFC J1646-1328   14.0     3.7                               NVSS 164651-132849     98.9  TGSS J164651.7-132849   1275.2  WISE J164651.78-132848.2 13.93  GAIA 4326825817215809024 19.20  16 46 51.77963 -13 28 48.1540  0.00016
FRC J1646-5416  16 46 05.85 -54 16 44.91   1.94  2.02     1.2  0.2                           A4 3FGL J1645.9-5420   4.38 0.56                                                                                                                                                           GAIA 5929925525867388928 18.72  16 46 05.85105 -54 16 49.4419  0.00052
FRC J1647-1331  16 47 11.15 -13 31 20.11   1.04  0.94     4.0  0.2     6.1  0.7   0.86 0.33  A4 3FGL J1646.9-1332   3.24 1.52                                                              NVSS 164710-133119     12.2                                  WISE J164711.06-133120.4 13.97  GAIA 4326813310271023872 18.41  16 47 10.63697 -13 31 14.9452  0.00019
FRC J1649+0352  16 49 18.60 +03 52 54.60   2.15  2.15     2.1  0.2                           A4 3FGL J1650.0+0356  11.80 2.16                                                              NVSS 164918+035256     13.4                                                                  GAIA 4386351177719733376 16.96  16 49 18.40638 +03 52 59.4033  0.00027
FRC J1649-3002  16 49 34.04 -30 02 31.33   5.51  3.70     1.7  0.2                           A2 3FGL J1649.6-3007   5.41 1.95                                                                                                                                                           GAIA 6031058566728363264 18.65  16 49 34.22542 -30 02 37.6881  0.00065
FRC J1649-4438  16 49 58.05 -44 38 55.09   1.84  1.28                  4.5  0.2              A3 3FGL J1650.0-4438c  0.87 0.32                                                                                                                                                           GAIA 5964298797651923456 18.53  16 49 58.25711 -44 38 51.3604  0.00012
FRC J1649-4440  16 49 56.21 -44 40 20.11   1.73  1.27     6.6  0.2                           A3 3FGL J1650.0-4438c  2.25 0.75                                                                                                                                                           GAIA 5964298664507555840 19.71  16 49 56.24003 -44 40 21.7668  0.00012
FRC J1649-5635  16 49 11.64 -56 35 48.94   0.80  0.80   157.6  0.1   119.2  0.2  -0.57 0.00  A4 3FGL J1648.6-5635   4.48 1.29                                 SUMSS J164911-563547    68.                                                                                               GAIA 5929081062255072512 18.02  16 49 12.16150 -56 35 43.7045  0.00010
FRC J1650+0355  16 50 00.76 +03 55 20.85   4.32  3.96     2.4  0.3                           A4 3FGL J1650.0+0356   1.69 0.26                                                              NVSS 165001+035518      2.5
FRC J1650-4442  16 50 14.45 -44 42 29.89   3.11  1.96    10.7  0.4                           A3 3FGL J1650.0-4438c  4.81 1.60                                                                                                                           WISE J165014.70-444228.8 13.17  GAIA 5964286668661916800 16.84  16 50 15.04771 -44 42 32.5190  0.00059
FRC J1651-4648  16 51 45.56 -46 48 26.79   0.80  0.81     3.0  0.1     3.0  0.2   0.00 0.20  A4 3FGL J1652.2-4649   5.23 2.41                                                                                                                                                           GAIA 5939822397503601408 17.37  16 51 45.28484 -46 48 22.2544  0.00087
FRC J1652-4352  16 52 57.58 -43 52 18.48   0.90  0.87    13.8  0.2                           A2 3FGL J1652.8-4351   1.89 1.31                                                                                                                                                           GAIA 5964383219528486144 16.92  16 52 58.31560 -43 52 18.1557  0.00011
FRC J1652-4353  16 52 39.89 -43 53 03.55   0.84  0.82                 21.0  0.2              A2 3FGL J1652.8-4351   2.30 1.43                                                                                                                                                           GAIA 5964383700565168512 18.47  16 52 40.12305 -43 53 00.4028  0.00011
FRC J1652-435A  16 52 48.09 -43 53 58.78   0.85  0.83                  7.2  0.3              A2 3FGL J1652.8-4351   2.62 1.48                                                                                                                                                           GAIA 5964383498704549120 19.37  16 52 47.63796 -43 54 04.2897  0.00011
FRC J1652-4354  16 52 34.79 -43 54 03.38   0.98  0.90                 18.2  0.3              A2 3FGL J1652.8-4351   3.66 2.27                                                                                                                                                           GAIA 5964383631845324544 16.95  16 52 34.95887 -43 54 06.4380  0.00011
FRC J1652-435C  16 52 52.37 -43 54 21.70   0.80  0.80   257.9  0.1   200.8  0.1  -0.51 0.00  A2 3FGL J1652.8-4351   3.08 1.74                                 SUMSS J165252-435420   223.                                                               WISE J165252.39-435422.4 10.15
FRC J1652-4652  16 52 03.57 -46 52 04.14   2.66  1.87     4.0  0.2     2.3  0.3  -1.12 0.37  A3 3FGL J1652.2-4649   3.01 1.22                                 SUMSS J165203-465203    22.
FRC J1653-0159  16 53 49.09 -01 59 48.60   2.15  2.15     1.1  0.2                           A4 3FGL J1653.6-0158   2.35 2.83                                                              NVSS 165348-015958     11.5
FRC J1653-4351  16 53 04.20 -43 51 26.13   0.81  0.81                 72.2  0.4              A2 3FGL J1652.8-4351   2.83 2.60                                                                                                                                                           GAIA 5964758496588438656 18.67  16 53 04.48612 -43 51 29.1894  0.00011
FRC J1653-4352  16 53 05.70 -43 52 46.71   0.94  0.89    12.5  0.2                           A2 3FGL J1652.8-4351   3.41 2.50
FRC J1653-4355  16 53 02.41 -43 55 12.38   0.90  0.86                 11.3  0.2              A2 3FGL J1652.8-4351   4.59 2.70                                                                                                                                                           GAIA 5964383013370019456 15.60  16 53 02.20116 -43 55 07.4719  0.00011
FRC J1653-4618  16 53 58.33 -46 18 58.60   2.15  2.15     1.3  0.2                           A2 3FGL J1654.0-4617   1.25 1.10                                                                                                                                                           GAIA 5939938945742464384 18.91  16 53 58.78663 -46 19 01.0765  0.00011
FRC J1654-4905  16 54 35.63 -49 05 06.83   1.38  1.11     8.0  0.2     4.5  0.3  -1.17 0.19  A3 3FGL J1654.3-4907   2.92 0.37                                                                                                                                                           GAIA 5938415679789895552 18.98  16 54 35.14690 -49 05 04.8489  0.00010
FRC J1655-4641  16 55 08.27 -46 41 33.46   1.04  0.92    12.1  0.2     9.2  0.2  -0.56 0.08  A3 3FGL J1655.1-4644   2.49 1.49                                 SUMSS J165508-464130    13.
FRC J1655-4708  16 55 30.30 -47 08 12.96   0.81  0.85     1.4  0.1     2.0  0.1   0.72 0.25  A4 3FGL J1655.7-4712   5.25 1.74
FRC J1655-4745  16 55 38.16 -47 45 43.71   4.72  3.34     1.9  0.2                           A3 3FGL J1655.5-4748   2.80 0.85                                                                                                                                                           GAIA 5939697328061161088 19.61  16 55 38.92657 -47 45 42.8130  0.00102
FRC J1655-4747  16 55 08.21 -47 47 47.01   0.80  0.81     2.9  0.1     2.5  0.2  -0.30 0.23  A4 3FGL J1655.5-4748   4.55 1.84                                 SUMSS J165508-474746    11.
FRC J1656-2010  16 56 55.14 -20 10 55.92   0.80  0.80    34.4  0.2    47.0  0.3   0.63 0.02  A4 3FGL J1656.8-2010   0.83 0.57  RFC J1656-2010   39.0   784.2                               NVSS 165655-201056     36.9  TGSS J165655.0-201055     36.5  WISE J165655.14-201056.2 13.26  GAIA 4128752680123436800 17.80  16 56 55.14736 -20 10 56.3467  0.00018
FRC J1659-0147  16 59 01.48 -01 47 45.10   2.15  2.15     1.0  0.2                           A2 3FGL J1659.0-0142   5.73 2.53                                                              NVSS 165901-014754      3.9                                  WISE J165901.40-014746.3 16.33
FRC J1700-4925  17 00 47.35 -49 25 41.61   0.81  0.84     2.8  0.1     2.3  0.2  -0.40 0.25  A5 3FGL J1701.1-4930   6.20 2.08                                                                                                                                                           GAIA 5938241437227380992 15.66  17 00 47.00978 -49 25 38.2136  0.00010
FRC J1700-4926  17 00 43.58 -49 26 25.90   2.15  2.15 >   1.0  0.1    14.0  0.2              A2 3FGL J1701.1-4930   6.00 2.04                                                                                                                                                           GAIA 5938241299788352512 18.96  17 00 43.47742 -49 26 30.1707  0.00054
FRC J1700-4930  17 00 48.57 -49 30 31.83   3.75  2.52     3.1  0.2                           A3 3FGL J1701.1-4930   3.27 1.34                                                                                                                                                           GAIA 5938238864565616384 16.36  17 00 48.97308 -49 30 33.6488  0.00054
FRC J1701-2523  17 01 53.04 -25 23 33.06   2.56  1.77     3.9  0.2                           A3 3FGL J1702.1-2524   3.40 1.91                                                              NVSS 170152-252330      8.3                                                                  GAIA 4112285470592077952 20.49  17 01 53.12702 -25 23 29.5399  0.00014
FRC J1701-4619  17 01 49.83 -46 19 34.34   0.81  0.82     1.8  0.1     1.8  0.2   0.00 0.34  A4 3FGL J1702.1-4623   4.87 1.54                                 SUMSS J170149-461931    17.
FRC J1701-4620  17 01 46.40 -46 20 39.71   1.01  1.28                  1.6  0.2              A4 3FGL J1702.1-4623   4.62 1.51                                                                                                                                                           GAIA 5963114417472536064 19.80  17 01 45.98363 -46 20 38.1574  0.00010
FRC J1701-4649  17 01 12.88 -46 49 30.32   0.80  0.80     5.6  0.1     6.1  0.2   0.17 0.10  A4 3FGL J1701.4-4654   5.43 1.90                                 SUMSS J170112-464927    23.                                                                                               GAIA 5963078442822159360 18.27  17 01 13.31302 -46 49 28.3087  0.00010
FRC J1701-4653  17 01 03.87 -46 53 37.16   0.80  0.80     5.5  0.1     4.2  0.1  -0.55 0.09  A5 3FGL J1701.4-4654   4.04 1.89                                 SUMSS J170104-465336    16.                                                                                               GAIA 5963072051910876800 19.28  17 01 03.88250 -46 53 39.5415  0.00010
FRC J1701-465A  17 01 39.60 -46 53 45.26   3.80  2.63     2.3  0.2                           A3 3FGL J1701.4-4654   2.22 1.00                                                                                                                                                           GAIA 5963074942421404544 18.63  17 01 39.56227 -46 53 51.2159  0.00010
FRC J1701-5213  17 01 52.26 -52 13 23.67   0.81  0.84     2.0  0.1     1.9  0.2  -0.10 0.32  A4 3FGL J1701.3-5216   5.34 1.95                                 SUMSS J170152-521326    15.                                                                                               GAIA 5936348112564505216 18.48  17 01 52.35159 -52 13 27.7691  0.00057
FRC J1701-521A  17 01 58.62 -52 13 36.30   2.15  2.15     2.9  0.2     1.3  0.3  -1.63 0.61  A4 3FGL J1701.3-5216   6.11 2.34                                 SUMSS J170157-521334    18.                                                                                               GAIA 5936347734607376768 17.48  17 01 58.46979 -52 13 32.6091  0.00057
FRC J1701-5214  17 01 30.75 -52 14 00.09   3.16  2.29     2.8  0.2     1.8  0.2  -0.90 0.37  A3 3FGL J1701.3-5216   2.50 0.81                                                                                                                                                           GAIA 5936324816661860736 17.59  17 01 30.91482 -52 13 59.4814  0.00057
FRC J1701-5222  17 01 00.15 -52 22 35.04   0.80  0.81     3.8  0.1     3.7  0.5  -0.05 0.33  A4 3FGL J1701.3-5216   7.28 2.36                                 SUMSS J170102-522244    30.                                                                                               GAIA 5936333956351633792 18.83  17 01 00.56442 -52 22 31.8723  0.00010
FRC J1701-522A  17 01 03.83 -52 22 48.74   0.80  0.81     4.3  0.1     3.9  0.5  -0.20 0.31  A4 3FGL J1701.3-5216   7.24 2.33                                 SUMSS J170102-522244    30.                                                                                               GAIA 5936333750193191040 17.45  17 01 03.66067 -52 22 49.7554  0.00010
FRC J1701-5415  17 01 53.04 -54 15 33.63   2.34  1.73                  2.1  0.2              A3 3FGL J1702.0-5414   1.38 0.18                                                                                                                                                           GAIA 5923738299056333440 18.70  17 01 52.77741 -54 15 33.9279  0.00062
FRC J1701-5418  17 01 29.72 -54 18 38.36   0.80  0.80     5.7  0.1     4.4  0.3  -0.53 0.17  A4 3FGL J1702.0-5414   5.95 0.74                                 SUMSS J170130-541834    11.                                                                                               GAIA 5923732075624260608 18.11  17 01 29.77046 -54 18 37.8594  0.00062
FRC J1702-2520  17 02 08.61 -25 20 14.18   0.80  0.81     8.1  0.1     4.3  0.1  -1.29 0.07  A5 3FGL J1702.1-2524   4.49 2.23                                                              NVSS 170208-252013     34.5  TGSS J170208.6-252015    233.3                                  GAIA 4112287252984915840 17.70  17 02 08.34373 -25 20 11.5375  0.00014
FRC J1702-252A  17 02 21.99 -25 20 21.55   1.61  0.89     1.9  0.2                           A5 3FGL J1702.1-2524   5.49 2.78                                                                                                                                                           GAIA 4112287326017948288 19.45  17 02 22.30266 -25 20 20.5167  0.00014
FRC J1702-4621  17 02 11.10 -46 21 30.32   2.69  1.80     3.2  0.2     2.2  0.2  -0.76 0.31  A3 3FGL J1702.1-4623   1.70 0.53                                 SUMSS J170211-462127    13.                                                                                               GAIA 5963112669414872448 17.88  17 02 11.81558 -46 21 35.7384  0.00010
FRC J1702-5411  17 02 05.36 -54 11 00.90   4.54  3.32     2.7  0.3                           A3 3FGL J1702.0-5414   3.86 0.43                                 SUMSS J170205-541058    15.                                                                                               GAIA 5923740395002602496 20.77  17 02 05.38239 -54 11 04.5990  0.00010
FRC J1703-2855  17 03 55.05 -28 55 20.54   0.82  0.97     2.1  0.1     1.7  0.2  -0.43 0.34  A4 3FGL J1703.6-2850   5.41 2.76                                                              NVSS 170355-285519      9.5  TGSS J170355.1-285519    100.7                                  GAIA 6029889446630234880 19.09  17 03 54.77681 -28 55 19.8355  0.00014
FRC J1703-6210  17 03 18.62 -62 10 41.80   0.80  0.84    20.2  0.2                           A5 3FGL J1703.6-6211   2.70 2.99                                                                                                                                                           GAIA 5817520764209701248 19.00  17 03 18.95703 -62 10 50.7851  0.00010
FRC J1703-6211  17 03 24.93 -62 11 42.48   0.80  0.81                209.9  0.7              A5 3FGL J1703.6-6211   1.77 2.00                                                                                                                           WISE J170324.99-621142.4 16.51  GAIA 5817514824276867328 20.58  17 03 24.14751 -62 11 41.0627  0.00033
FRC J1703-6212  17 03 36.53 -62 12 39.40   0.80  0.80   858.4  0.1   553.8  0.6  -0.89 0.00  A5 3FGL J1703.6-6211   1.04 1.12  RFC J1703-6212  737.0 22408.4  SUMSS J170336-621240   724.                                                               WISE J170336.54-621239.7 11.54  GAIA 5817514613816457984 17.75  17 03 36.54125 -62 12 40.0086  0.00033
FRC J1703-6213  17 03 44.93 -62 13 51.80   2.15  2.15                  5.5  0.1              A5 3FGL J1703.6-6211   2.24 2.40                                                                                                                                                           GAIA 5817514549398868864 19.21  17 03 45.46719 -62 13 50.6639  0.00033
FRC J1704+1234  17 04 09.58 +12 34 21.44   0.30  0.30    22.3  0.1    20.6  0.1  -0.24 0.03  V2 3FGL J1704.1+1234   0.46 0.29  RFC J1704+1234   14.0   259.7                               NVSS 170409+123421     29.5  TGSS J170409.5+123422     51.5  WISE J170409.58+123421.7 13.19  GAIA 4544189232986549632 18.81  17 04 09.58120 +12 34 21.5150  0.00033
FRC J1704+1238  17 04 19.81 +12 38 06.47   0.30  0.30     7.4  0.2                           V2 3FGL J1704.1+1234   4.73 2.96                                                              NVSS 170419+123806     27.4                                  WISE J170419.84+123806.8 16.18
FRC J1704-0528  17 04 33.78 -05 28 40.39   0.95  0.92     9.4  0.1     9.8  0.2   0.08 0.06  A1 3FGL J1704.4-0528   1.24 0.87                                                              NVSS 170433-052839      9.9                                  WISE J170433.83-052840.7 13.99  GAIA 4364463268464713728 17.96  17 04 33.83778 -05 28 40.8324  0.00009
FRC J1704-4840  17 04 19.68 -48 40 20.25   0.81  0.83     2.3  0.1     2.1  0.2  -0.18 0.28  A4 3FGL J1703.9-4843   4.75 1.70                                                                                                                                                           GAIA 5938673790140777344 18.02  17 04 19.65338 -48 40 15.1503  0.00010
FRC J1705+0943  17 05 54.12 +09 43 09.31   0.86  0.94     8.0  0.3    11.1  0.9   0.67 0.24  A4 3FGL J1705.5+0948   7.75 1.48  RFC J1705+0943   10.0     1.6                               NVSS 170553+094250      5.5  TGSS J170554.1+094310    119.6                                  GAIA 4443733315183751936 20.16  17 05 53.93572 +09 43 18.3590  0.00005
FRC J1705+094A  17 05 54.33 +09 43 58.51   0.83  0.88    13.2  0.3    13.6  1.0   0.06 0.20  A4 3FGL J1705.5+0948   7.29 1.40  RFC J1705+0943   10.0     1.6                               NVSS 170554+094352     88.6  TGSS J170554.0+094358    385.9
FRC J1705+0951  17 05 31.70 +09 51 46.81   3.21  3.68     2.8  0.4     3.8  0.9   0.62 0.77  A4 3FGL J1705.5+0948   3.61 0.68                                                              NVSS 170531+095145      8.4                                  WISE J170531.68+095144.0 14.85  GAIA 4443773206840146560 16.70  17 05 31.73437 +09 51 43.2535  0.00025
FRC J1705+0957  17 05 37.98 +09 57 51.01   1.09  1.60     4.4  0.3     1.7  0.3  -1.93 0.50  A4 3FGL J1705.5+0948   9.85 1.86
FRC J1705+1000  17 05 56.67 +10 00 13.54   1.34  2.04    14.0  1.2                           A4 3FGL J1705.5+0948  13.69 2.58  RFC J1705+1000   11.0     0.1                               NVSS 170556+100006     42.6  TGSS J170556.5+100005    114.1
FRC J1705-4126  17 05 18.66 -41 26 07.14   0.80  0.81                 54.9  0.4              A5 3FGL J1705.5-4128c  4.04 1.38                                                                                                                                                           GAIA 5965990847262340352 15.84  17 05 19.31432 -41 26 09.1746  0.00010
FRC J1705-412A  17 05 19.93 -41 26 17.91   0.80  0.81    18.7  0.2                           A5 3FGL J1705.5-4128c  3.74 1.27                                                                                                                                                           GAIA 5965990808605427584 18.84  17 05 20.31952 -41 26 14.1461  0.00059
FRC J1705-4129  17 05 11.19 -41 29 07.04   0.80  0.80   164.8  0.1   257.1  0.1   0.90 0.00  A5 3FGL J1705.5-4128c  4.43 2.25
FRC J1707+5631  17 07 59.77 +56 31 48.20   0.30  0.30     1.9  0.1                           V2 3FGL J1707.8+5626   5.39 1.02                                                                                                                           WISE J170759.94+563150.7 14.13  GAIA 1432600566513477760 15.72  17 07 59.95664 +56 31 50.8445  0.00003
FRC J1708+5625  17 08 24.79 +56 25 31.96   0.30  0.30     2.6  0.1                           V2 3FGL J1707.8+5626   5.01 1.19                                                                                                                           WISE J170824.80+562531.8 16.00  GAIA 1432607644619491840 19.64  17 08 24.80648 +56 25 31.8668  0.00044
FRC J1708-0342  17 08 44.91 -03 42 41.90   2.15  2.15              >   1.4  0.3              A4 3FGL J1709.5-0335  13.77 2.88                                                                                                                                                           GAIA 4365861744174718464 15.28  17 08 44.82387 -03 42 36.5474  0.00007
FRC J1709-0336  17 09 10.02 -03 36 28.83   0.80  0.82    84.1  0.7 >   2.1  0.4              A4 3FGL J1709.5-0335   5.64 1.45  RFC J1709-0336   56.0    22.7                               NVSS 170909-033629    122.2  TGSS J170910.0-033629    482.3  WISE J170909.97-033628.4 15.74
FRC J1709-0337  17 09 30.04 -03 37 30.24   0.83  2.02     2.3  0.2     2.6  0.3   0.25 0.41  A4 3FGL J1709.5-0335   1.92 0.38                                                              NVSS 170929-033736      9.1  TGSS J170929.8-033742     55.8
FRC J1710+4629  17 10 04.27 +46 29 18.63   0.30  0.30     6.0  0.1 >   1.5  0.1              V2 3FGL J1709.9+4624   4.77 0.76                                                              NVSS 171004+462917      3.8                                  WISE J171004.28+462918.5 14.81  GAIA 1358960637803817856 19.30  17 10 04.28294 +46 29 18.5634  0.00003
FRC J1710-0326  17 10 14.20 -03 26 59.70   1.59  1.39     3.5  0.1     2.1  0.1  -1.04 0.15  A2 3FGL J1709.5-0335  13.57 2.76                                                              NVSS 171014-032657     14.1  TGSS J171014.3-032658    111.2
FRC J1710-0330  17 10 03.74 -03 30 02.42   4.68  3.92     2.0  0.2                           A2 3FGL J1709.5-0335   9.64 1.98                                                                                                                                                           GAIA 4366617520982164992 16.76  17 10 04.15987 -03 29 55.2594  0.00008
FRC J1710-0914  17 10 06.68 -09 14 08.62   1.28  1.67     4.6  0.4                           A4 3FGL J1709.4-0917   9.90 2.67                                                              NVSS 171006-091407     28.3                                  WISE J171006.54-091407.0 15.51  GAIA 4335715647898446592 20.25  17 10 06.46023 -09 14 12.1467  0.00010
FRC J1710-0920  17 10 07.67 -09 20 33.79   0.80  0.82    23.7  0.2    13.3  0.2  -1.17 0.05  A5 3FGL J1709.4-0917  10.33 2.74  RFC J1710-0920   14.0     0.2                               NVSS 171007-092035    156.3  TGSS J171007.3-092038    515.4  WISE J171007.66-092034.0 12.32
FRC J1710-4314  17 10 50.75 -43 14 39.71   1.38  1.10     9.1  0.2     3.4  0.4  -2.00 0.28  A3 3FGL J1710.6-4317   3.50 1.01                                 SUMSS J171050-431438    28.                                                               WISE J171050.89-431441.0 11.78  GAIA 5965219844794552192 14.01  17 10 50.88603 -43 14 40.9272  0.00022
FRC J1710-4322  17 10 49.44 -43 22 34.45   0.80  0.80    11.9  0.1     7.6  0.2  -0.91 0.07  A4 3FGL J1710.6-4317   5.61 1.59                                 SUMSS J171049-432233   100.                               TGSS J171049.3-432224    324.7                                  GAIA 5965217542692764800 17.61  17 10 49.86918 -43 22 35.3574  0.00011
FRC J1714-2027  17 14 05.43 -20 27 49.15   0.80  0.81    11.0  0.2    13.8  0.4   0.46 0.10  A4 3FGL J1714.1-2029   2.03 1.50                                                              NVSS 171405-202748      8.1                                                                  GAIA 4116171488259928192 19.04  17 14 05.41406 -20 27 50.5951  0.00017
FRC J1714-3324  17 14 42.80 -33 24 47.02   0.85  0.83    36.1  0.2    30.6  0.3  -0.34 0.03  A3 3FGL J1714.6-3327   2.83 0.94                                                              NVSS 171442-332447     22.2                                                                  GAIA 5979057752714690944 19.28  17 14 42.54121 -33 24 47.9133  0.00012
FRC J1716-2803  17 16 39.94 -28 03 33.88   4.62  3.16     5.3  0.6                           A2 3FGL J1716.6-2812   8.74 2.19                                 SUMSS J171639-280332    29.  NVSS 171639-280336     16.9  TGSS J171639.6-280337    180.2                                  GAIA 4107747442524690304 20.11  17 16 39.91826 -28 03 31.7297  0.00045
FRC J1716-2805  17 16 35.14 -28 05 37.80   4.71  3.15 >   1.7  0.2                           A2 3FGL J1716.6-2812   6.71 1.68                                 SUMSS J171635-280538    51.  NVSS 171635-280538     42.4  TGSS J171635.2-280534    299.0                                  GAIA 4107744075262676736 19.66  17 16 35.26060 -28 05 39.7115  0.00012
FRC J1716-2806  17 16 51.20 -28 06 15.73   4.42  3.16     2.8  0.3                           A2 3FGL J1716.6-2812   6.65 1.67                                 SUMSS J171650-280609    15.  NVSS 171650-280620     12.8                                  WISE J171651.12-280612.7 11.71  GAIA 4107743388066647808 18.49  17 16 51.32665 -28 06 17.1739  0.00012
FRC J1716-2810  17 16 45.31 -28 10 26.83   1.98  1.47     3.5  0.2     1.8  0.2  -1.35 0.34  A2 3FGL J1716.6-2812   2.37 0.60                                 SUMSS J171645-281027    16.  NVSS 171645-281026     12.4  TGSS J171645.2-281025     81.3                                  GAIA 4107742559104168576 16.55  17 16 45.34548 -28 10 26.3322  0.00012
FRC J1716-2818  17 16 54.60 -28 18 38.67   2.61  1.91     4.1  0.2     5.1  0.5   0.44 0.30  A2 3FGL J1716.6-2812   7.26 1.83                                                                                                                                                           GAIA 4107551763847819904 20.15  17 16 54.49649 -28 18 39.4678  0.00046
FRC J1717-4359  17 17 13.74 -43 59 32.75   0.81  0.84     1.4  0.1     1.1  0.2  -0.49 0.51  A4 3FGL J1717.6-4404   6.61 1.91
FRC J1717-8115  17 17 12.10 -81 15 06.75   0.80  0.80    69.7  0.3    79.3  1.4   0.26 0.04  A4 3FGL J1716.7-8112   2.43 1.41  RFC J1717-8115   33.0    85.3  SUMSS J171711-811509   106.                                                               WISE J171711.50-811509.6 12.25  GAIA 5774516734140638720 17.68  17 17 11.48489 -81 15 09.5897  0.00018
FRC J1717-811A  17 17 37.10 -81 15 22.07   1.28  1.30                 22.0  1.9              A4 3FGL J1716.7-8112   3.15 1.85  RFC J1717-8115   33.0    85.3  SUMSS J171743-811530   121.
FRC J1717-811B  17 17 45.02 -81 15 31.25   0.82  0.83    28.5  0.4                           A4 3FGL J1716.7-8112   3.46 2.03                                 SUMSS J171743-811530   121.                                                                                               GAIA 5774516527982316160 18.83  17 17 45.21890 -81 15 38.8193  0.00018
FRC J1718-2433  17 18 45.00 -24 33 44.36   0.80  0.81     5.2  0.1     4.5  0.2  -0.29 0.13  A4 3FGL J1719.2-2433   7.15 1.87                                                              NVSS 171844-243345     26.3  TGSS J171844.7-243346    241.1                                  GAIA 4111001996928221696 20.72  17 18 45.08535 -24 33 46.1260  0.00027
FRC J1718-4359  17 18 22.34 -43 59 35.51   0.80  0.80    19.2  0.1    16.0  0.2  -0.37 0.04  A4 3FGL J1717.6-4404   8.68 2.53                                 SUMSS J171822-435935    99.                               TGSS J171821.7-435929    329.4                                  GAIA 5953480771464711040 18.97  17 18 21.94207 -43 59 31.4967  0.00089
FRC J1718-8114  17 18 15.04 -81 14 33.25   1.00  0.87    13.8  0.4                           A4 3FGL J1716.7-8112   3.79 2.26                                 SUMSS J171816-811435    88.
FRC J1719-2440  17 19 13.53 -24 40 14.05   0.80  0.80     9.2  0.1     6.1  0.2  -0.83 0.09  A4 3FGL J1719.2-2433   7.20 1.57                                                              NVSS 171913-244013     68.5  TGSS J171913.5-244014    979.1                                  GAIA 4110985572959366912 19.41  17 19 13.27346 -24 40 15.7715  0.00013
FRC J1720+0708  17 20 57.94 +07 08 12.93   0.30  0.30     2.1  0.2                           V1 3FGL J1720.7+0711   4.38 2.09                                                              NVSS 172058+070800      2.8                                                                  GAIA 4394057586000007680 17.24  17 20 57.52868 +07 08 19.4600  0.00023
FRC J1720-0427  17 20 18.86 -04 27 18.56   4.96  3.71     2.5  0.2                           A3 3FGL J1720.3-0428   1.47 0.82                                                              NVSS 172018-042722      9.2
FRC J1721-5242  17 21 19.60 -52 42 54.36   0.80  0.80     6.1  0.1     3.4  0.1  -1.19 0.09  A5 3FGL J1721.4-5253  10.89 1.72                                 SUMSS J172119-524254    37.                                                                                               GAIA 5924826845614285056 17.16  17 21 19.31380 -52 43 01.3409  0.00084
FRC J1721-5243  17 21 12.31 -52 43 10.41   1.12  0.85                  1.1  0.2              A5 3FGL J1721.4-5253  10.77 1.70                                                                                                                                                           GAIA 5924826811250758656 18.18  17 21 12.58505 -52 43 11.0983  0.00084
FRC J1721-5247  17 21 14.21 -52 47 09.56   0.84  1.82     3.1  0.2     4.9  0.5   0.93 0.34  A5 3FGL J1721.4-5253   6.81 1.08                                 SUMSS J172113-524710    10.                                                                                               GAIA 5924826158437372928 14.72  17 21 14.34710 -52 47 13.7753  0.00084
FRC J1722-0413  17 22 55.48 -04 13 11.45   4.12  3.45     1.5  0.2     2.1  0.2   0.68 0.46  A2 3FGL J1722.7-0415   3.63 1.43                                                                                                                           WISE J172255.66-041311.1 16.72  GAIA 4363330874567334912 17.30  17 22 54.97850 -04 13 07.8321  0.00007
FRC J1722-4527  17 22 46.83 -45 27 26.30   2.15  2.15     1.4  0.1                           A4 3FGL J1722.9-4529   2.07 0.67                                                                                                                                                           GAIA 5952786846485315072 18.70  17 22 46.68780 -45 27 23.0116  0.00097
FRC J1722-452A  17 22 57.01 -45 27 41.98   0.84  1.13     1.0  0.1     1.1  0.2   0.19 0.57  A4 3FGL J1722.9-4529   1.34 0.43                                                                                                                                                           GAIA 5952783925907392768 18.36  17 22 57.58257 -45 27 46.5323  0.00097
FRC J1722-4529  17 22 33.82 -45 29 13.82   1.27  0.83     3.0  0.2     5.2  0.6   1.12 0.37  A4 3FGL J1722.9-4529   3.67 1.44                                                                                                                           WISE J172233.84-452913.9 14.92  GAIA 5952781035388428800 18.37  17 22 33.86471 -45 29 15.1109  0.00097
FRC J1723-4527  17 23 14.89 -45 27 15.30   2.03  1.22     2.1  0.2                           A4 3FGL J1722.9-4529   3.94 1.33                                 SUMSS J172314-452711    17.                                                                                               GAIA 5952784132065704832 18.40  17 23 14.83794 -45 27 13.7748  0.00095
FRC J1724-0506  17 24 52.78 -05 06 10.27   0.80  0.81    41.6  0.2    20.9  0.2  -1.40 0.03  A5 3FGL J1725.0-0513   7.43 2.22                                                              NVSS 172452-050609    271.2  TGSS J172452.7-050609   1527.8
FRC J1725-2828  17 25 26.80 -28 28 38.88   3.84  3.40     4.2  0.5                           A4 3FGL J1725.1-2832   5.76 2.33                                                              NVSS 172526-282827     11.2  TGSS J172526.5-282823     52.4                                  GAIA 4059778047977728128 17.59  17 25 26.83131 -28 28 40.3510  0.00041
FRC J1725-2829  17 25 27.06 -28 29 09.00   2.15  2.15     1.0  0.1                           A4 3FGL J1725.1-2832   5.49 2.22                                                              NVSS 172527-282916     11.8                                                                  GAIA 4059766193867991936 17.51  17 25 27.17814 -28 29 07.8926  0.00041
FRC J1726+0639  17 26 44.84 +06 39 24.00   2.15  2.15 >   1.2  0.2 >   9.2  1.1              A2 3FGL J1727.4+0634  12.06 1.87  RFC J1726+0639  178.0    14.9                               NVSS 172644+063919    163.5  TGSS J172644.9+063919    216.6                                  GAIA 4390929681576779648 19.77  17 26 44.94548 +06 39 18.5126  0.00019
FRC J1726-3533  17 26 23.73 -35 33 44.38   0.80  0.80    12.7  0.1     5.8  0.2  -1.59 0.09  A4 3FGL J1726.6-3530c  4.38 2.43                                                              NVSS 172624-353323    199.7                                                                  GAIA 5975714820719133568 15.32  17 26 23.92761 -35 33 46.0352  0.00060
FRC J1727+0641  17 27 20.01 +06 41 22.56   1.01  0.97    10.7  0.2     7.4  0.2  -0.75 0.09  A2 3FGL J1727.4+0634   7.22 1.10  RFC J1727+0641   11.0     3.4                               NVSS 172720+064123     16.9                                  WISE J172720.01+064121.2 16.41
FRC J1727-0658  17 27 51.60 -06 58 05.68   0.80  0.80    83.3  0.1    46.7  0.3  -1.18 0.02  A4 3FGL J1727.6-0654   4.55 0.65                                                              NVSS 172751-065808    435.8  TGSS J172751.6-065808   2625.9  WISE J172751.68-065808.2 16.72
FRC J1727-2635  17 27 44.34 -26 35 16.20   3.62  2.65     2.2  0.2     2.1  0.2  -0.09 0.38  A3 3FGL J1727.7-2637   2.30 0.38                                                              NVSS 172744-263525      4.0                                                                  GAIA 4109596374376762496 19.28  17 27 44.34416 -26 35 15.6120  0.00011
FRC J1727-2640  17 27 48.87 -26 40 57.45   3.35  2.50     3.2  0.2                           A3 3FGL J1727.7-2637   3.49 0.58                                 SUMSS J172748-264046    16.  NVSS 172748-264100      6.4
FRC J1727-6448  17 27 55.32 -64 48 24.71   0.83  0.82    21.6  0.1    11.6  0.1  -1.26 0.03  A3 3FGL J1728.0-6446   2.16 0.26                                 SUMSS J172755-644824   129.                                                                                               GAIA 5814008889708211200 15.81  17 27 56.46426 -64 48 27.3670  0.00034
FRC J1728+0639  17 28 13.26 +06 39 49.00   2.15  2.15     1.2  0.2                           A2 3FGL J1727.4+0634  12.13 1.87                                                              NVSS 172813+063949      5.7
FRC J1728+6044  17 28 55.38 +60 44 29.63   0.30  0.30     1.9  0.1                           V2 3FGL J1729.0+6049   5.14 1.37                                                              NVSS 172856+604415      6.4
FRC J1728+6045  17 28 51.78 +60 45 13.06   0.30  0.30    16.0  0.3 >   2.1  0.2              V2 3FGL J1729.0+6049   4.55 1.22                                                              NVSS 172852+604507    120.2  TGSS J172852.3+604505   1035.7
FRC J1728+6049  17 28 54.90 +60 49 54.69   0.30  0.30     1.2  0.1     1.3  0.1   0.24 0.48  V2 3FGL J1729.0+6049   1.10 0.32
FRC J1728-2827  17 28 41.83 -28 27 19.43   0.80  0.80    13.7  0.1    13.3  0.1  -0.06 0.03  A5 3FGL J1729.5-2824  10.93 0.84                                                              NVSS 172843-282738      9.9                                                                  GAIA 4059684452056069376 17.52  17 28 41.96417 -28 27 16.7814  0.00039
FRC J1728-6443  17 28 37.61 -64 43 58.58   0.80  0.80     4.9  0.1    18.9  0.2   2.74 0.06  A4 3FGL J1728.0-6446   4.48 0.55                                                                                                                           WISE J172837.49-644357.5 16.42  GAIA 5813827676448382080 18.80  17 28 37.10104 -64 43 53.0841  0.00034
FRC J1729-0852  17 29 36.16 -08 52 29.56   1.91  2.48     1.4  0.2                           A4 3FGL J1729.9-0859   8.55 0.64                                                              NVSS 172936-085227      4.4                                  WISE J172935.96-085228.1 11.32  GAIA 4166911368603013120 18.70  17 29 36.41956 -08 52 32.3801  0.00013
FRC J1729-0903  17 29 43.40 -09 03 08.37   2.28  1.93     4.0  0.2     4.3  0.6   0.15 0.38  A4 3FGL J1729.9-0859   5.33 0.40                                                              NVSS 172942-090320      8.9  TGSS J172943.0-090327    108.1
FRC J1729-2824  17 29 04.92 -28 24 03.52   1.20  1.01     1.7  0.2     2.7  0.4   0.94 0.54  A4 3FGL J1729.5-2824   5.54 0.46                                                                                                                                                           GAIA 4059685452864363520 18.86  17 29 05.05982 -28 24 04.5514  0.00012
FRC J1729-2827  17 29 52.45 -28 27 33.72   0.80  0.82     3.9  0.1     2.0  0.1  -1.36 0.15  A5 3FGL J1729.5-2824   5.76 0.43                                 SUMSS J172952-282750    47.  NVSS 172953-282750     42.2  TGSS J172953.0-282750    179.3                                  GAIA 4059640235409732736 17.96  17 29 52.73694 -28 27 34.1792  0.00041
FRC J1729-282A  17 29 53.29 -28 27 57.72   0.80  0.82                  2.6  0.1              A5 3FGL J1729.5-2824   6.13 0.45                                 SUMSS J172952-282750    47.  NVSS 172953-282750     42.2                                                                  GAIA 4059640231091000576 17.50  17 29 53.52225 -28 27 55.7686  0.00041
FRC J1730-0352  17 30 39.42 -03 52 28.71   2.78  2.59     1.8  0.1     1.5  0.2  -0.37 0.38  A1 3FGL J1730.6-0357   4.67 2.56                                                              NVSS 173039-035235      4.8  TGSS J173039.4-035226     32.8
FRC J1730-0901  17 30 11.57 -09 01 56.87   4.39  3.73     3.0  0.3                           A4 3FGL J1729.9-0859   4.39 0.33                                                                                                                                                           GAIA 4166905115130262016 17.08  17 30 11.85466 -09 02 05.3938  0.00008
FRC J1730-0902  17 30 23.44 -09 02 27.80   2.15  2.15     1.3  0.2                           A4 3FGL J1729.9-0859   7.14 0.54
FRC J1730-2820  17 30 13.88 -28 20 47.50   2.15  2.15     1.6  0.2                           A4 3FGL J1729.5-2824  10.38 0.77                                                                                                                                                           GAIA 4059689541677872000 17.16  17 30 13.92120 -28 20 45.7367  0.00012
FRC J1731+5428  17 31 35.09 +54 28 07.72   0.30  0.30     3.0  0.1     1.1  0.1  -2.98 0.37  V2 3FGL J1731.9+5428   3.16 0.34                                                              NVSS 173135+542838      3.8
FRC J1732+5433  17 32 21.36 +54 33 38.92   0.30  0.30     2.2  0.1                           V2 3FGL J1731.9+5428   5.99 0.53                                                              NVSS 173221+543338     13.5                                  WISE J173221.44+543339.8 18.33
FRC J1732+5912  17 32 50.98 +59 12 31.20   0.30  0.30     3.1  0.1     1.9  0.1  -1.45 0.25  V2 3FGL J1732.7+5914   2.48 0.78                                                              NVSS 173251+591230     25.6                                  WISE J173251.25+591231.7 15.66  GAIA 1434793095777814912 20.29  17 32 51.68504 +59 12 31.1829  0.00003
FRC J1733-2810  17 33 44.59 -28 10 44.17   3.55  2.70     2.7  0.3                           A1 3FGL J1733.5-2811   2.98 1.94                                                              NVSS 173344-281055      2.5                                                                  GAIA 4061158489141832064 18.64  17 33 44.54136 -28 10 44.5650  0.00010
FRC J1733-3942  17 33 27.34 -39 42 13.29   0.92  0.86    14.6  0.1    14.2  0.1  -0.06 0.03  A3 3FGL J1733.5-3941   0.98 0.59  RFC J1733-3942   18.0   245.5  SUMSS J173327-394213    15.  NVSS 173327-394214     10.9                                                                  GAIA 5961676260566632960 19.80  17 33 27.20897 -39 42 08.4534  0.00049
FRC J1733-6055  17 33 38.60 -60 55 43.88   0.81  0.80    61.3  0.1    41.3  0.2  -0.80 0.01  A3 3FGL J1733.8-6056   1.57 0.98                                 SUMSS J173338-605542   199.                                                               WISE J173338.53-605545.4 14.45  GAIA 5912204349040620032 19.38  17 33 38.57541 -60 55 44.2640  0.00010
FRC J1734-2926  17 34 58.64 -29 26 55.55   0.80  0.81     5.6  0.1     4.2  0.2  -0.58 0.13  A4 3FGL J1734.7-2930   4.37 1.99                                 SUMSS J173458-292649    68.  NVSS 173458-292654     43.6  TGSS J173458.5-292652    421.8                                  GAIA 4058583020658577280 18.75  17 34 58.49498 -29 26 59.6846  0.00043
FRC J1734-2931  17 34 47.22 -29 31 40.09   2.03  1.56     4.9  0.2     4.4  0.2  -0.22 0.18  A3 3FGL J1734.7-2930   1.26 0.57                                                              NVSS 173448-293146      3.7                                                                  GAIA 4058580718558887936 18.42  17 34 47.19611 -29 31 37.2733  0.00043
FRC J1734-2932  17 34 50.10 -29 32 32.74   1.08  0.95    15.0  0.2    14.6  0.3  -0.05 0.07  A3 3FGL J1734.7-2930   2.26 1.03  RFC J1734-2932   19.0    67.6                                                                                                                            GAIA 4058579928284856832 18.33  17 34 49.92946 -29 32 32.4295  0.00043
FRC J1735-2659  17 35 55.54 -26 59 15.73   3.79  2.72     2.8  0.2     2.1  0.3  -0.58 0.44  A3 3FGL J1736.0-2701   2.75 1.41                                                                                                                                                           GAIA 4061331486107306624 17.80  17 35 55.35980 -26 59 14.7733  0.00029
FRC J1736-2832  17 36 05.62 -28 32 25.50   0.84  0.84    16.0  0.3 >   1.3  0.1              A5 3FGL J1736.5-2839   8.81 2.59                                 SUMSS J173605-283232   231.  NVSS 173605-283232    125.8  TGSS J173605.2-283233   2214.9                                  GAIA 4060339765306595584 18.75  17 36 05.62452 -28 32 26.2210  0.00039
FRC J1736-2835  17 36 21.02 -28 35 51.90   0.80  0.80    49.8  0.1    26.5  0.1  -1.28 0.01  A5 3FGL J1736.5-2839   4.02 1.18                                 SUMSS J173620-283552   345.  NVSS 173620-283552    210.8  TGSS J173620.9-283551   1552.0                                  GAIA 4060326846034793216 18.87  17 36 21.17077 -28 35 56.4529  0.00011
FRC J1737+8717  17 37 22.18 +87 17 44.44   0.30  0.30    37.3  0.5    30.9  0.5  -0.50 0.08  V1 3FGL J1739.0+8716   1.64 1.36  RFC J1737+8717   19.0    99.1                               NVSS 173722+871744     61.3  TGSS J173720.0+871746     63.4  WISE J173725.36+871743.3 15.57  GAIA 1727948802986515200 17.81  17 37 25.49153 +87 17 43.1908  0.00007
FRC J1737-2520  17 37 45.75 -25 20 06.75   1.14  1.32     3.1  0.3     3.5  0.6   0.25 0.54  A4 3FGL J1737.9-2511   9.21 2.47                                                              NVSS 173745-252009     19.7  TGSS J173745.8-252010    124.6
FRC J1737-252A  17 37 50.93 -25 20 39.68   0.85  0.86    14.0  0.4 >   1.8  0.3              A4 3FGL J1737.9-2511   9.59 2.57                                                              NVSS 173750-252040     45.3  TGSS J173749.9-252038    140.9                                  GAIA 4062163301005727616 19.43  17 37 51.14214 -25 20 45.5325  0.00011
FRC J1737-3210  17 37 21.06 -32 10 39.69   0.80  0.80   201.8  0.2   124.4  0.2  -0.98 0.01  A4 3FGL J1737.3-3214c  3.71 1.47                                 SUMSS J173721-321042   411.  NVSS 173720-321037    498.9                                  WISE J173721.01-321041.7  8.97  GAIA 4054962809813995776 18.65  17 37 20.76135 -32 10 34.7288  0.00010
FRC J1737-3215  17 37 44.90 -32 15 30.02   0.80  0.80    94.0  0.1   124.5  0.1   0.57 0.00  A5 3FGL J1737.3-3214c  4.71 2.09                                                              NVSS 173744-321531      8.8                                  WISE J173744.86-321529.7  9.18  GAIA 4054958441842698624 17.90  17 37 44.89032 -32 15 29.8941  0.00046
FRC J1740+0937  17 40 51.70 +09 37 17.19   0.85  1.02     4.1  0.3     3.9  0.5  -0.10 0.41  A4 3FGL J1741.4+0938   8.36 1.64                                                              NVSS 174051+093716     13.5
FRC J1740-1930  17 40 51.77 -19 30 10.72   1.44  0.94     2.2  0.2     2.7  0.4   0.42 0.49  A4 3FGL J1740.8-1933   3.73 1.50                                                              NVSS 174051-193011      8.7                                                                  GAIA 4120006962792425344 19.68  17 40 51.84788 -19 30 17.4676  0.00011
FRC J1740-2644  17 40 12.84 -26 44 21.56   0.80  0.80    21.1  0.1    24.4  0.2   0.30 0.03  A4 3FGL J1740.5-2642   4.73 2.25                                                              NVSS 174012-264422     24.1                                                                  GAIA 4060978302358433024 17.64  17 40 12.83389 -26 44 21.7635  0.00022
FRC J1740-2645  17 40 38.94 -26 45 42.64   2.91  2.10     5.1  0.3                           A3 3FGL J1740.5-2642   3.36 1.58                                                              NVSS 174039-264541     14.7  TGSS J174038.9-264539    106.1                                  GAIA 4060975283065645568 19.69  17 40 39.02556 -26 45 44.7153  0.00022
FRC J1740-2841  17 40 34.97 -28 41 35.09   0.83  0.82    36.0  0.2    31.2  0.2  -0.29 0.02  A3 3FGL J1740.5-2843   1.75 1.16                                                              NVSS 174034-284140     21.0                                                                  GAIA 4060193251048124416 18.47  17 40 34.85942 -28 41 31.6942  0.00038
FRC J1740-2843  17 40 32.78 -28 43 55.26   1.49  1.23     6.7  0.2     3.4  0.2  -1.38 0.18  A3 3FGL J1740.5-2843   1.14 0.75                                 SUMSS J174032-284355    14.  NVSS 174032-284400     12.7                                                                  GAIA 4060169371032826496 18.66  17 40 32.66284 -28 43 52.9620  0.00038
FRC J1740-6749  17 40 58.72 -67 49 55.88   3.37  2.84                  2.1  0.3              A1 3FGL J1740.8-6755   5.73 1.60
FRC J1740-7227  17 40 57.98 -72 27 14.00   2.15  2.15              >   1.5  0.3              A4 3FGL J1742.4-7237  11.95 1.23                                                                                                                           WISE J174057.78-722715.7 16.68  GAIA 5803787554740667392 20.08  17 40 57.89282 -72 27 11.8555  0.00021
FRC J1741+0937  17 41 41.89 +09 37 45.61   0.82  1.76    10.2  0.8     9.5  1.6  -0.14 0.50  A4 3FGL J1741.4+0938   4.10 0.79                                                              NVSS 174141+093742     49.4  TGSS J174141.6+093742    373.0
FRC J1741+0939  17 41 23.29 +09 39 34.79   0.82  1.07     2.5  0.2     3.7  0.4   0.80 0.38  A4 3FGL J1741.4+0938   1.42 0.26                                                                                                                                                           GAIA 4489301548099511424 20.01  17 41 22.74829 +09 39 36.0292  0.00015
FRC J1741+0943  17 41 00.70 +09 43 16.37   1.50  1.35     2.9  0.3                           A4 3FGL J1741.4+0938   7.88 1.42                                                              NVSS 174100+094320      7.6                                                                  GAIA 4489305838771501568 19.23  17 41 00.76501 +09 43 21.2797  0.00003
FRC J1741-1930  17 41 05.77 -19 30 05.37   0.81  0.92     1.6  0.1     1.7  0.2   0.12 0.37  A4 3FGL J1740.8-1933   5.18 2.09                                                              NVSS 174105-193006      8.1                                  WISE J174105.81-193005.8 12.37  GAIA 4120003904783435264 20.50  17 41 05.84449 -19 29 58.4981  0.00013
FRC J1741-2537  17 41 54.45 -25 37 43.53   0.87  0.84    25.1  0.2    21.1  0.6  -0.35 0.07  A1 3FGL J1741.9-2539   2.00 1.79  RFC J1741-2537   17.0    27.1                               NVSS 174154-253743     56.3  TGSS J174154.6-253742    217.1                                  GAIA 4067899560554454656 17.32  17 41 54.55943 -25 37 42.4454  0.00009
FRC J1741-6754  17 41 26.24 -67 54 06.48   4.77  4.00     2.2  0.3                           A1 3FGL J1740.8-6755   3.61 1.09                                                                                                                           WISE J174126.00-675404.8 15.00  GAIA 5812259227411100928 20.29  17 41 26.03234 -67 54 04.3557  0.00011
FRC J1743-1315  17 43 52.56 -13 15 46.56   0.83  1.46     1.1  0.1     3.3  0.2   2.23 0.31  A4 3FGL J1743.9-1310   5.27 1.89                                                              NVSS 174352-131547      2.4                                                                  GAIA 4149875642842378112 20.31  17 43 52.38155 -13 15 50.5612  0.00009
FRC J1743-1317  17 43 41.46 -13 17 06.60   1.34  1.18     2.3  0.2                           A4 3FGL J1743.9-1310   7.60 2.73                                                              NVSS 174341-131706      6.4                                                                  GAIA 4149875539761607424 20.20  17 43 41.75000 -13 17 05.8768  0.00009
FRC J1743-7230  17 43 32.16 -72 30 09.23   0.82  0.81     4.9  0.2     4.0  0.3  -0.41 0.24  A4 3FGL J1742.4-7237   8.33 0.86                                 SUMSS J174331-723012    26.
FRC J1744-1309  17 44 20.56 -13 09 36.53   0.80  0.85     4.3  0.1     3.6  0.2  -0.36 0.16  A4 3FGL J1743.9-1310   5.57 2.05                                                                                                                                                           GAIA 4149883854822758016 19.88  17 44 20.85825 -13 09 35.4207  0.00008
FRC J1744-1558  17 44 52.11 -15 58 48.90   5.53  3.89     1.5  0.2     1.9  0.2   0.48 0.48  A3 3FGL J1744.8-1557   1.34 0.30                                                                                                                                                           GAIA 4148120783602596992 16.13  17 44 52.00571 -15 58 45.1210  0.00008
FRC J1744-1600  17 44 46.47 -16 00 22.70   2.15  2.15     1.0  0.1                           A3 3FGL J1744.8-1557   3.15 0.71                                                                                                                                                           GAIA 4148120272508162432 20.07  17 44 46.30371 -16 00 25.5914  0.00008
FRC J1744-1602  17 44 37.59 -16 02 54.30   0.80  0.85     3.2  0.1     2.9  0.2  -0.20 0.20  A4 3FGL J1744.8-1557   6.38 1.43                                                              NVSS 174437-160253     16.9  TGSS J174437.7-160253    126.7                                  GAIA 4124100680809489152 18.54  17 44 37.40412 -16 02 51.4280  0.00008
FRC J1744-1605  17 44 43.25 -16 05 16.48   1.39  1.70     1.8  0.2                           A4 3FGL J1744.8-1557   8.05 1.80                                                              NVSS 174443-160531      3.1                                                                  GAIA 4124099753077115264 17.44  17 44 43.28303 -16 05 14.9436  0.00009
FRC J1744-1726  17 44 59.78 -17 26 36.15   0.80  0.81    16.0  0.1    23.5  0.3   0.78 0.04  A4 3FGL J1744.9-1725   0.63 0.72  RFC J1744-1726   22.0   838.5                               NVSS 174459-172636     33.2  TGSS J174459.8-172635    115.9                                  GAIA 4123672803284165120 17.06  17 44 59.79279 -17 26 36.5349  0.00009
FRC J1744-2249  17 44 55.79 -22 49 17.48   0.80  0.82     3.5  0.1     4.1  0.2   0.32 0.16  A4 3FGL J1744.7-2252   4.07 0.69                                                                                                                                                           GAIA 4116891286121610752 17.93  17 44 55.70408 -22 49 19.1954  0.00009
FRC J1744-2256  17 44 27.86 -22 56 44.98   0.80  0.81     6.2  0.1     6.7  0.2   0.16 0.09  A4 3FGL J1744.7-2252   5.81 0.99                                                              NVSS 174427-225647      7.5  TGSS J174427.9-225645     58.3  WISE J174427.84-225643.2  7.89  GAIA 4116888571709138688 18.41  17 44 28.17756 -22 56 46.8114  0.00014
FRC J1744-2504  17 44 13.22 -25 04 02.97   0.81  0.86     2.4  0.1     2.2  0.2  -0.18 0.27  A4 3FGL J1744.5-2506   4.76 1.45                                                              NVSS 174413-250405     11.4                                                                  GAIA 4067944189547365248 17.34  17 44 13.29647 -25 04 00.9078  0.00009
FRC J1744-2507  17 44 26.52 -25 07 53.69   2.46  1.87     3.6  0.2     1.6  0.2  -1.65 0.37  A3 3FGL J1744.5-2506   2.32 0.70                                                              NVSS 174426-250752      9.1                                                                  GAIA 4067943025654208128 18.68  17 44 26.54718 -25 07 53.4615  0.00009
FRC J1744-3043  17 44 36.57 -30 43 35.66   1.65  1.31     9.5  0.3                           A3 3FGL J1744.7-3043   1.45 0.90
FRC J1744-3045  17 44 33.53 -30 45 33.91   3.92  2.94     8.5  0.6                           A2 3FGL J1744.7-3043   3.17 1.93
FRC J1744-304A  17 44 59.78 -30 45 03.96   1.06  0.95    26.5  0.4                           A3 3FGL J1744.7-3043   4.09 2.50                                 SUMSS J174502-304500    29.  NVSS 174501-304535     72.9
FRC J1744-3046  17 44 42.17 -30 46 51.28   3.37  2.69    18.0  1.3                           A2 3FGL J1744.7-3043   3.72 2.27                                                                                                                                                           GAIA 4056659798631173120 16.65  17 44 42.43233 -30 46 54.1139  0.00040
FRC J1745-2900  17 45 39.91 -29 00 25.25   0.81  0.81  7384.8 22.7 > 364.1  4.0              A4 3FGL J1745.6-2859c  0.78 1.77  RFC J1745-2900                                              NVSS 174542-290015 161188.0                                  WISE J174540.04-290022.9 -0.24
FRC J1745-290A  17 45 41.38 -29 00 29.54   1.08  0.85 >  91.9  1.0 > 364.1  4.0              A2 3FGL J1745.6-2859c  0.92 2.09  RFC J1745-2900                                              NVSS 174542-290015 161188.0                                                                  GAIA 4057481821012592768 17.46  17 45 41.53110 -29 00 28.6732  0.00031
FRC J1746-2851  17 46 16.50 -28 51 17.60   0.83  0.81  1063.9  9.8                           A2 3FGL J1746.3-2851c  1.34 2.37                                                                                                                                                           GAIA 4057490483962041600 18.51  17 46 16.44954 -28 51 14.5837  0.00010
FRC J1746-285A  17 46 18.86 -28 51 54.00   1.04  0.89 > 422.5  7.6                           A2 3FGL J1746.3-2851c  0.77 1.38                                                                                                                                                           GAIA 4057490410948481536 14.25  17 46 18.87290 -28 51 46.0115  0.00010
FRC J1746-3500  17 46 55.30 -35 00 53.49   0.81  0.86     3.5  0.1     2.1  0.1  -1.04 0.15  A5 3FGL J1747.0-3506   5.67 2.69                                 SUMSS J174654-350112    59.  NVSS 174654-350112     39.1                                                                  GAIA 4041508150561639424 16.42  17 46 55.06786 -35 00 55.1745  0.00051
FRC J1746-3501  17 46 55.06 -35 01 11.30   2.15  2.15 >   0.9  0.1     2.1  0.1   1.72 0.32  A2 3FGL J1747.0-3506   5.39 2.56                                 SUMSS J174654-350112    59.  NVSS 174654-350112     39.1  TGSS J174654.4-350112    547.6                                  GAIA 4041507944403453056 16.72  17 46 55.26993 -35 01 08.1483  0.00051
FRC J1747+0318  17 47 31.61 +03 18 38.00   2.15  2.15              >   1.2  0.2              A1 3FGL J1747.3+0324   6.52 2.04
FRC J1747+0320  17 47 31.41 +03 20 27.62   0.30  0.30     7.1  0.2                           V2 3FGL J1747.3+0324   4.82 1.51                                                              NVSS 174731+032032     38.3  TGSS J174731.4+032031    222.2                                  GAIA 4472391673443870336 19.48  17 47 31.33142 +03 20 24.3542  0.00014
FRC J1747+0322  17 47 04.68 +03 22 16.77   0.30  0.30     1.3  0.1                           V2 3FGL J1747.3+0324   5.16 1.63                                                              NVSS 174704+032205      2.5                                                                  GAIA 4472392566797138048 18.10  17 47 04.98498 +03 22 08.8862  0.00014
FRC J1747+0327  17 47 33.27 +03 27 04.30   0.30  0.30     9.0  0.3     7.5  0.3  -0.48 0.19  V1 3FGL J1747.3+0324   3.48 1.09                                                              NVSS 174733+032704     18.0                                                                  GAIA 4472394834540083712 19.40  17 47 32.86964 +03 27 04.7506  0.00005
FRC J1747+0436  17 47 16.32 +04 36 12.03   2.26  2.00     7.5  0.4                           A4 3FGL J1746.6+0433  10.27 2.28                                                              NVSS 174716+043610      5.7                                  WISE J174716.31+043610.3 13.54
FRC J1747-2826  17 47 11.17 -28 26 31.40   0.80  0.80                746.3  2.0              A2 3FGL J1747.0-2828   2.62 2.77                                                              NVSS 174714-282656   1054.6
FRC J1747-282A  17 47 14.22 -28 26 48.74   0.80  0.80  2411.0  2.6  1269.8  2.3  -1.30 0.01  A3 3FGL J1747.0-2828   2.76 2.92                                                              NVSS 174714-282656   1054.6                                  WISE J174714.15-282648.8 10.03  GAIA 4057528550271823616 17.06  17 47 14.62761 -28 26 48.6077  0.00028
FRC J1748+2704  17 48 16.74 +27 04 33.25   0.30  0.30    23.7  0.1 >   8.6  0.1              V2 3FGL J1748.0+2701   4.37 1.95  RFC J1748+2704   22.0     6.9                               NVSS 174816+270433     40.2                                  WISE J174816.75+270433.3 14.48  GAIA 4582408566400951296 19.16  17 48 16.74620 +27 04 33.3133  0.00043
FRC J1748+3404  17 48 05.84 +34 04 01.19   0.30  0.30 >   2.2  0.2                           V1 3FGL J1748.0+3405   1.46 0.94  RFC J1748+3404  161.0  2110.9                               NVSS 174805+340400    189.5  TGSS J174806.0+340401    110.5  WISE J174805.81+340401.2 12.92  GAIA 4607507908602761344 18.32  17 48 05.81983 +34 04 01.1795  0.00092
FRC J1748-3917  17 48 30.49 -39 17 29.46   0.80  0.81     3.0  0.1     2.8  0.2  -0.14 0.21  A4 3FGL J1748.5-3912   5.13 2.32                                 SUMSS J174830-391730    13.  NVSS 174830-391728      9.2                                                                  GAIA 5958231765540952320 18.07  17 48 30.69088 -39 17 29.7105  0.00070
FRC J1749-0307  17 49 41.28 -03 07 02.81   1.01  0.92    17.7  0.2     8.8  0.3  -1.42 0.09  A3 3FGL J1749.7-0305   2.39 1.18                                                              NVSS 174941-030702     65.5  TGSS J174941.2-030701    412.5  WISE J174941.08-030704.7 15.53  GAIA 4176989045507013760 18.81  17 49 41.10137 -03 07 04.5478  0.00010
FRC J1749-3131  17 49 40.76 -31 31 37.49   2.20  1.69     4.0  0.2     4.5  0.5   0.24 0.33  A1 3FGL J1749.6-3133   1.50 0.52                                                                                                                           WISE J174940.71-313138.4 10.85
FRC J1749-3133  17 49 44.19 -31 33 06.31   1.38  1.13     5.6  0.2     4.8  0.2  -0.31 0.16  A1 3FGL J1749.6-3133   0.62 0.22                                                              NVSS 174943-313304      4.1                                  WISE J174944.30-313307.1 13.42  GAIA 4055708308758404096 18.35  17 49 43.73079 -31 33 10.8306  0.00037
FRC J1750-2220  17 50 46.05 -22 20 07.37   2.61  1.91     4.6  0.2     6.5  0.3   0.70 0.18  A3 3FGL J1750.9-2220   2.83 0.92                                                                                                                                                           GAIA 4070432418756689920 18.77  17 50 46.06072 -22 20 03.4702  0.00008
FRC J1751-2219  17 51 02.10 -22 19 33.80   2.15  2.15     1.1  0.2     1.2  0.2   0.18 0.71  A3 3FGL J1750.9-2220   1.42 0.46                                                                                                                                                           GAIA 4070431010018789632 17.37  17 51 01.71378 -22 19 32.4348  0.00008
FRC J1751-2221  17 51 00.37 -22 21 11.07   1.90  1.45     4.9  0.2     2.7  0.2  -1.21 0.23  A3 3FGL J1750.9-2220   0.76 0.25                                                              NVSS 175100-222108      6.8                                                                  GAIA 4070430632068291200 18.83  17 51 00.65436 -22 21 08.2385  0.00008
FRC J1751-2226  17 51 02.92 -22 26 07.12   0.80  0.80     8.0  0.1     9.8  0.2   0.41 0.07  A4 3FGL J1750.9-2220   5.59 1.81                                                              NVSS 175102-222608     19.7                                                                  GAIA 4070427883287174272 19.86  17 51 02.81431 -22 26 04.3388  0.00008
FRC J1751-2228  17 51 00.67 -22 28 45.02   0.80  0.89     5.8  0.2     6.7  0.5   0.29 0.22  A4 3FGL J1750.9-2220   8.13 2.64                                                              NVSS 175100-222844     13.4                                                                  GAIA 4070415651167853184 17.31  17 51 00.47307 -22 28 41.7851  0.00011
FRC J1753-2540  17 53 59.62 -25 40 13.25   0.80  0.81     6.1  0.1     2.5  0.2  -1.81 0.20  A5 3FGL J1754.0-2538   1.44 2.09                                                                                                                                                           GAIA 4067333273403519744 19.23  17 53 59.61595 -25 40 10.2718  0.00008
FRC J1753-2929  17 53 56.55 -29 29 54.19   2.62  2.08     2.5  0.2                           A1 3FGL J1754.0-2930   0.85 0.34                                                              NVSS 175356-292957      3.7                                                                  GAIA 4056508650346098560 16.99  17 53 56.74944 -29 29 57.4569  0.00028
FRC J1753-3320  17 53 47.77 -33 20 07.56   0.80  0.82     5.6  0.1     3.6  0.1  -0.90 0.09  A5 3FGL J1754.0-3321   3.83 1.25                                 SUMSS J175347-332000    44.  NVSS 175347-332007     26.3  TGSS J175347.6-332009    194.2                                  GAIA 4043217925499358976 19.46  17 53 47.64745 -33 20 07.5867  0.00008
FRC J1753-3322  17 53 57.39 -33 22 46.19   2.01  2.74     1.2  0.2                           A5 3FGL J1754.0-3321   1.75 0.57                                 SUMSS J175356-332316    13.  NVSS 175356-332243      4.3                                                                  GAIA 4043216825908615168 19.10  17 53 57.64124 -33 22 46.7380  0.00008
FRC J1753-4445  17 53 56.89 -44 45 35.01   0.94  0.86    16.8  0.2     7.5  0.3  -1.64 0.11  A1 3FGL J1753.6-4447   4.03 2.19                                 SUMSS J175356-444534   164.                               TGSS J175356.6-444534    884.1                                  GAIA 5954752807629514752 19.60  17 53 57.19004 -44 45 37.8820  0.00018
FRC J1754-2540  17 54 01.03 -25 40 04.15   1.16  1.01                  5.8  0.2              A2 3FGL J1754.0-2538   1.21 1.76                                                                                                                                                           GAIA 4067333307757622016 16.05  17 54 01.18606 -25 40 03.2943  0.00008
FRC J1757-6030  17 57 34.71 -60 30 28.62   1.78  1.47     4.7  0.2     3.5  0.3  -0.60 0.26  A1 3FGL J1757.7-6030   0.99 0.68                                 SUMSS J175734-603032    15.                                                               WISE J175734.72-603029.1 16.24  GAIA 5911733242669897984 19.21  17 57 35.07806 -60 30 36.8292  0.00066
FRC J1758-2347  17 58 56.22 -23 47 39.64   1.26  1.06                  7.0  0.2              A3 3FGL J1758.8-2346   1.64 1.24
FRC J1758-2348  17 58 57.11 -23 48 21.24   0.85  0.84    42.1  0.2                           A3 3FGL J1758.8-2346   2.18 1.65                                                                                                                                                           GAIA 4069102868652928384 19.72  17 58 56.96355 -23 48 12.7161  0.00016
FRC J1758-2401  17 58 35.87 -24 01 26.96   1.44  1.17     4.9  0.2                           A2 3FGL J1758.8-2402   3.08 1.73
FRC J1758-240A  17 58 45.60 -24 01 29.58   1.15  1.00     5.8  0.1                           A2 3FGL J1758.8-2402   1.02 0.58
FRC J1758-2402  17 58 44.61 -24 02 10.81   2.06  1.66                  1.5  0.1              A2 3FGL J1758.8-2402   1.00 0.57
FRC J1758-2403  17 58 39.73 -24 03 46.93   1.70  1.39     3.0  0.1     2.4  0.2  -0.45 0.24  A2 3FGL J1758.8-2402   2.67 1.50
FRC J1758-240C  17 58 52.35 -24 03 12.13   2.66  2.14                  2.0  0.2              A2 3FGL J1758.8-2402   1.29 0.73
FRC J1758-3130  17 58 04.19 -31 30 52.09   0.82  0.83     2.0  0.1     1.8  0.2  -0.21 0.33  A4 3FGL J1757.8-3126   4.85 1.81                                                              NVSS 175803-313101      4.0                                                                  GAIA 4044004316724819456 17.20  17 58 04.30834 -31 30 54.3469  0.00035
FRC J1758-313A  17 58 08.85 -31 30 48.32   0.92  0.84     1.8  0.1                           A4 3FGL J1757.8-3126   5.37 2.01                                                              NVSS 175808-313056      6.6                                                                  GAIA 4043992600213532288 16.74  17 58 08.84290 -31 30 47.1387  0.00035
FRC J1758-3133  17 58 01.72 -31 33 43.00   0.89  1.82     2.3  0.2                           A4 3FGL J1757.8-3126   7.28 2.72                                                              NVSS 175801-313346     11.1  TGSS J175801.7-313343    126.0                                  GAIA 4043991981665071104 18.99  17 58 01.70733 -31 33 38.5935  0.00035
FRC J1758-3849  17 58 52.55 -38 49 03.40   3.73  2.63     5.9  0.6                           A2 3FGL J1759.2-3848   4.47 1.67                                 SUMSS J175852-384902    20.  NVSS 175852-384905     14.9                                                                  GAIA 4036531318460432000 19.62  17 58 52.30004 -38 49 02.2854  0.00010
FRC J1759-213A  17 59 39.04 -21 39 59.66   2.72  1.93     1.7  0.1                           A3 3FGL J1759.6-2141   1.47 0.90                                                                                                                                                           GAIA 4070712661042441984 17.62  17 59 39.09278 -21 39 55.6613  0.00007
FRC J1759-2142  17 59 46.23 -21 42 21.73   1.27  1.08     4.4  0.1     1.9  0.1  -1.71 0.15  A3 3FGL J1759.6-2141   2.03 1.25                                                              NVSS 175946-214231     39.8                                                                  GAIA 4070711767689187584 19.94  17 59 46.05113 -21 42 19.3114  0.00009
FRC J1759-2402  17 59 02.01 -24 02 22.94   2.18  1.72     5.3  0.2     4.8  0.3  -0.20 0.20  A1 3FGL J1758.8-2402   2.98 1.68                                                                                                                           WISE J175901.89-240224.9  9.47
FRC J1759-2404  17 59 07.49 -24 04 24.48   1.92  1.51     8.8  0.4                           A2 3FGL J1758.8-2402   4.78 2.69                                                                                                                                                           GAIA 4069082527679170944 17.12  17 59 07.60441 -24 04 31.1479  0.00008
FRC J1759-3847  17 59 26.20 -38 47 53.35   0.93  0.88     7.7  0.1     7.4  0.1  -0.08 0.05  A2 3FGL J1759.2-3848   2.22 0.83                                                              NVSS 175926-384753      8.6                                  WISE J175926.37-384750.6 11.87  GAIA 4036536502462978944 14.75  17 59 26.32002 -38 47 50.5861  0.00061
FRC J1800-2401  18 00 46.84 -24 01 57.60   2.15  2.15   123.7 12.5                           A2 3FGL J1800.8-2402   1.41 1.73
FRC J1800-240A  18 00 51.56 -24 01 39.60   4.65  1.77 >   6.5  0.3                           A2 3FGL J1800.8-2402   0.55 0.67                                                                                                                                                           GAIA 4069056070687077376 18.90  18 00 51.51198 -24 01 49.2054  0.00015
FRC J1800-2402  18 00 42.33 -24 02 16.90   2.15  2.15              >   1.9  0.2              A2 3FGL J1800.8-2402   2.44 3.00                                                                                                                                                           GAIA 4069056689157936512 18.51  18 00 42.50601 -24 02 18.5164  0.00015
FRC J1800-240C  18 00 47.91 -24 02 44.20   2.15  2.15 >   4.5  0.7                           A2 3FGL J1800.8-2402   1.33 1.63                                                                                                                                                           GAIA 4069055967603414656 13.37  18 00 47.93776 -24 02 46.6593  0.00015
FRC J1800-7820  18 00 46.22 -78 20 17.34   0.80  0.80     4.9  0.1     3.4  0.2  -0.74 0.16  A4 3FGL J1801.5-7825   5.67 1.53                                 SUMSS J180045-782012    77.                                                                                               GAIA 6365086213494085120 19.10  18 00 46.72491 -78 20 08.6894  0.00010
FRC J1801-2214  18 01 43.60 -22 14 28.97   0.81  0.81    72.6  0.2    57.3  0.2  -0.48 0.01  A3 3FGL J1801.6-2213   2.21 1.74  RFC J1801-2214   46.0    87.7                               NVSS 180143-221429     69.1                                                                  GAIA 4069919329050286464 19.79  18 01 43.18549 -22 14 25.7248  0.00011
FRC J1802-2728  18 02 49.29 -27 28 04.07   0.80  0.80    12.6  0.1    19.7  0.2   0.91 0.04  A4 3FGL J1803.1-2728   4.24 1.88  RFC J1802-2728   17.0     6.9  SUMSS J180248-272827    50.  NVSS 180249-272802     30.4  TGSS J180249.4-272806    321.2                                  GAIA 4063119773115667712 17.82  18 02 49.26560 -27 28 02.7343  0.00021
FRC J1802-3039  18 02 46.46 -30 39 44.96   0.81  0.87     2.9  0.1     1.8  0.1  -0.97 0.18  A5 3FGL J1802.4-3043   5.56 2.93                                 SUMSS J180247-303932    32.  NVSS 180247-303929     34.2                                                                  GAIA 4050143508616634240 17.07  18 02 46.40909 -30 39 44.6430  0.00009
FRC J1802-3043  18 02 26.21 -30 43 13.94   1.65  1.30     4.6  0.1     2.8  0.1  -1.01 0.12  A3 3FGL J1802.4-3043   0.28 0.15                                 SUMSS J180225-304305    19.  NVSS 180226-304310     12.8  TGSS J180224.5-304305    320.6                                  GAIA 4044138319772477824 17.21  18 02 26.56650 -30 43 08.0705  0.00036
FRC J1802-6705  18 02 32.76 -67 05 52.66   3.68  3.10     1.9  0.2                           A1 3FGL J1803.3-6706   4.93 2.83                                 SUMSS J180232-670557     9.                                                                                               GAIA 6436865081334969216 17.44  18 02 32.12839 -67 05 49.3989  0.00011
FRC J1802-7817  18 02 05.59 -78 17 13.09   0.80  0.80   142.0  0.1   184.5  0.2   0.53 0.00  A4 3FGL J1801.5-7825   8.38 2.26                                 SUMSS J180206-781711    68.                                                                                               GAIA 6365086664466556928 20.84  18 02 05.64026 -78 17 13.2538  0.00015
FRC J1803-6705  18 03 44.65 -67 05 37.43   1.59  1.14     1.2  0.2     2.0  0.3   1.04 0.64  A4 3FGL J1803.3-6706   2.52 1.44                                                                                                                           WISE J180344.65-670538.7 15.23
FRC J1804+2533  18 04 37.43 +25 33 00.06   0.30  0.30     4.3  0.1                           V2 3FGL J1804.1+2532   6.34 1.71                                                              NVSS 180437+253259     24.8                                  WISE J180437.57+253259.1 16.25
FRC J1804-0851  18 04 34.94 -08 51 52.04   1.98  1.54     4.4  0.2     3.0  0.2  -0.78 0.23  A3 3FGL J1804.5-0850   1.63 0.66                                                              NVSS 180435-085137      2.2                                                                  GAIA 4158469941096613120 20.14  18 04 35.07263 -08 51 50.8912  0.00008
FRC J1806+5342  18 06 32.29 +53 42 51.58   0.30  0.30    65.5  0.1 >  16.4  0.1              V2 3FGL J1806.8+5346   5.09 1.48  RFC J1806+5342   86.0    38.1                               NVSS 180632+534251     92.3  TGSS J180632.4+534251    242.9  WISE J180632.30+534251.3 15.88  GAIA 2149626394299209472 20.36  18 06 31.68939 +53 42 45.3634  0.00004
FRC J1806-2446  18 06 55.95 -24 46 30.92   0.88  1.04     1.6  0.2                           A4 3FGL J1806.7-2451   5.59 2.73                                                              NVSS 180654-244653      4.4
FRC J1807+5338  18 07 16.74 +53 38 37.45   0.30  0.30              >   4.6  0.1              V2 3FGL J1806.8+5346   8.89 2.58                                                              NVSS 180716+533837     19.2                                  WISE J180716.75+533837.2 15.24  GAIA 2149624981256076672 19.73  18 07 16.76071 +53 38 37.3338  0.00032
FRC J1807+5348  18 07 30.10 +53 48 27.67   0.30  0.30     2.2  0.1                           V2 3FGL J1806.8+5346   5.60 1.64                                                              NVSS 180730+534826      7.2                                  WISE J180730.11+534827.6 12.92
FRC J1808+3520  18 08 49.69 +35 20 42.61   0.30  0.30    17.4  0.1 >   6.0  0.1              V2 3FGL J1809.0+3517   4.81 2.21  RFC J1808+3520   15.0     2.2                               NVSS 180849+352041     29.7                                  WISE J180849.69+352042.7 13.60  GAIA 4606212134148977664 18.45  18 08 49.69805 +35 20 42.6712  0.00077
FRC J1808-3355  18 08 14.65 -33 55 01.20   2.15  2.15     1.0  0.1                           A1 3FGL J1808.3-3357   3.26 1.54                                                                                                                                                           GAIA 4039572906907441152 17.48  18 08 14.35466 -33 54 59.1688  0.00008
FRC J1808-3523  18 08 18.46 -35 23 17.70   2.15  2.15     1.5  0.2                           A3 3FGL J1808.4-3519   3.74 1.70                                                                                                                                                           GAIA 4038857404088662272 19.29  18 08 18.23968 -35 23 19.6429  0.00008
FRC J1808-3702  18 08 18.59 -37 02 24.00   2.15  2.15     1.9  0.2     1.1  0.2  -1.11 0.58  A3 3FGL J1808.4-3703   2.26 0.78                                                                                                                                                           GAIA 4037866022535741184 18.51  18 08 18.81298 -37 02 27.0870  0.00049
FRC J1809-1907  18 09 57.59 -19 07 59.60   1.73  1.31                 11.3  1.2              A4 3FGL J1810.1-1910   3.72 1.50                                                                                                                                                           GAIA 4095484486219921664 19.46  18 09 57.15345 -19 08 04.7493  0.00006
FRC J1809-1910  18 09 54.21 -19 10 20.88   0.84  0.80    21.9  0.3                           A4 3FGL J1810.1-1910   3.93 1.67                                                              NVSS 180953-191009     59.7                                                                  GAIA 4095108964342410880 17.62  18 09 54.26161 -19 10 21.0706  0.00006
FRC J1809-2017  18 09 06.01 -20 17 38.59   1.52  2.11 >   5.3  0.2                           A2 3FGL J1809.2-2016c  2.86 2.23
FRC J1809-201A  18 09 10.50 -20 17 10.10   2.15  2.15 >  25.2  4.0                           A2 3FGL J1809.2-2016c  1.73 1.37                                                                                                                                                           GAIA 4094176578494171648 18.72  18 09 10.15578 -20 17 08.1529  0.00008
FRC J1809-2018  18 09 08.10 -20 18 11.80   2.15  2.15              >   1.4  0.2              A2 3FGL J1809.2-2016c  2.61 2.03                                                                                                                                                           GAIA 4094176548422488320 19.78  18 09 08.36101 -20 18 04.4519  0.00008
FRC J1809-201C  18 09 13.67 -20 18 02.40   2.15  2.15              >   1.7  0.2              A2 3FGL J1809.2-2016c  1.48 1.15                                                                                                                                                           GAIA 4094176372335184896 19.14  18 09 14.32613 -20 18 06.1972  0.00008
FRC J1809-2019  18 09 12.43 -20 19 15.50   2.15  2.15 >   8.8  0.7                           A2 3FGL J1809.2-2016c  2.66 2.06                                                                                                                                                           GAIA 4094176166176746112 19.78  18 09 12.40540 -20 19 09.3355  0.00008
FRC J1809-201F  18 09 20.80 -20 19 33.11   0.83  0.83 >  46.5  0.3 >  23.1  0.9              A2 3FGL J1809.2-2016c  2.72 2.11                                                              NVSS 180919-201926   7450.6
FRC J1809-201G  18 09 24.11 -20 19 23.77   0.80  0.80  1249.5  5.4                           A4 3FGL J1809.2-2016c  2.88 2.24                                                              NVSS 180925-201924  19686.3                                                                  GAIA 4094269113550838784 18.77  18 09 24.64918 -20 19 27.0916  0.00008
FRC J1809-201H  18 09 26.63 -20 19 31.43   3.10  3.00 >  39.5  0.5                           A2 3FGL J1809.2-2016c  3.33 2.58                                                              NVSS 180925-201924  19686.3                                                                  GAIA 4094269113550834048 19.91  18 09 26.94266 -20 19 32.4859  0.00008
FRC J1809-2020  18 09 11.36 -20 20 22.10   2.15  2.15              >   1.4  0.2              A1 3FGL J1809.2-2016c  3.76 2.92
FRC J1810-2416  18 10 58.66 -24 16 58.35   1.01  1.55     5.0  0.4     4.4  0.1  -0.26 0.21  A4 3FGL J1810.8-2412   4.56 1.86                                                              NVSS 181058-241700     10.9                                                                  GAIA 4066208232489643008 17.88  18 10 58.89443 -24 16 53.9527  0.00012
FRC J1811-1925  18 11 28.87 -19 25 32.98   0.82  0.81    91.2  0.8                           A4 3FGL J1811.3-1927c  3.08 1.12                                                                                           TGSS J181129.3-192534  63864.7                                  GAIA 4094710842362677504 20.73  18 11 28.71894 -19 25 27.8568  0.00005
FRC J1811-1927  18 11 29.63 -19 27 11.43   0.80  0.80                 81.5  0.6              A4 3FGL J1811.3-1927c  2.63 0.97                                                                                                                                                           GAIA 4094710395684256768 19.24  18 11 29.26701 -19 27 09.1360  0.00008
FRC J1811-1930  18 11 32.27 -19 30 37.58   0.80  0.80   252.7  1.0 >  41.6  0.4              A4 3FGL J1811.3-1927c  4.56 1.66                                                              NVSS 181132-193042    237.0                                                                  GAIA 4094709154432704896 19.11  18 11 32.17078 -19 30 38.7270  0.00008
FRC J1813-1139  18 13 50.35 -11 39 01.94   0.84  0.83    21.4  0.2    12.6  0.2  -1.08 0.05  A1 3FGL J1813.6-1148   9.69 2.93                                                              NVSS 181350-113901     83.3  TGSS J181350.1-113900    578.5                                  GAIA 4153859581472073472 19.91  18 13 50.83035 -11 39 04.1836  0.00008
FRC J1813-1732  18 13 58.44 -17 32 28.83   0.84  0.82    61.3  1.2                           A2 3FGL J1814.1-1734c  3.75 2.33
FRC J1813-1734  18 13 56.60 -17 34 38.73   2.32  1.38    21.6  1.0                           A2 3FGL J1814.1-1734c  3.34 2.42                                                              NVSS 181356-173448     11.9                                                                  GAIA 4095930063305103872 20.16  18 13 56.63757 -17 34 48.3666  0.00005
FRC J1813-1737  18 13 52.94 -17 37 03.50   2.77  1.61    17.0  1.0                           A2 3FGL J1814.1-1734c  4.75 2.97                                                                                                                                                           GAIA 4095929852849683328 17.33  18 13 52.99120 -17 37 02.9217  0.00005
FRC J1813-1753  18 13 44.76 -17 53 51.10   2.15  2.15              >   4.6  0.5              A2 3FGL J1814.0-1757c  5.79 2.59                                                                                                                                                           GAIA 4095727886308027008 15.87  18 13 44.24202 -17 53 55.3101  0.00005
FRC J1813-1755  18 13 51.86 -17 55 01.80   2.15  2.15 >  38.4  4.6                           A2 3FGL J1814.0-1757c  3.75 1.68
FRC J1813-175A  18 13 57.96 -17 55 52.30   2.15  2.15 >  17.1  2.8                           A2 3FGL J1814.0-1757c  2.17 0.97                                                                                                                                                           GAIA 4095715826039782016 18.23  18 13 58.16602 -17 55 44.0796  0.00005
FRC J1813-1757  18 13 48.85 -17 57 14.50   2.15  2.15 >  32.4  4.6                           A2 3FGL J1814.0-1757c  3.41 1.73                                                                                                                                                           GAIA 4095715383677084928 19.96  18 13 48.97242 -17 57 15.3443  0.00009
FRC J1814-1730  18 14 02.47 -17 30 55.00   2.15  2.15    52.8  8.4                           A2 3FGL J1814.1-1734c  4.39 2.73
FRC J1814-1732  18 14 02.42 -17 32 04.72   0.85  0.82   515.7  2.4                           A2 3FGL J1814.1-1734c  3.40 2.11                                                                                                                                                           GAIA 4097431648300028288 19.84  18 14 02.36801 -17 31 58.0681  0.00006
FRC J1814-173A  18 14 15.18 -17 32 16.67   1.53  1.45                 40.8  2.0              A2 3FGL J1814.1-1734c  2.80 1.74
FRC J1814-1734  18 14 13.85 -17 34 27.90   2.15  2.15              >   2.5  0.5              A2 3FGL J1814.1-1734c  0.87 0.54                                                                                                                                                           GAIA 4097243631807013376 17.74  18 14 13.63851 -17 34 30.2614  0.00005
FRC J1814-1737  18 14 07.16 -17 37 27.46   1.80  1.59   137.7  3.7                           A2 3FGL J1814.1-1734c  2.72 1.69                                                                                                                                                           GAIA 4095742042520816000 18.73  18 14 06.88994 -17 37 29.2904  0.00005
FRC J1814-1752  18 14 03.04 -17 52 30.50   3.52  3.96 >  14.3  1.1                           A2 3FGL J1814.0-1757c  5.15 2.30                                                                                                                                                           GAIA 4095733693117023232 20.19  18 14 03.42520 -17 52 27.8997  0.00005
FRC J1814-175A  18 14 18.09 -17 52 57.00   2.15  2.15              >   5.2  0.5              A2 3FGL J1814.0-1757c  5.91 2.65                                                                                                                                                           GAIA 4095721946387007232 20.26  18 14 17.68433 -17 52 59.2853  0.00005
FRC J1814-1753  18 14 00.67 -17 53 35.60   2.15  2.15              >   4.0  0.3              A2 3FGL J1814.0-1757c  4.11 1.84                                                                                                                                                           GAIA 4095727718823206272 20.17  18 14 00.45451 -17 53 34.0469  0.00005
FRC J1814-175C  18 14 06.91 -17 53 29.20   2.15  2.15 >  28.2  4.6                           A2 3FGL J1814.0-1757c  4.27 1.91                                                                                                                           WISE J181406.95-175326.3 12.79  GAIA 4095721843307884800 19.68  18 14 06.64762 -17 53 25.1590  0.00005
FRC J1814-175D  18 14 16.81 -17 53 25.60   2.15  2.15 >  40.3  4.6                           A2 3FGL J1814.0-1757c  5.34 2.40                                                                                                                                                           GAIA 4095721705868831744 20.03  18 14 16.72016 -17 53 24.6819  0.00005
FRC J1814-1754  18 14 00.83 -17 54 14.50   2.15  2.15              >   4.0  0.4              A2 3FGL J1814.0-1757c  3.46 1.55                                                                                                                                                           GAIA 4095727684463436672 18.48  18 14 00.41783 -17 54 12.9495  0.00005
FRC J1814-175F  18 14 06.51 -17 54 09.20   2.15  2.15              >  14.1  1.1              A2 3FGL J1814.0-1757c  3.60 1.61                                                                                                                                                           GAIA 4095721843307857536 19.87  18 14 06.30311 -17 54 09.6723  0.00005
FRC J1814-175G  18 14 06.80 -17 54 43.90   2.15  2.15              >   3.6  0.4              A2 3FGL J1814.0-1757c  3.06 1.37                                                                                                                                                           GAIA 4095715894759300480 16.87  18 14 06.85212 -17 54 43.7191  0.00005
FRC J1814-175H  18 14 15.96 -17 54 41.50   2.15  2.15              >  10.7  0.4              A2 3FGL J1814.0-1757c  4.26 1.92                                                                                                                                                           GAIA 4095721529769079808 19.66  18 14 16.20839 -17 54 33.7881  0.00005
FRC J1814-175I  18 14 15.99 -17 54 10.30   2.15  2.15              >  13.5  1.1              A2 3FGL J1814.0-1757c  4.64 2.09                                                                                                                                                           GAIA 4095721598476748160 18.96  18 14 15.70152 -17 54 10.1910  0.00005
FRC J1814-1755  18 14 04.99 -17 55 47.20   2.15  2.15              >   7.1  1.1              A2 3FGL J1814.0-1757c  1.93 0.86                                                                                                                                                           GAIA 4095715864713323008 20.27  18 14 04.96775 -17 55 48.4080  0.00005
FRC J1814-175J  18 14 14.32 -17 55 38.15   1.06  1.35 > 148.1  4.2 >   3.7  0.4              A2 3FGL J1814.0-1757c  3.35 1.51                                                              NVSS 181414-175543   8067.7                                                                  GAIA 4095721495401590400 16.71  18 14 13.95635 -17 55 44.1825  0.00005
FRC J1814-1756  18 14 13.48 -17 56 15.30   2.15  2.15              >  11.8  0.5              A2 3FGL J1814.0-1757c  2.84 1.29                                                              NVSS 181414-175543   8067.7                                  WISE J181413.48-175616.2  0.00  GAIA 4095715619886655872 19.09  18 14 13.15196 -17 56 21.7697  0.00009
FRC J1814-175O  18 14 20.15 -17 56 11.40   2.15  2.15              >  10.7  0.4              A2 3FGL J1814.0-1757c  4.31 1.99                                                              NVSS 181419-175617   3109.2
FRC J1814-1757  18 14 02.89 -17 57 16.00   2.15  2.15 >  52.6  8.2                           A2 3FGL J1814.0-1757c  0.40 0.18                                                                                                                                                           GAIA 4095715516802066048 18.83  18 14 03.34717 -17 57 18.0141  0.00009
FRC J1814-175U  18 14 10.46 -17 57 58.50   2.15  2.15 >  38.0  4.6                           A2 3FGL J1814.0-1757c  1.78 0.85
FRC J1814-175V  18 14 12.32 -17 57 51.15   1.76  1.98 >   7.8  9.9                           A2 3FGL J1814.0-1757c  2.20 1.21                                                                                                                                                           GAIA 4095714760900611712 17.98  18 14 12.21186 -17 57 48.8187  0.00009
FRC J1814-175W  18 14 12.36 -17 57 18.50   2.15  2.15              >   3.2  0.4              A2 3FGL J1814.0-1757c  2.23 1.11                                                                                                                                                           GAIA 4095714829612308480 16.25  18 14 12.63038 -17 57 21.6914  0.00009
FRC J1814-175X  18 14 18.15 -17 57 44.20   2.15  2.15              >   3.3  0.4              A2 3FGL J1814.0-1757c  3.58 2.45                                                                                                                                                           GAIA 4095714799561268992 18.35  18 14 17.49168 -17 57 43.7414  0.00009
FRC J1815+5913  18 15 18.91 +59 13 30.70   0.30  0.30    16.0  0.1                           V2 3FGL J1815.1+5919   6.16 1.26                                                              NVSS 181518+591330     63.0  TGSS J181518.9+591331    328.4  WISE J181518.95+591330.6 17.28
FRC J1816-1142  18 16 40.07 -11 42 26.20   0.80  0.87     3.6  0.1     2.6  0.2  -0.66 0.21  A4 3FGL J1816.5-1145   4.17 1.74
FRC J1816-2726  18 16 28.73 -27 26 05.00   2.62  1.98     4.2  0.2     4.5  0.4   0.14 0.28  A3 3FGL J1816.2-2726   3.36 1.17
FRC J1817-1737  18 17 04.92 -17 37 20.90   1.01  0.99     4.4  0.2                           A4 3FGL J1817.2-1739   2.48 1.90                                                                                                                                                           GAIA 4097207283500874368 19.18  18 17 04.97365 -17 37 22.4443  0.00005
FRC J1817-1738  18 17 03.05 -17 38 16.83   0.94  0.87     4.3  0.2                           A4 3FGL J1817.2-1739   2.41 1.86                                                                                                                                                           GAIA 4097183815799545472 19.61  18 17 03.29624 -17 38 18.1291  0.00005
FRC J1817-3032  18 17 20.45 -30 32 58.17   1.45  1.19     6.0  0.2     5.7  0.2  -0.10 0.14  A3 3FGL J1817.3-3033   0.39 0.18                                                              NVSS 181720-303257      4.5                                                                  GAIA 4049407012008587776 15.69  18 17 20.72321 -30 32 58.3582  0.00022
FRC J1818+1319  18 18 12.91 +13 19 23.19   0.30  0.30     3.7  0.1                           V2 3FGL J1818.5+1320   4.65 1.14                                                                                                                                                           GAIA 4485401782221338752 17.85  18 18 12.98819 +13 19 15.3688  0.00014
FRC J1819-1344  18 19 13.55 -13 44 38.00   0.84  0.82   102.6  0.5                           A3 3FGL J1819.5-1345   5.32 2.65
FRC J1819-1345  18 19 26.43 -13 45 33.27   0.82  0.81    56.7  0.2                           A3 3FGL J1819.5-1345   2.09 1.05                                                              NVSS 181927-134505      3.1
FRC J1819-134A  18 19 27.03 -13 45 49.97   0.88  0.84                 16.5  0.2              A3 3FGL J1819.5-1345   1.94 0.98
FRC J1819-2047  18 19 11.96 -20 47 27.60   2.15  2.15     1.7  0.2                           A4 3FGL J1819.5-2045c  4.48 1.54                                                              NVSS 181912-204727      5.8                                  WISE J181912.07-204728.3  4.41
FRC J1820-3216  18 20 45.21 -32 16 09.40   2.15  2.15     1.0  0.1                           A1 3FGL J1820.4-3217   4.44 1.34                                                              NVSS 182045-321621      4.8                                                                  GAIA 4045996979720996480 19.38  18 20 45.26130 -32 16 04.9212  0.00032
FRC J1821+6635  18 21 59.64 +66 35 51.62   0.30  0.30     4.9  0.1     4.0  0.1  -0.60 0.13  V2 3FGL J1821.9+6636   0.54 0.29                                                              NVSS 182200+663553      7.8                                  WISE J182159.60+663551.5 14.78  GAIA 2257994840153555200 19.04  18 21 58.31981 +66 35 52.4468  0.00022
FRC J1821+6636  18 21 12.64 +66 36 10.72   0.30  0.30     1.4  0.1                           V2 3FGL J1821.9+6636   4.16 2.67                                                              NVSS 182111+663611      2.6                                  WISE J182112.71+663609.5 17.06
FRC J1823-1338  18 23 20.72 -13 38 27.63   1.63  1.37     6.9  0.3                           A2 3FGL J1823.2-1339   1.13 1.65
FRC J1823-4716  18 23 17.76 -47 16 04.74   0.80  0.80    22.2  0.1    11.9  0.1  -1.27 0.03  A5 3FGL J1823.2-4722   6.77 2.99                                 SUMSS J182317-471603   170.                                                                                               GAIA 6706905205839662208 18.32  18 23 17.43250 -47 16 09.0188  0.00012
FRC J1823-5427  18 23 44.50 -54 27 15.07   0.80  0.83    12.4  0.2    14.0  0.5   0.25 0.11  A4 3FGL J1824.2-5427   4.03 1.99                                 SUMSS J182344-542717    69.
FRC J1823-5430  18 23 34.91 -54 30 31.05   0.80  0.80     5.6  0.1     5.2  0.2  -0.15 0.11  A4 3FGL J1824.2-5427   6.43 2.91                                 SUMSS J182337-543018    99.
FRC J1823-543A  18 23 38.58 -54 30 09.30   0.80  0.80    14.4  0.1    11.3  0.2  -0.49 0.05  A4 3FGL J1824.2-5427   5.78 2.62                                 SUMSS J182337-543018    99.
FRC J1824+1016  18 24 20.50 +10 16 29.64   0.30  0.30    10.2  0.4 >   2.3  0.2              V1 3FGL J1824.0+1017   3.86 1.91  RFC J1824+1016   12.0     3.9                               NVSS 182420+101631      8.4                                                                  GAIA 4483385380977646080 19.59  18 24 20.82268 +10 16 22.0993  0.00003
FRC J1827+1137  18 27 33.62 +11 37 45.37   0.30  0.30     1.4  0.1                           V2 3FGL J1827.7+1141   4.56 1.91                                                                                                                                                           GAIA 4484020147078775680 16.56  18 27 34.16271 +11 37 44.7732  0.00010
FRC J1827-0844  18 27 46.56 -08 44 06.91   3.73  2.82     3.1  0.3                           A2 3FGL J1827.6-0846   3.05 2.46                                                              NVSS 182746-084402     10.8                                                                  GAIA 4156244216030133760 19.04  18 27 46.30680 -08 44 07.6053  0.00005
FRC J1828+3231  18 28 35.50 +32 31 07.85   0.30  0.30 >   8.7  0.1     6.1  0.2              V2 3FGL J1829.2+3229   8.09 2.33                                                              NVSS 182835+323108     62.4  TGSS J182835.4+323107    260.3                                  GAIA 4592105090730504192 19.07  18 28 35.63978 +32 31 06.1380  0.00003
FRC J1828-1110  18 28 15.83 -11 10 22.50   2.15  2.15 >   2.9  0.3 >   1.9  0.3              A4 3FGL J1828.4-1121  11.68 2.12                                                                                                                           WISE J182816.01-111025.4 13.17  GAIA 4153417204141909376 18.69  18 28 16.35550 -11 10 19.2176  0.00005
FRC J1828-1127  18 28 10.56 -11 27 37.59   1.06  0.82 >  13.7  0.3                           A4 3FGL J1828.4-1121   6.99 1.27                                                              NVSS 182809-112736     23.3                                                                  GAIA 4153338859630668544 17.74  18 28 10.55514 -11 27 35.1207  0.00006
FRC J1828-1128  18 28 10.50 -11 28 48.02   0.80  0.80   541.3  0.3   695.2  0.6   0.51 0.00  A4 3FGL J1828.4-1121   8.01 1.45                                                              NVSS 182810-112906    224.9                                                                  GAIA 4153337936214843776 19.97  18 28 10.37355 -11 28 54.2785  0.00006
FRC J1828-1129  18 28 10.86 -11 29 20.49   0.80  0.80   308.8  0.4   315.2  0.8   0.04 0.01  A4 3FGL J1828.4-1121   8.44 1.53                                                              NVSS 182810-112906    224.9                                                                  GAIA 4153337897557897088 17.02  18 28 10.84431 -11 29 21.3760  0.00006
FRC J1828-2417  18 28 54.90 -24 17 37.15   0.80  0.80    59.7  0.1    80.0  0.3   0.59 0.01  A4 3FGL J1828.9-2417   0.90 0.73  RFC J1828-2417   42.0   948.9                               NVSS 182854-241737    116.1  TGSS J182854.8-241738    399.8  WISE J182854.71-241735.1 10.80  GAIA 4077318247797863936 18.55  18 28 54.91028 -24 17 36.3904  0.00013
FRC J1829+3225  18 29 02.94 +32 25 57.30   0.30  0.30     3.2  0.2                           V2 3FGL J1829.2+3229   4.49 1.27                                                              NVSS 182902+322550     15.7                                  WISE J182902.99+322557.9 11.83  GAIA 4592100623962222976 17.53  18 29 02.95908 +32 25 57.8323  0.00049
FRC J1829+322A  18 29 18.70 +32 25 54.33   0.30  0.30     1.0  0.1                           V2 3FGL J1829.2+3229   4.11 1.16                                                              NVSS 182918+322554      3.8                                  WISE J182918.70+322554.4 12.22
FRC J1829-0136  18 29 15.53 -01 36 00.63   1.08  0.97    10.0  0.1     5.3  0.2  -1.29 0.10  A3 3FGL J1829.3-0135c  1.20 0.30                                                              NVSS 182915-013600     24.1  TGSS J182915.6-013601    247.5
FRC J1829-013A  18 29 19.65 -01 36 48.23   1.16  1.04     8.4  0.1     4.0  0.2  -1.51 0.13  A3 3FGL J1829.3-0135c  1.39 0.33                                                              NVSS 182919-013648     33.0  TGSS J182919.6-013646    475.5
FRC J1829-0207  18 29 24.29 -02 07 57.17   0.90  3.39     4.6  0.5     2.3  0.1  -1.41 0.31  A4 3FGL J1829.9-0203c  9.45 2.32                                                              NVSS 182923-020806      9.2
FRC J1829-0208  18 29 35.03 -02 08 21.60   2.15  2.15     1.2  0.2     1.7  0.2   0.71 0.58  A4 3FGL J1829.9-0203c  7.52 1.83
FRC J1829-0211  18 29 34.65 -02 11 24.70   2.15  2.15     1.2  0.2                           A2 3FGL J1829.9-0203c  9.91 2.39
FRC J1829-1115  18 29 01.57 -11 15 13.00   2.15  2.15     2.4  0.3                           A4 3FGL J1828.4-1121  10.87 2.04                                                                                                                                                           GAIA 4153371505681943040 20.47  18 29 01.50762 -11 15 12.9161  0.00005
FRC J1829-1505  18 29 06.67 -15 05 43.14   0.88  0.84    23.5  0.2    11.6  0.3  -1.43 0.07  A3 3FGL J1829.2-1504   2.62 1.19                                                              NVSS 182906-150544     52.6  TGSS J182906.5-150542    181.1                                  GAIA 4103961411657667968 18.31  18 29 06.56467 -15 05 45.7209  0.00005
FRC J1829-1506  18 29 20.26 -15 06 03.44   2.56  1.86     2.9  0.1     1.6  0.2  -1.21 0.32  A3 3FGL J1829.2-1504   1.38 0.56                                                              NVSS 182920-150604      4.1  TGSS J182920.4-150610     77.6                                  GAIA 4103960995038849920 18.00  18 29 20.08165 -15 05 58.5307  0.00005
FRC J1829-1507  18 29 19.92 -15 07 39.17   1.10  0.97    11.7  0.2     8.4  0.3  -0.67 0.11  A3 3FGL J1829.2-1504   2.82 1.13                                                              NVSS 182918-150750      2.7                                  WISE J182919.82-150740.3 12.59  GAIA 4103960690101523840 18.85  18 29 20.01148 -15 07 38.9673  0.00005
FRC J1829-1510  18 29 27.11 -15 10 01.17   2.65  2.14     7.7  0.5                           A3 3FGL J1829.2-1504   5.65 2.27                                                              NVSS 182927-151000     14.3                                                                  GAIA 4103948281924944768 18.45  18 29 26.87491 -15 10 00.1845  0.00005
FRC J1830-3128  18 30 37.00 -31 28 34.73   3.16  2.30              >   6.3  0.8              A2 3FGL J1830.8-3136   8.06 2.98                                                              NVSS 183035-312832      5.2                                                                  GAIA 4046800172929037568 19.80  18 30 37.13927 -31 28 31.5244  0.00027
FRC J1830-3129  18 30 47.11 -31 29 26.29   1.88  1.60                  3.3  0.3              A2 3FGL J1830.8-3136   6.72 2.48                                                                                                                                                           GAIA 4046799932412942080 18.95  18 30 46.87196 -31 29 25.8301  0.00027
FRC J1830-3130  18 30 28.83 -31 30 24.98   1.59  1.29    12.7  0.4                           A2 3FGL J1830.8-3136   7.32 2.72                                                                                                                                                           GAIA 4046798558023641728 19.86  18 30 29.09057 -31 30 21.5894  0.00027
FRC J1830-313A  18 30 29.67 -31 30 07.64   1.50  1.27    10.0  0.3                           A2 3FGL J1830.8-3136   7.44 2.76                                                                                                                                                           GAIA 4046798558021352192 19.61  18 30 29.20356 -31 30 05.2028  0.00027
FRC J1830-3137  18 30 27.65 -31 37 38.09   0.80  0.81    10.1  0.1     6.0  0.1  -1.06 0.05  A5 3FGL J1830.8-3136   5.07 2.03                                 SUMSS J183027-313740    84.  NVSS 183027-313738     54.5  TGSS J183027.5-313737    589.9                                  GAIA 4046790925880650496 18.22  18 30 27.68556 -31 37 37.8792  0.00007
FRC J1831-0153  18 31 36.95 -01 53 11.08   0.80  0.81    29.2  0.1    22.4  0.1  -0.54 0.02  A5 3FGL J1831.7-0157c  5.19 2.13  RFC J1831-0153   17.0     2.3
FRC J1831-0200  18 31 36.24 -02 00 15.06   0.83  0.83              >  86.3  0.8              A2 3FGL J1831.7-0157c  3.77 1.55
FRC J1831-020A  18 31 36.51 -02 00 39.66   0.85  0.84                 24.4  0.3              A2 3FGL J1831.7-0157c  4.02 1.65
FRC J1831-020B  18 31 53.17 -02 00 40.64   0.90  0.89              >  48.4  0.8              A2 3FGL J1831.7-0157c  3.33 1.37
FRC J1831-0201  18 31 36.22 -02 01 06.66   0.84  0.84    73.8  0.5                           A2 3FGL J1831.7-0157c  4.41 1.81
FRC J1831-020C  18 31 44.75 -02 01 44.09   0.90  0.88    30.8  0.4                           A1 3FGL J1831.7-0157c  4.10 1.68
FRC J1831-0202  18 31 35.72 -02 02 35.86   0.86  0.84                 29.4  0.4              A2 3FGL J1831.7-0157c  5.70 2.34
FRC J1831-020F  18 31 36.24 -02 02 03.69   0.83  0.82                 34.7  0.2              A2 3FGL J1831.7-0157c  5.18 2.12
FRC J1831-0203  18 31 34.87 -02 03 18.26   0.94  0.87                 43.5  0.4              A2 3FGL J1831.7-0157c  6.42 2.63                                                              NVSS 183136-020349    217.8
FRC J1831-020J  18 31 36.05 -02 03 57.16   0.81  0.81    80.2  0.3                           A2 3FGL J1831.7-0157c  6.87 2.82                                                              NVSS 183136-020349    217.8
FRC J1831-020K  18 31 36.92 -02 03 47.61   0.82  0.82                 26.2  0.2              A2 3FGL J1831.7-0157c  6.64 2.72                                                              NVSS 183136-020349    217.8
FRC J1831-020L  18 31 42.10 -02 03 53.06   0.83  0.82                 16.5  0.1              A2 3FGL J1831.7-0157c  6.34 2.60
FRC J1831-020M  18 31 49.21 -02 03 18.99   2.81  2.72                  6.4  0.8              A1 3FGL J1831.7-0157c  5.65 2.32
FRC J1831-0204  18 31 42.67 -02 04 05.59   0.89  0.87    47.7  0.5                           A1 3FGL J1831.7-0157c  6.51 2.67
FRC J1831-0227  18 31 53.48 -02 27 12.60   2.22  2.33     5.9  0.3     4.1  0.4  -0.74 0.30  A3 3FGL J1831.7-0230   3.38 1.60
FRC J1831-6506  18 31 21.15 -65 06 17.35   3.19  3.01                  2.3  0.3              A2 3FGL J1831.6-6503   3.13 1.38                                                                                                                                                           GAIA 6437468781937116928 18.74  18 31 20.94111 -65 06 17.1436  0.00009
FRC J1831-650A  18 31 46.62 -65 06 58.95   2.04  1.92     2.9  0.2     2.1  0.2  -0.66 0.33  A2 3FGL J1831.6-6503   3.15 1.35                                 SUMSS J183145-650657     9.                                                               WISE J183146.84-650657.8 16.51
FRC J1831-6507  18 31 23.31 -65 07 24.13   0.98  0.95    10.9  0.2    14.1  0.2   0.52 0.07  A2 3FGL J1831.6-6503   3.93 1.70  RFC J1831-6507   22.0     6.2  SUMSS J183123-650720    18.
FRC J1832-0202  18 32 01.90 -02 02 40.06   2.06  1.99                  2.7  0.2              A1 3FGL J1831.7-0157c  6.18 2.53
FRC J1832-6500  18 32 30.58 -65 00 33.90   2.15  2.15 >   1.0  0.2                           A2 3FGL J1831.6-6503   6.27 2.96                                                                                                                                                           GAIA 6437562961980466432 18.99  18 32 29.27914 -65 00 35.1768  0.00047
FRC J1834-0628  18 34 48.36 -06 28 04.70   1.74  1.84     5.6  0.2                           A3 3FGL J1834.8-0630c  2.64 1.43                                                                                                                                                           GAIA 4255967927801268992 20.12  18 34 47.88460 -06 28 00.3934  0.00003
FRC J1834-062A  18 34 48.46 -06 28 57.01   3.33  2.71                  1.6  0.2              A3 3FGL J1834.8-0630c  1.80 0.97                                                                                                                                                           GAIA 4255967721642422144 14.88  18 34 48.22072 -06 28 53.9017  0.00003
FRC J1834-0843  18 34 29.19 -08 43 04.10   0.80  0.80    58.5  0.2    34.6  0.6  -1.07 0.04  A4 3FGL J1834.5-0841   2.07 2.92
FRC J1835+1348  18 35 35.35 +13 48 48.76   0.30  0.30    89.5  1.1    77.4  1.0  -0.38 0.07  V1 3FGL J1835.4+1349   2.34 0.80  RFC J1835+1348   85.0   346.2                               NVSS 183535+134853    205.5  TGSS J183535.2+134857   1454.4  WISE J183535.34+134848.8 12.74  GAIA 4508573955413614336 18.21  18 35 35.35221 +13 48 48.7447  0.00013
FRC J1836-2406  18 36 33.71 -24 06 23.21   0.80  0.80    31.7  0.1    14.4  0.1  -1.60 0.02  A5 3FGL J1837.3-2403  10.77 2.66                                                              NVSS 183633-240624    515.5  TGSS J183633.3-240623  11931.1                                  GAIA 4076740729275925504 19.55  18 36 33.49249 -24 06 27.8689  0.00005
FRC J1836-240A  18 36 36.01 -24 06 25.68   0.85  0.87    11.0  0.3                           A4 3FGL J1837.3-2403  10.27 2.50                                                              NVSS 183633-240624    515.5                                                                  GAIA 4076740660534308224 16.37  18 36 36.29399 -24 06 23.9630  0.00005
FRC J1837-0717  18 37 24.12 -07 17 54.10   1.08  0.95    15.3  0.2    12.3  0.3  -0.44 0.08  A3 3FGL J1837.6-0717   3.07 2.28                                                                                                                           WISE J183724.27-071756.7  0.00  GAIA 4252858371479630720 18.53  18 37 23.67478 -07 17 57.4598  0.00005
FRC J1837-0718  18 37 32.29 -07 18 07.20   1.22  1.02     9.1  0.2     3.3  0.2  -2.06 0.17  A3 3FGL J1837.6-0717   1.09 0.62                                                                                                                                                           GAIA 4252846933981859968 17.04  18 37 32.52157 -07 18 04.1160  0.00005
FRC J1837-2409  18 37 09.23 -24 09 31.46   1.43  1.00     1.3  0.2                           A4 3FGL J1837.3-2403   6.40 1.32                                                              NVSS 183709-240929      3.3                                                                  GAIA 4076736816590120192 18.55  18 37 09.30602 -24 09 29.5298  0.00005
FRC J1837-2412  18 37 52.33 -24 12 37.59   0.80  0.81     9.7  0.1     5.8  0.1  -1.04 0.06  A5 3FGL J1837.3-2403  11.82 2.46                                                              NVSS 183752-241233     44.5  TGSS J183752.5-241233    242.9                                  GAIA 4076814533994625536 19.16  18 37 52.17684 -24 12 36.4677  0.00012
FRC J1838+3815  18 38 10.95 +38 15 34.99   0.30  0.30     1.1  0.1                           V1 3FGL J1838.1+3827  12.22 2.97                                                              NVSS 183811+381535     63.7  TGSS J183811.1+381533    269.9  WISE J183811.10+381537.2 16.12
FRC J1838+3816  18 38 08.67 +38 16 07.09   0.30  0.30     3.1  0.2                           V1 3FGL J1838.1+3827  11.70 2.84                                                              NVSS 183811+381535     63.7                                  WISE J183808.66+381606.7 15.81  GAIA 2097680173606184320 20.37  18 38 08.11649 +38 16 13.1179  0.00003
FRC J1838+3825  18 38 09.85 +38 25 13.38   0.30  0.30     1.1  0.2                           V2 3FGL J1838.1+3827   2.61 0.63                                                              NVSS 183809+382517      7.3                                  WISE J183809.75+382514.9 15.36  GAIA 2097869186524637696 18.58  18 38 10.63667 +38 25 12.8806  0.00064
FRC J1838-0537  18 38 51.55 -05 37 16.62   2.07  1.62 >  20.4  2.5                           A2 3FGL J1838.9-0537   1.07 1.96                                                                                                                                                           GAIA 4256489375490779776 20.04  18 38 51.76908 -05 37 12.9570  0.00007
FRC J1838-0607  18 38 00.51 -06 07 08.10   0.98  0.97                 11.9  0.2              A3 3FGL J1837.9-0607   0.99 0.79                                                                                                                                                           GAIA 4256084166802094208 20.04  18 38 00.48955 -06 07 11.7081  0.00007
FRC J1838-060A  18 38 01.82 -06 07 02.27   0.82  0.82    44.4  0.2                           A3 3FGL J1837.9-0607   1.33 1.06
FRC J1838-6000  18 38 06.77 -60 00 31.89   0.80  0.80    26.2  0.1    32.7  0.2   0.45 0.02  A4 3FGL J1838.5-6006   6.86 2.83                                 SUMSS J183806-600033    75.                                                               WISE J183806.74-600032.1 13.91  GAIA 6636080645368619008 18.02  18 38 06.76040 -60 00 32.0117  0.00098
FRC J1838-6005  18 38 52.77 -60 05 16.60   0.82  0.81    50.0  0.2    24.0  0.3  -1.49 0.03  A3 3FGL J1838.5-6006   2.86 1.24  RFC J1838-6005   25.0    52.9  SUMSS J183852-600517   230.
FRC J1839+7643  18 39 15.55 +76 43 26.88   0.30  0.30     2.1  0.1                           V2 3FGL J1839.9+7646   4.34 0.50                                                              NVSS 183915+764327      9.3
FRC J1839-0537  18 39 01.85 -05 37 37.14   2.20  1.76    45.6  2.3                           A2 3FGL J1838.9-0537   1.53 2.91                                                                                                                                                           GAIA 4256486454909680000 19.93  18 39 01.52434 -05 37 38.8445  0.00005
FRC J1839-0550  18 39 19.18 -05 50 52.81   3.08  3.31    23.8  2.2                           A2 3FGL J1839.3-0552   2.26 2.84                                                                                                                                                           GAIA 4256466728131372288 14.11  18 39 19.60469 -05 50 46.8212  0.00007
FRC J1839-0553  18 39 22.80 -05 53 22.79   0.83  0.83    75.1  0.5    55.6  0.2  -0.61 0.02  A1 3FGL J1839.3-0552   0.50 0.63                                                              NVSS 183922-055321     65.6                                  WISE J183922.81-055322.7  8.40  GAIA 4256466251381051520 18.38  18 39 22.74510 -05 53 24.3207  0.00007
FRC J1840+7644  18 40 19.44 +76 44 10.56   0.30  0.30     1.3  0.1          0.1  -1.09 0.56  V2 3FGL J1839.9+7646   3.01 0.32                                                                                                                           WISE J184019.90+764410.0 16.74
FRC J1841+7648  18 41 07.39 +76 48 50.88   0.30  0.30     5.7  0.3                           V2 3FGL J1839.9+7646   4.29 0.61                                                              NVSS 184111+764839    274.6  TGSS J184111.1+764842   1435.1
FRC J1841+764A  18 41 14.44 +76 48 33.38   0.30  0.30    42.5  0.3 >   9.9  0.4              V2 3FGL J1839.9+7646   4.55 0.67                                                              NVSS 184111+764839    274.6  TGSS J184111.1+764842   1435.1
FRC J1842+2742  18 42 23.77 +27 42 49.81   0.30  0.30     1.9  0.1     2.2  0.1   0.39 0.26  V1 3FGL J1842.2+2742   2.08 1.21
FRC J1842+2747  18 42 10.78 +27 47 01.19   0.30  0.30     3.0  0.1                           V2 3FGL J1842.2+2742   4.95 2.70                                                              NVSS 184210+274700      9.6                                                                  GAIA 4538777368034129280 18.18  18 42 11.04201 +27 46 54.3637  0.00002
FRC J1842-0400  18 42 52.72 -04 00 12.27   0.81  0.81    43.6  0.1    33.5  0.2  -0.54 0.02  A1 3FGL J1843.0-0359c  2.61 1.07                                                                                                                                                           GAIA 4258443821829338240 18.21  18 42 52.62689 -04 00 04.3148  0.00004
FRC J1842-5841  18 42 19.92 -58 41 50.30   3.98  3.19                  2.9  0.4              A1 3FGL J1842.3-5841   0.69 0.75                                                                                                                           WISE J184219.90-584148.1 13.72  GAIA 6636401084293348224 19.37  18 42 19.86908 -58 41 48.1266  0.00122
FRC J1842-584A  18 42 29.84 -58 41 57.85   0.82  0.81     5.8  0.2     6.0  0.5   0.07 0.24  A4 3FGL J1842.3-5841   1.23 1.35                                                                                                                           WISE J184229.83-584157.5 14.24  GAIA 6636400362734873216 17.82  18 42 29.81793 -58 41 57.9454  0.00122
FRC J1843-0318  18 43 42.54 -03 18 57.20   2.15  2.15              >   2.7  0.2              A2 3FGL J1843.7-0322   3.68 1.87                                                                                                                                                           GAIA 4258504917745113344 19.17  18 43 42.85966 -03 18 58.8230  0.00007
FRC J1843-0324  18 43 39.59 -03 24 16.73   0.84  0.82    40.2  0.2    12.9  0.3  -2.31 0.06  A3 3FGL J1843.7-0322   1.82 0.93                                                                                                                                                           GAIA 4258503234117667840 19.32  18 43 39.88813 -03 24 19.7523  0.00007
FRC J1843-0359  18 43 14.58 -03 59 10.92   0.82  0.82    74.9  0.4                           A1 3FGL J1843.0-0359c  2.99 1.60                                                                                                                                                           GAIA 4258256664339062144 15.63  18 43 14.24404 -03 59 16.4462  0.00004
FRC J1844+1546  18 44 25.35 +15 46 45.88   0.30  0.30    69.6  0.9    58.2  0.8  -0.47 0.07  V1 3FGL J1844.3+1547   1.37 1.48  RFC J1844+1546   47.0   396.1                               NVSS 184425+154646     83.5  TGSS J184425.4+154647    137.2  WISE J184425.36+154645.8 12.30  GAIA 4510687697798934400 16.95  18 44 25.36012 +15 46 45.8427  0.00002
FRC J1844-0342  18 44 20.76 -03 42 08.60   1.29  1.10 >  21.1  0.7                           A2 3FGL J1844.3-0344   2.77 2.12                                                                                                                                                           GAIA 4258479113579639808 15.34  18 44 20.37908 -03 42 06.2396  0.00005
FRC J1844-0344  18 44 12.48 -03 44 58.50   2.15  2.15              >   1.5  0.3              A2 3FGL J1844.3-0344   2.83 2.58                                                                                                                                                           GAIA 4258472993248130944 18.24  18 44 12.13313 -03 44 58.1268  0.00005
FRC J1844-034A  18 44 31.04 -03 44 12.87   5.02  3.64    44.9  3.0                           A2 3FGL J1844.3-0344   1.90 1.54                                                                                                                                                           GAIA 4258291097115728000 20.36  18 44 30.91021 -03 44 19.8095  0.00005
FRC J1844-034B  18 44 32.70 -03 44 35.66   0.91  0.86   180.0  1.3                           A2 3FGL J1844.3-0344   2.23 2.00                                                                                                                                                           GAIA 4258291024075650048 18.87  18 44 32.39354 -03 44 31.7125  0.00005
FRC J1844-0346  18 44 37.01 -03 46 01.50   2.15  2.15              >   3.4  0.4              A2 3FGL J1844.3-0344   3.51 2.82                                                                                                                                                           GAIA 4258290100683156864 19.49  18 44 36.93915 -03 45 59.5692  0.00005
FRC J1844-0347  18 44 34.97 -03 47 25.63   1.12  1.02    92.1  2.7                           A2 3FGL J1844.3-0344   3.82 2.95                                                                                                                           WISE J184435.05-034726.4  8.86  GAIA 4258289860164938240 19.86  18 44 34.95395 -03 47 22.7857  0.00005
FRC J1844-1223  18 44 54.09 -12 23 51.45   3.36  2.58     2.3  0.2     1.5  0.2  -0.87 0.45  A3 3FGL J1844.7-1224   2.70 1.20                                                                                                                                                           GAIA 4105566767363050112 19.69  18 44 54.12933 -12 23 51.9766  0.00006
FRC J1844-1225  18 44 43.90 -12 25 05.07   2.13  1.70     2.9  0.1     2.6  0.1  -0.22 0.15  A3 3FGL J1844.7-1224   0.31 0.13                                                                                                                                                           GAIA 4105566797393321472 18.16  18 44 43.78935 -12 25 05.3521  0.00006
FRC J1848-0138  18 48 19.98 -01 38 03.48   0.88  0.89    23.2  0.2                           A1 3FGL J1848.4-0141   4.07 2.21                                                                                                                                                           GAIA 4259986196124832640 15.39  18 48 20.29761 -01 38 06.6969  0.00007
FRC J1848-0139  18 48 11.72 -01 39 48.75   0.93  0.98    26.2  0.3                           A2 3FGL J1848.4-0141   4.50 2.64                                                              NVSS 184810-013949     12.2                                                                  GAIA 4259985680728703872 20.55  18 48 11.69518 -01 39 41.4234  0.00007
FRC J1848-013A  18 48 18.03 -01 39 46.40   0.97  0.94                  7.3  0.2              A2 3FGL J1848.4-0141   3.13 1.75                                                                                                                                                           GAIA 4259985852542737792 20.36  18 48 18.51051 -01 39 43.2885  0.00007
FRC J1848-0140  18 48 18.97 -01 40 45.48   0.82  0.82    43.4  0.2    18.2  0.3  -1.76 0.04  A1 3FGL J1848.4-0141   2.47 1.49
FRC J1848-0141  18 48 20.64 -01 41 00.55   0.98  0.95                 10.7  0.3              A2 3FGL J1848.4-0141   1.99 1.24
FRC J1849-0129  18 49 34.02 -01 29 17.45   0.80  0.80   125.5  0.2    74.9  0.2  -1.05 0.01  A5 3FGL J1849.5-0124c  4.51 2.56                                                              NVSS 184934-012909    482.8                                                                  GAIA 4259267802714647808 18.71  18 49 34.12354 -01 29 21.2044  0.00004
FRC J1849-012A  18 49 35.16 -01 29 09.70   0.82  0.82   209.0  1.0                           A2 3FGL J1849.5-0124c  4.37 2.48                                                              NVSS 184934-012909    482.8                                                                  GAIA 4259267802714659328 17.94  18 49 34.92361 -01 29 10.2811  0.00004
FRC J1849-1647  18 49 19.60 -16 47 20.53   0.80  0.80    19.5  0.2    19.9  0.5   0.04 0.07  A4 3FGL J1849.3-1645   1.51 1.12  RFC J1849-1647  191.0  1632.1                               NVSS 184919-164723     36.1  TGSS J184919.4-164723     68.8                                  GAIA 4099185339295234688 18.49  18 49 19.64117 -16 47 21.7895  0.00007
FRC J1850-0025  18 50 30.23 -00 25 30.06   3.45  2.54                  1.7  0.2              A3 3FGL J1850.5-0024   1.26 1.00                                                                                                                                                           GAIA 4266145698956128000 18.94  18 50 30.32156 -00 25 27.1841  0.00008
FRC J1851+0425  18 51 08.26 +04 25 43.66   0.80  0.82    18.2  0.2    54.0  0.6   2.21 0.04  A4 3FGL J1851.2+0423   2.56 0.77  RFC J1851+0425   38.0   109.3                               NVSS 185108+042546      8.5
FRC J1855+0751  18 55 20.37 +07 51 42.76   1.17  1.08     5.8  0.3     6.8  1.3   0.32 0.49  A4 3FGL J1855.6+0753   4.65 1.29                                                              NVSS 185520+075140      4.0
FRC J1855-1215  18 55 53.85 -12 15 59.69   2.86  2.24     3.8  0.2                           A3 3FGL J1856.1-1217   3.90 2.55                                                              NVSS 185553-121559     12.2                                                                  GAIA 4102766036361902336 19.16  18 55 53.96060 -12 16 00.1842  0.00005
FRC J1856+0753  18 56 11.86 +07 53 40.56   0.80  0.80   402.6  0.8 >   6.3  0.6              A4 3FGL J1855.6+0753   8.31 2.49                                                              NVSS 185612+075340   3313.7                                  WISE J185611.92+075339.4  8.12  GAIA 4310052355015991424 16.39  18 56 11.98194 +07 53 38.1256  0.00008
FRC J1856+0757  18 56 04.74 +07 57 34.34   0.80  0.80   415.6  1.7 > 151.3  0.8              A4 3FGL J1855.6+0753   7.96 2.10                                                              NVSS 185604+075730    460.1                                  WISE J185604.73+075733.2  6.53
FRC J1856+7324  18 56 44.29 +73 24 52.42   0.30  0.30 >   4.9  0.1                           V2 3FGL J1857.9+7319   7.44 2.91                                                              NVSS 185644+732454     10.2                                  WISE J185644.39+732452.2 17.28  GAIA 2267631475455985024 20.32  18 56 44.32036 +73 24 52.4713  0.00012
FRC J1856-1221  18 56 06.35 -12 21 45.88   1.60  1.31     7.3  0.2     4.7  0.5  -0.89 0.27  A3 3FGL J1856.1-1217   3.84 2.43                                                              NVSS 185606-122148      8.1                                                                  GAIA 4102752666099945216 19.90  18 56 06.40165 -12 21 45.7111  0.00005
FRC J1856-7339  18 56 56.14 -73 39 04.70   0.85  0.85    24.0  0.2    12.4  0.2  -1.34 0.05  A3 3FGL J1857.0-7341   2.10 0.40                                 SUMSS J185655-733905   104.
FRC J1856-7340  18 56 42.75 -73 40 52.38   0.99  0.98    10.6  0.1     5.8  0.2  -1.22 0.09  A3 3FGL J1857.0-7341   1.28 0.30                                 SUMSS J185643-734045    42.
FRC J1857+0100  18 57 18.00 +01 00 24.00   2.15  2.15    10.9  1.9                           A2 3FGL J1857.2+0059   1.55 1.58
FRC J1857+010A  18 57 20.79 +01 00 06.00   2.15  2.15 >   2.5  0.4                           A2 3FGL J1857.2+0059   1.89 1.98
FRC J1857+0136  18 57 50.70 +01 36 35.96   3.00  1.69              >  39.5  3.2              A2 3FGL J1857.8+0129c  6.76 2.75                                                                                                                                                           GAIA 4267058392352490496 18.60  18 57 50.82892 +01 36 36.2372  0.00007
FRC J1857+0207  18 57 59.45 +02 07 04.38   0.30  0.30     2.5  0.3                           V1 3FGL J1857.9+0210   3.18 2.29                                                              NVSS 185759+020708     99.7                                                                  GAIA 4268591764396779520 19.12  18 57 59.90631 +02 06 59.1358  0.00007
FRC J1857+5540  18 57 19.05 +55 40 15.09   0.30  0.30              >   4.5  0.1              V2 3FGL J1857.9+5549  10.90 2.68                                                              NVSS 185719+554015     17.6                                  WISE J185719.06+554015.2 16.39
FRC J1857+5547  18 57 45.41 +55 47 35.71   0.30  0.30     1.9  0.2                           V2 3FGL J1857.9+5549   2.80 0.72  RFC J1857+5547   21.0    35.9                               NVSS 185746+554714    122.2  TGSS J185747.2+554704    300.2
FRC J1857+554A  18 57 46.55 +55 47 15.60   0.30  0.30    15.4  0.1    11.9  0.1  -0.77 0.04  V2 3FGL J1857.9+5549   2.94 0.74  RFC J1857+5547   21.0    35.9                               NVSS 185746+554714    122.2                                  WISE J185746.59+554715.3 15.30  GAIA 2152942036038107136 20.30  18 57 46.55845 +55 47 15.4826  0.00003
FRC J1857+7323  18 57 40.88 +73 23 01.41   0.30  0.30     9.1  0.1     3.3  0.1  -3.01 0.12  V2 3FGL J1857.9+7319   3.64 1.32                                                              NVSS 185740+732301     30.6  TGSS J185742.1+732258     95.7  WISE J185740.88+732301.9 15.67
FRC J1857-5422  18 57 35.74 -54 22 36.70   2.15  2.15     1.1  0.1                           A3 3FGL J1858.0-5423   3.63 1.16                                                                                                                           WISE J185735.69-542237.2 17.14
FRC J1857-5426  18 57 29.75 -54 26 49.01   0.81  0.82     1.5  0.1     1.8  0.2   0.37 0.36  A4 3FGL J1858.0-5423   5.53 1.45                                 SUMSS J185729-542651     6.                                                               WISE J185729.77-542651.8 16.43
FRC J1857-5429  18 57 11.20 -54 29 54.49   1.54  1.75     2.1  0.2                           A4 3FGL J1858.0-5423   9.59 2.45                                 SUMSS J185711-542951    12.                                                                                               GAIA 6650309807597882496 20.61  18 57 11.53985 -54 29 52.3750  0.00149
FRC J1857-7338  18 57 29.67 -73 38 55.72   2.00  1.87     4.7  0.2                           A3 3FGL J1857.0-7341   3.03 0.64                                 SUMSS J185728-733858    24.                                                               WISE J185729.36-733855.6 17.04  GAIA 6415067336329270528 20.83  18 57 31.88292 -73 38 58.8857  0.00011
FRC J1858+0125  18 58 08.16 +01 25 52.38   0.30  0.30     3.7  0.3                           V1 3FGL J1857.8+0129c  5.51 2.30                                                              NVSS 185808+012555     21.3                                                                  GAIA 4266863160319872640 16.19  18 58 07.93325 +01 25 43.7937  0.00007
FRC J1858+0131  18 58 09.53 +01 31 31.00   2.15  2.15     7.7  1.2                           A2 3FGL J1857.8+0129c  4.45 2.08                                                                                                                           WISE J185809.38+013131.3 11.38  GAIA 4266867798883496704 15.97  18 58 08.94990 +01 31 33.6538  0.00003
FRC J1858+0133  18 58 10.20 +01 33 41.00   2.15  2.15                  5.2  0.9              A2 3FGL J1857.8+0129c  5.75 2.44                                                                                                                                                           GAIA 4266869379431690112 19.04  18 58 10.51847 +01 33 41.4611  0.00003
FRC J1858+0134  18 58 10.07 +01 34 56.84   0.85  0.89    53.3  0.6                           A2 3FGL J1857.8+0129c  6.63 2.76
FRC J1858+0135  18 58 10.07 +01 35 33.89   0.81  0.81                 74.3  0.5              A2 3FGL J1857.8+0129c  7.12 2.95                                                                                                                                                           GAIA 4266869791748583040 18.95  18 58 10.27967 +01 35 31.4801  0.00007
FRC J1858+0353  18 58 02.66 +03 53 04.25   2.71  2.66     2.8  0.2                           A1 3FGL J1857.9+0355   2.94 1.78
FRC J1858+7317  18 58 20.35 +73 17 13.22   0.30  0.30    15.7  0.1    10.6  0.1  -1.17 0.05  V2 3FGL J1857.9+7319   2.88 1.09  RFC J1858+7317   13.0    23.6                               NVSS 185819+731712     23.7                                  WISE J185820.36+731713.1 14.83  GAIA 2267626665092417664 20.27  18 58 20.36819 +73 17 13.2007  0.00004
FRC J1859+0056  18 59 47.58 +00 56 47.64   0.80  0.81    23.8  0.1    18.4  0.1  -0.52 0.02  A5 3FGL J1859.6+0102   5.69 1.62                                                              NVSS 185947+005645      8.5                                                                  GAIA 4266754239949321984 19.18  18 59 47.09109 +00 56 45.2057  0.00002
FRC J1900+0335  19 00 45.86 +03 35 57.36   0.80  0.81    37.9  0.2    29.7  0.4  -0.50 0.04  A4 3FGL J1900.8+0337   1.63 0.56                                                              NVSS 190045+033553     51.8                                  WISE J190045.90+033558.1 11.56
FRC J1900+0403  19 00 16.08 +04 03 10.05   0.80  0.80   373.2  0.4   371.8  0.9  -0.01 0.01  A4 3FGL J1900.3+0411c  8.57 1.88                                                              NVSS 190016+040307    747.8                                  WISE J190015.95+040311.8  7.97  GAIA 4281310193354595456 20.08  19 00 16.37347 +04 03 16.1144  0.00001
FRC J1900+0414  19 00 02.91 +04 14 49.30   3.71  3.60                  7.3  1.3              A4 3FGL J1900.3+0411c  6.05 1.83                                                                                                                                                           GAIA 4281329640965837824 13.31  19 00 02.79613 +04 14 52.2862  0.00002
FRC J1900+041A  19 00 38.42 +04 14 20.76   0.81  0.83   148.3  1.1 >   2.0  0.2              A4 3FGL J1900.3+0411c  4.69 1.41                                                              NVSS 190038+041419    370.7                                  WISE J190038.47+041422.9 11.24
FRC J1901-3657  19 01 55.65 -36 57 22.68   0.80  0.80     9.6  0.1     7.5  0.1  -0.50 0.05  A5 3FGL J1902.3-3702c  6.94 1.98                                                              NVSS 190156-365722     15.2
FRC J1902+0659  19 02 39.65 +06 59 06.18   0.80  0.81    40.6  0.2    47.9  1.3   0.34 0.07  A4 3FGL J1902.6+0655   3.23 1.73                                                              NVSS 190239+065904     64.2                                  WISE J190239.66+065908.5 10.59
FRC J1904+0050  19 04 08.14 +00 50 14.48   0.86  1.23     5.0  0.2     8.1  0.7   0.98 0.26  A4 3FGL J1903.9+0052   2.94 1.63                                                              NVSS 190408+005013     11.7                                                                  GAIA 4267460744896356736 19.95  19 04 08.55785 +00 50 18.0939  0.00004
FRC J1904+0819  19 04 37.77 +08 19 31.88   0.80  0.86     8.4  0.1     6.4  0.1  -0.55 0.06  A5 3FGL J1904.9+0818   5.21 2.59                                                              NVSS 190437+081931     31.4  TGSS J190437.7+081931    130.0                                  GAIA 4307446276234789248 20.18  19 04 38.34842 +08 19 30.6862  0.00005
FRC J1904+0822  19 04 43.12 +08 22 01.26   1.35  2.50     1.6  0.2     2.2  0.3   0.65 0.53  A5 3FGL J1904.9+0818   5.24 2.20                                                              NVSS 190442+082156      8.2
FRC J1904-0706  19 04 46.19 -07 06 34.15   0.84  1.63     1.2  0.1                           A4 3FGL J1904.7-0708   1.74 1.12                                                              NVSS 190446-070636      4.7                                                                  GAIA 4205483267297620352 15.50  19 04 46.16562 -07 06 29.2686  0.00004
FRC J1908+1019  19 08 43.46 +10 19 30.45   0.30  0.30     6.0  0.1     2.3  0.1  -2.85 0.18  V2 3FGL J1908.9+1022   4.04 1.43                                                              NVSS 190843+101945      3.6                                                                  GAIA 4312263163667920896 17.75  19 08 43.29260 +10 19 28.7622  0.00005
FRC J1908-0126  19 08 36.90 -01 26 42.91   1.84  1.73    23.5  1.2                           A1 3FGL J1908.8-0130   5.17 2.72  RFC J1908-0126   14.0     0.7                               NVSS 190836-012642     67.8  TGSS J190836.8-012643    183.1  WISE J190836.94-012643.1 14.63  GAIA 4262212539704411776 20.14  19 08 36.89029 -01 26 41.9353  0.00004
FRC J1908-0133  19 08 58.14 -01 33 15.06   2.98  2.74     2.3  0.2                           A1 3FGL J1908.8-0130   3.30 1.76                                                                                                                                                           GAIA 4262163199097973120 19.24  19 08 57.98922 -01 33 18.0747  0.00004
FRC J1908-0135  19 08 45.31 -01 35 02.86   2.24  1.96     2.7  0.2     2.8  0.3   0.07 0.37  A1 3FGL J1908.8-0130   4.13 2.14                                                              NVSS 190844-013506      4.1                                  WISE J190845.37-013502.5 14.09  GAIA 4262163400946280192 16.88  19 08 45.40631 -01 35 01.8546  0.00004
FRC J1910-5317  19 10 50.49 -53 17 20.01   1.90  1.45     6.4  0.2     3.8  0.4  -1.06 0.28  A3 3FGL J1911.1-5318   3.11 0.84                                 SUMSS J191050-531718    39.
FRC J1911+0311  19 11 31.38 +03 11 06.79   0.80  0.81    34.9  0.1    35.9  0.1   0.06 0.01  A5 3FGL J1911.7+0307   4.46 2.28  RFC J1911+0311   30.0     6.6                               NVSS 191131+031107     31.8                                                                  GAIA 4268250267280847104 19.29  19 11 31.38383 +03 11 06.6714  0.00007
FRC J1911+0905  19 11 00.79 +09 05 50.78   0.80  0.80   953.1  1.2                           A4 3FGL J1910.9+0906   0.57 1.38                                                              NVSS 191100+090601   5894.5
FRC J1911+0906  19 11 00.22 +09 06 19.88   0.80  0.80                392.3  1.0              A4 3FGL J1910.9+0906   0.50 1.18                                                              NVSS 191100+090601   5894.5                                                                  GAIA 4308915563074147072 20.71  19 11 00.10674 +09 06 24.2987  0.00007
FRC J1911-5320  19 11 03.78 -53 20 30.21   2.20  1.69     4.8  0.2     3.1  0.3  -0.89 0.28  A3 3FGL J1911.1-5318   2.59 0.60                                 SUMSS J191103-532037     9.                                                               WISE J191103.75-532032.1 14.97  GAIA 6644467101594004096 19.86  19 11 03.72266 -53 20 32.1925  0.00006
FRC J1915+1105  19 15 57.11 +11 05 18.27   0.30  0.30     3.7  0.2                           V1 3FGL J1915.9+1112   7.70 2.28
FRC J1915+1109  19 15 40.46 +11 09 17.95   0.30  0.30     3.0  0.1                           V2 3FGL J1915.9+1112   6.00 1.85                                                              NVSS 191540+110925     28.3                                                                  GAIA 4309790602529042304 19.23  19 15 40.29189 +11 09 21.0717  0.00007
FRC J1918+0444  19 18 58.19 +04 44 47.79   1.12  1.36     4.3  0.2     5.0  0.7   0.31 0.38  A4 3FGL J1919.0+0452   7.71 1.80                                                              NVSS 191857+044442      6.0                                                                  GAIA 4292867576700467328 20.12  19 18 58.23786 +04 44 45.8149  0.00003
FRC J1919+0444  19 19 11.71 +04 44 58.10   2.15  2.15     1.6  0.2     8.3  0.5   3.34 0.38  A4 3FGL J1919.0+0452   7.82 1.83                                                              NVSS 191912+044456      2.9                                                                  GAIA 4292867473621091072 19.38  19 19 11.45352 +04 45 04.1731  0.00003
FRC J1919+0502  19 19 23.38 +05 02 47.10   0.80  0.87     8.4  0.1     4.7  0.1  -1.18 0.07  A5 3FGL J1919.0+0452  11.60 2.73                                                              NVSS 191923+050246     59.2  TGSS J191923.5+050246    508.9                                  GAIA 4293630122361453440 20.32  19 19 22.98734 +05 02 48.0362  0.00003
FRC J1919+1403  19 19 51.55 +14 03 06.17   0.30  0.30     1.4  0.1          0.1  -1.66 0.58  V2 3FGL J1919.9+1407   4.07 2.28                                                              NVSS 191951+140328    382.0                                                                  GAIA 4319442081248867840 19.68  19 19 51.52188 +14 03 11.2513  0.00002
FRC J1919+1404  19 19 55.58 +14 04 56.85   0.30  0.30     2.1  0.3                           V2 3FGL J1919.9+1407   2.13 1.19                                                                                                                           WISE J191955.52+140457.9  9.31  GAIA 4319443799230296320 19.63  19 19 54.97647 +14 04 54.5077  0.00006
FRC J1921+0131  19 21 12.77 +01 31 15.00   2.15  2.15     1.0  0.2                           A2 3FGL J1921.2+0136   5.18 2.16                                                                                                                                                           GAIA 4264613735650458240 20.88  19 21 13.02859 +01 31 12.3444  0.00002
FRC J1921+0136  19 21 22.16 +01 36 12.00   2.15  2.15     1.0  0.1                           A2 3FGL J1921.2+0136   2.20 1.26                                                                                                                                                           GAIA 4264623150221002624 20.11  19 21 22.56634 +01 36 09.8897  0.00002
FRC J1921+1502  19 21 25.82 +15 02 14.55   0.30  0.30     2.1  0.1                           V2 3FGL J1921.2+1506   5.22 0.82                                                                                                                                                           GAIA 4319936552231814144 19.57  19 21 25.43598 +15 02 11.9531  0.00002
FRC J1922+2315  19 22 12.23 +23 15 21.20   0.30  0.30    29.4  0.1    26.4  0.1  -0.32 0.02  V2 3FGL J1922.2+2313   1.95 1.11  RFC J1922+2315   23.0    59.3                               NVSS 192212+231521     34.0                                  WISE J192212.25+231520.4 13.22  GAIA 2022311464729572736 19.58  19 22 12.23303 +23 15 21.2525  0.00002
FRC J1922-7453  19 22 42.65 -74 53 55.35   0.82  0.81     6.8  0.1    11.4  0.3   1.05 0.08  A4 3FGL J1923.2-7452   2.47 2.34  RFC J1922-7453    6.0     3.4  SUMSS J192240-745348    12.                                                                                               GAIA 6367372922802059776 18.15  19 22 42.21840 -74 53 56.6559  0.00009
FRC J1923-7834  19 23 41.88 -78 34 25.90   2.15  2.15              >   1.0  0.2              A2 3FGL J1925.8-7826  10.34 2.54
FRC J1924-1029  19 24 44.13 -10 29 41.40   2.15  2.15     1.0  0.1     1.0  0.2   0.00 0.61  A2 3FGL J1924.8-1034   5.38 2.10                                                              NVSS 192444-102940      5.5                                                                  GAIA 4200184445889178112 19.78  19 24 44.51145 -10 29 41.3250  0.00002
FRC J1924-7832  19 24 50.09 -78 32 53.20   2.15  2.15                  1.0  0.2              A2 3FGL J1925.8-7826   7.27 1.65
FRC J1924-7834  19 24 53.06 -78 34 40.10   2.15  2.15                  1.2  0.2              A2 3FGL J1925.8-7826   8.88 1.94
FRC J1924-7836  19 24 37.00 -78 36 09.70   2.15  2.15     1.4  0.2                           A2 3FGL J1925.8-7826  10.55 2.33
FRC J1925+1600  19 25 03.07 +16 00 59.80   0.30  0.30 >   6.6  0.1                           V2 3FGL J1925.4+1605   7.06 2.27                                                                                                                                                           GAIA 4322340703136066432 20.08  19 25 03.31988 +16 00 54.7671  0.00002
FRC J1925+1723  19 25 34.72 +17 23 11.44   0.30  0.30     1.1  0.1                           V2 3FGL J1925.4+1727   4.77 2.02                                                                                                                                                           GAIA 4322791709057488256 18.81  19 25 34.71119 +17 23 06.0072  0.00009
FRC J1925+1725  19 25 48.21 +17 25 02.15   0.30  0.30     1.4  0.1                           V2 3FGL J1925.4+1727   5.24 2.34                                                                                                                                                           GAIA 4322789308169602944 20.46  19 25 47.92657 +17 24 56.5283  0.00009
FRC J1925-7818  19 25 21.57 -78 18 07.30   2.15  2.15 >   1.3  0.2 >   2.4  0.3              A2 3FGL J1925.8-7826   8.21 1.66                                 SUMSS J192520-781806    48.                                                               WISE J192520.82-781806.1 13.77  GAIA 6364339576379494912 19.10  19 25 20.84914 -78 18 06.1572  0.00017
FRC J1925-781A  19 25 45.64 -78 18 34.08   2.02  1.01     3.9  0.3                           A4 3FGL J1925.8-7826   7.65 1.51                                                                                                                           WISE J192545.14-781835.6 14.92  GAIA 6364338786105508352 18.48  19 25 44.99496 -78 18 27.3781  0.00017
FRC J1925-7819  19 25 52.22 -78 19 38.85   1.22  0.81     4.0  0.2                           A4 3FGL J1925.8-7826   6.58 1.30                                 SUMSS J192550-781939    16.                                                                                               GAIA 6364338511227573760 18.36  19 25 50.75067 -78 19 41.6576  0.00009
FRC J1925-7829  19 25 46.77 -78 29 17.00   2.15  2.15                  1.2  0.2              A2 3FGL J1925.8-7826   3.06 0.60                                                                                                                                                           GAIA 6361325574488968064 17.77  19 25 46.04423 -78 29 20.9360  0.00018
FRC J1925-7830  19 25 36.60 -78 30 15.10   2.15  2.15     1.2  0.2                           A2 3FGL J1925.8-7826   4.07 0.83                                                                                                                           WISE J192536.13-783015.5 16.59
FRC J1925-7831  19 25 25.11 -78 31 53.52   0.90  0.88    17.1  0.2    10.2  0.2  -1.05 0.06  A2 3FGL J1925.8-7826   5.79 1.20                                 SUMSS J192524-783153    74.                                                               WISE J192524.75-783154.5 15.68
FRC J1925-783A  19 25 27.20 -78 31 09.52   4.70  3.84                  1.1  0.2              A2 3FGL J1925.8-7826   5.05 1.05
FRC J1925-7832  19 25 08.14 -78 32 06.00   2.15  2.15                  1.2  0.2              A2 3FGL J1925.8-7826   6.21 1.36
FRC J1925-783C  19 25 41.45 -78 32 07.70   2.15  2.15                  1.1  0.2              A2 3FGL J1925.8-7826   5.92 1.17
FRC J1926-7827  19 26 04.64 -78 27 10.20   2.15  2.15     1.3  0.2                           A2 3FGL J1925.8-7826   1.26 0.31
FRC J1928+1842  19 28 54.95 +18 42 31.16   0.30  0.30 >  30.6  0.1 >  27.8  0.1              V2 3FGL J1928.4+1838   7.99 2.18  RFC J1928+1842  108.0     6.0                               NVSS 192854+184231     26.0                                                                  GAIA 4323389224908808064 20.07  19 28 55.55348 +18 42 28.1036  0.00002
FRC J1931+1654  19 31 01.78 +16 54 16.21   0.30  0.30     4.0  0.1                           V2 3FGL J1931.1+1659   5.33 1.24                                                                                                                                                           GAIA 4322138534735313280 19.71  19 31 02.13201 +16 54 14.5910  0.00006
FRC J1933+0726  19 33 20.39 +07 26 22.02   0.80  0.80    40.6  0.2    68.5  0.4   1.06 0.02  A4 3FGL J1933.4+0727   1.76 0.91  RFC J1933+0726   54.0   406.2                               NVSS 193320+072619     94.3  TGSS J193320.3+072621     95.6  WISE J193320.28+072621.6 13.01  GAIA 4295142633750485632 17.52  19 33 20.30290 +07 26 21.8654  0.00001
FRC J1934+6001  19 34 19.63 +60 01 39.69   0.30  0.30    10.2  0.1     9.5  0.1  -0.21 0.06  V2 3FGL J1934.2+6002   1.20 0.84  RFC J1934+6001   14.0   132.8                               NVSS 193419+600137     16.3                                  WISE J193419.62+600139.5 14.40  GAIA 2239156014082133376 18.23  19 34 19.63568 +60 01 39.5995  0.00002
FRC J1935-7921  19 35 57.47 -79 21 23.89   4.14  4.00     2.9  0.2                           A3 3FGL J1935.2-7924c  3.66 1.40                                                                                                                           WISE J193557.00-792122.3 14.65
FRC J1935-7929  19 35 52.66 -79 29 18.22   0.80  0.80     5.5  0.1     4.4  0.2  -0.45 0.13  A4 3FGL J1935.2-7924c  5.22 1.96                                 SUMSS J193552-792919    29.                                                               WISE J193552.65-792919.0 12.97
FRC J1937-4215  19 37 33.08 -42 15 17.34   0.80  0.80    36.6  0.1    20.0  0.2  -1.23 0.03  A4 3FGL J1936.6-4215   9.95 2.80                                 SUMSS J193732-421518   488.                               TGSS J193732.9-421517   2416.1                                  GAIA 6689132425008433408 18.19  19 37 32.81701 -42 15 14.2938  0.00035
FRC J1937-4217  19 37 05.27 -42 17 47.64   0.81  0.83     2.0  0.1                           A4 3FGL J1936.6-4215   5.15 1.35                                 SUMSS J193705-421751    15.                                                               WISE J193705.05-421747.0 11.63  GAIA 6689130638300406528 16.68  19 37 05.04581 -42 17 47.1247  0.00035
FRC J1939-4925  19 39 46.19 -49 25 38.32   0.89  0.84    16.2  0.1    14.0  0.1  -0.30 0.03  A3 3FGL J1939.6-4925   0.88 0.62  RFC J1939-4925   10.0   118.8  SUMSS J193946-492539    10.                                                               WISE J193946.08-492538.1 13.72  GAIA 6647190729332663552 18.82  19 39 46.08892 -49 25 38.1831  0.00006
FRC J1939-4926  19 39 59.63 -49 26 13.27   4.02  2.91     2.2  0.2                           A3 3FGL J1939.6-4925   3.10 2.17                                 SUMSS J194000-492625    10.
FRC J1943+2522  19 43 41.34 +25 22 41.26   0.30  0.30     4.0  0.1                           V2 3FGL J1943.8+2518   5.19 1.90                                                              NVSS 194341+252245     60.8                                                                  GAIA 2021698491289558016 19.93  19 43 41.26346 +25 22 49.3596  0.00013
FRC J1943-3510  19 43 06.83 -35 10 06.70   2.15  2.15    41.7  0.2    55.8  0.5   0.59 0.03  A4 3FGL J1943.2-3510   1.84 0.58  RFC J1943-3510   67.0   285.1  SUMSS J194306-351000    52.  NVSS 194306-351006     66.6  TGSS J194306.6-351004     41.6  WISE J194306.70-351006.7 12.49  GAIA 6741363316134145664 18.02  19 43 06.70441 -35 10 06.8298  0.00005
FRC J1944+3920  19 44 07.09 +39 20 26.86   0.30  0.30    30.5  0.1    26.2  0.1  -0.45 0.02  V2 3FGL J1944.1+3919   1.07 0.60  RFC J1944+3920   16.0   181.9                               NVSS 194407+392026     40.2                                  WISE J194407.09+392026.9 14.30  GAIA 2073202566581166080 19.04  19 44 07.09913 +39 20 26.7701  0.00033
FRC J1944+4300  19 44 55.81 +43 00 28.61   0.30  0.30     2.0  0.1     1.2  0.1  -1.52 0.40  V2 3FGL J1944.8+4300   0.55 0.26                                                                                                                           WISE J194455.82+430029.3 16.99  GAIA 2077270901337174528 20.49  19 44 56.35499 +43 00 32.5395  0.00002
FRC J1944-0533  19 44 07.85 -05 33 28.02   1.02  1.46     2.1  0.1     3.1  0.5   0.79 0.42  A4 3FGL J1944.0-0535   2.77 1.17                                                                                                                           WISE J194408.00-053329.5 15.78  GAIA 4208888420451372416 20.38  19 44 08.03605 -05 33 29.3727  0.00002
FRC J1944-4521  19 44 12.89 -45 21 52.42   0.80  0.84    16.0  0.2    10.8  0.6  -0.80 0.14  A4 3FGL J1944.1-4523   2.04 1.71                                 SUMSS J194414-452206   343.                               TGSS J194412.9-452156   1529.5  WISE J194412.68-452155.0 15.28  GAIA 6684629306414887296 17.15  19 44 12.70462 -45 21 54.8658  0.00006
FRC J1944-4522  19 44 14.49 -45 22 04.69   0.83  0.82    44.0  0.2    15.5  0.2  -2.12 0.04  A4 3FGL J1944.1-4523   1.91 1.61                                 SUMSS J194414-452206   343.                               TGSS J194415.9-452219   1443.9
FRC J1944-4523  19 44 22.42 -45 23 32.14   0.81  0.80    83.6  0.2    65.3  0.2  -0.50 0.01  A3 3FGL J1944.1-4523   2.07 1.88  RFC J1944-4523                 SUMSS J194422-452333    67.                                                               WISE J194422.40-452331.8 13.37  GAIA 6684617250441427456 17.79  19 44 22.39037 -45 23 32.5302  0.00006
FRC J1945+7328  19 45 05.41 +73 28 55.93   0.30  0.30     2.0  0.1     1.4  0.1  -1.06 0.36  V2 3FGL J1945.3+7329   1.31 0.27                                                              NVSS 194503+732847      3.9                                  WISE J194505.45+732856.0 17.02
FRC J1945+7332  19 45 01.08 +73 32 08.82   0.30  0.30     1.5  0.1          0.1  -2.72 0.69  V2 3FGL J1945.3+7329   3.15 0.58                                                              NVSS 194501+733207      7.5                                  WISE J194501.17+733208.7 17.72
FRC J1946-1111  19 46 53.31 -11 11 30.32   4.25  3.53     1.4  0.2                           A2 3FGL J1947.4-1121  12.56 2.70                                                                                                                           WISE J194653.48-111129.3 13.09  GAIA 4190008435706977664 19.70  19 46 53.17382 -11 11 31.7735  0.00002
FRC J1946-5405  19 46 07.61 -54 05 50.80   2.15  2.15     1.0  0.1                           A2 3FGL J1946.4-5403   3.82 2.88                                 SUMSS J194608-540603     7.
FRC J1946-540A  19 46 39.25 -54 06 39.52   1.44  1.23     4.1  0.1     2.3  0.1  -1.17 0.14  A2 3FGL J1946.4-5403   3.73 2.62                                 SUMSS J194639-540637    18.                                                                                               GAIA 6641504849761062912 20.02  19 46 39.17464 -54 06 38.7863  0.00006
FRC J1947-0741  19 47 45.07 -07 41 50.43   1.45  1.37     5.8  0.2     3.6  0.4  -0.97 0.30  A1 3FGL J1947.9-0743   2.74 0.86                                                              NVSS 194745-074150     17.3  TGSS J194745.1-074148     85.9  WISE J194745.18-074149.5 17.08
FRC J1947-1112  19 47 12.91 -11 12 49.00   2.15  2.15     1.1  0.1     2.5  0.5   1.67 0.59  A2 3FGL J1947.4-1121   8.99 1.86                                                              NVSS 194712-111246      8.7                                  WISE J194712.79-111248.3 15.28
FRC J1947-1126  19 47 45.62 -11 26 00.85   0.95  1.15     2.1  0.2                           A4 3FGL J1947.4-1121   6.83 1.50                                                              NVSS 194744-112604      4.1                                                                  GAIA 4189951879577342720 20.63  19 47 46.01004 -11 25 59.3202  0.00004
FRC J1947-7057  19 47 11.84 -70 57 59.60   0.80  0.80    13.0  0.1    16.5  0.2   0.48 0.04  A4 3FGL J1948.1-7059   4.80 1.69                                 SUMSS J194711-705803    49.                                                               WISE J194711.37-705800.3 15.81
FRC J1947-8115  19 47 31.11 -81 15 34.69   1.34  0.88     1.3  0.2                           A4 3FGL J1949.7-8109   7.68 2.26                                                                                                                                                           GAIA 6359844089944425984 17.95  19 47 32.82963 -81 15 35.4777  0.00020
FRC J1948-1121  19 48 08.87 -11 21 55.27   1.75  1.25     2.2  0.2                           A4 3FGL J1947.4-1121  10.60 2.91                                                                                                                                                           GAIA 4189958472350804736 16.32  19 48 09.28257 -11 21 56.1018  0.00004
FRC J1948-7102  19 48 16.72 -71 02 29.91   2.69  2.58     3.5  0.2     3.3  0.3  -0.12 0.30  A3 3FGL J1948.1-7059   3.29 0.88                                                                                                                           WISE J194816.78-710229.6 17.25
FRC J1949+2432  19 49 04.89 +24 32 32.69   0.30  0.30     2.2  0.1                           V2 3FGL J1949.3+2433   3.42 2.11                                                              NVSS 194904+243236      5.1                                                                  GAIA 2020648212868738176 18.44  19 49 04.66272 +24 32 37.2091  0.00002
FRC J1949+243A  19 49 29.22 +24 32 27.73   0.30  0.30     1.2  0.1          0.1  -1.21 0.62  V2 3FGL J1949.3+2433   2.79 1.67                                                                                                                                                           GAIA 2020602514416708352 18.43  19 49 29.40286 +24 32 37.0246  0.00002
FRC J1949-1448  19 49 42.55 -14 48 47.46   2.25  1.60     1.3  0.2                           A4 3FGL J1949.5-1454   6.35 1.70                                                              NVSS 194941-144859      4.2                                  WISE J194942.43-144848.0 13.96  GAIA 4182304600110081536 16.31  19 49 42.01910 -14 48 46.3812  0.00004
FRC J1949-1454  19 49 57.23 -14 54 48.70   1.12  0.95     2.6  0.2                           A4 3FGL J1949.5-1454   5.47 1.99                                                              NVSS 194957-145448     10.5                                  WISE J194957.20-145449.4 16.72
FRC J1949-1456  19 49 02.08 -14 56 04.38   0.89  1.30     1.3  0.2                           A4 3FGL J1949.5-1454   7.95 2.84                                                              NVSS 194902-145603      3.4                                  WISE J194902.03-145603.7 15.70
FRC J1949-1457  19 49 16.69 -14 57 15.25   2.72  2.39     2.0  0.1                           A1 3FGL J1949.5-1454   4.95 1.55                                                              NVSS 194916-145719      3.3                                  WISE J194916.48-145716.6 15.64  GAIA 4182300824833571456 20.07  19 49 17.10045 -14 57 18.9260  0.00002
FRC J1949-1458  19 49 10.99 -14 58 27.78   1.56  1.59     2.0  0.2                           A4 3FGL J1949.5-1454   6.76 2.07                                                                                                                                                           GAIA 4182301439015573760 16.17  19 49 10.67640 -14 58 25.9077  0.00002
FRC J1949-1501  19 49 47.10 -15 01 25.10   2.15  2.15     2.0  0.2     1.6  0.3  -0.45 0.58  A4 3FGL J1949.5-1454   7.24 1.95                                                                                                                           WISE J194947.20-150126.7 17.18  GAIA 4182296770384087424 20.14  19 49 47.20083 -15 01 26.7923  0.00002
FRC J1950+1215  19 50 22.98 +12 15 28.92   0.30  0.30     3.5  0.1     2.7  0.1  -0.77 0.19  V2 3FGL J1950.2+1215   2.15 0.73                                                              NVSS 195023+121532      8.8                                                                  GAIA 4304572079825966720 18.05  19 50 23.15376 +12 15 30.2113  0.00002
FRC J1950+1223  19 50 22.63 +12 23 39.47   0.30  0.30     1.6  0.1     1.3  0.1  -0.55 0.37  V1 3FGL J1950.2+1215   8.60 2.27                                                              NVSS 195023+122413      2.6                                                                  GAIA 4304577543039499136 16.08  19 50 22.24791 +12 23 39.6396  0.00003
FRC J1951+2926  19 51 52.04 +29 26 00.88   0.30  0.30    18.4  0.1     7.5  0.1  -2.67 0.06  V2 3FGL J1951.6+2926   3.33 1.19                                                              NVSS 195152+292606    138.9  TGSS J195152.0+292611   1060.9                                  GAIA 2028818447579550464 20.57  19 51 52.07376 +29 26 05.9518  0.00015
FRC J1951-1102  19 51 29.02 -11 02 18.27   0.80  0.80    21.6  0.1    35.0  0.2   0.98 0.02  A4 3FGL J1951.8-1102   5.72 2.33  RFC J1951-1102   15.0     4.1                               NVSS 195129-110222      9.0                                                                  GAIA 4190167693093588736 20.02  19 51 29.21237 -11 02 20.2626  0.00003
FRC J1952+6909  19 52 11.53 +69 09 05.88   0.30  0.30     9.4  0.1 >   2.6  0.1              V2 3FGL J1951.3+6909   4.62 1.73                                                              NVSS 195211+690904     20.5  TGSS J195211.2+690906     44.8  WISE J195211.48+690906.1 16.97  GAIA 2250971743991828608 20.53  19 52 11.44929 +69 09 14.3396  0.00029
FRC J1953+7650  19 53 50.89 +76 50 49.99   0.30  0.30    37.7  0.1    20.9  0.1  -1.75 0.02  V2 3FGL J1953.4+7653   2.91 0.96  RFC J1953+7650   15.0    28.1                               NVSS 195350+765050     84.5  TGSS J195350.4+765047    185.5  WISE J195350.87+765049.9 14.86  GAIA 2289714960341159424 19.76  19 53 50.87787 +76 50 49.8633  0.00005
FRC J1955-1603  19 55 00.65 -16 03 38.36   0.80  0.80    18.0  0.1    24.0  0.4   0.58 0.05  A4 3FGL J1955.0-1605   1.76 1.71  RFC J1955-1603   24.0    74.9                               NVSS 195500-160337     24.3  TGSS J195500.5-160336     61.6  WISE J195500.65-160338.4 13.61  GAIA 6872090816273654016 17.97  19 55 00.66434 -16 03 38.8405  0.00005
FRC J1955-5640  19 55 02.91 -56 40 31.83   0.81  0.80     6.7  0.2     7.5  0.4   0.23 0.17  A4 3FGL J1954.9-5640   0.63 0.83  RFC J1955-5640   10.0   363.7  SUMSS J195503-564030     8.                                                               WISE J195502.86-564028.8 13.53  GAIA 6448672771064957952 17.49  19 55 02.86180 -56 40 28.8175  0.00006
FRC J1957-0709  19 57 51.16 -07 09 02.99   2.96  2.42     3.8  0.2                           A3 3FGL J1957.9-0712   3.79 1.33                                                              NVSS 195751-070906      3.2                                  WISE J195751.14-070903.3 15.30  GAIA 4195995448318307328 20.33  19 57 50.78157 -07 09 02.8423  0.00003
FRC J1957-1416  19 57 54.91 -14 16 01.70   2.15  2.15     1.2  0.2                           A4 3FGL J1958.2-1413   5.81 1.57                                                              NVSS 195754-141557      4.3
FRC J1958+2438  19 58 00.39 +24 38 02.71   0.30  0.30    18.8  0.1    16.1  0.1  -0.46 0.03  V2 3FGL J1958.1+2436   1.74 1.29  RFC J1958+2438   15.0    86.0                               NVSS 195800+243802     23.1                                  WISE J195800.50+243800.9 12.11  GAIA 1834419397285658368 20.39  19 58 00.39620 +24 38 02.7453  0.00009
FRC J1958-0239  19 58 13.78 -02 39 13.56   0.80  1.21     3.0  0.1     3.0  0.2   0.00 0.20  A4 3FGL J1958.1-0243   4.45 0.80                                                              NVSS 195813-023912      7.2                                  WISE J195813.76-023910.7 16.32  GAIA 4234078712878522752 19.64  19 58 13.77594 -02 39 09.0283  0.00002
FRC J1958-023A  19 58 22.97 -02 39 06.03   1.62  3.56     1.5  0.2                           A4 3FGL J1958.1-0243   5.87 1.08                                                              NVSS 195822-023905      8.1                                  WISE J195822.81-023903.3 16.41  GAIA 4234067271085645696 20.09  19 58 22.60893 -02 39 10.1967  0.00002
FRC J1958-0713  19 58 01.98 -07 13 45.92   0.98  0.91    12.6  0.2    11.6  0.2  -0.17 0.07  A3 3FGL J1957.9-0712   1.88 0.67  RFC J1958-0713   12.0    44.5                               NVSS 195801-071348     13.2                                                                  GAIA 4195806465461864320 18.54  19 58 01.99986 -07 13 45.4447  0.00002
FRC J1958-3011  19 58 14.81 -30 11 11.54   0.90  0.81    63.0  0.8    70.5  0.6   0.23 0.04  A4 3FGL J1958.2-3011   0.68 0.62  RFC J1958-3011   58.0  2020.4  SUMSS J195814-301109   132.  NVSS 195814-301112    127.5  TGSS J195814.7-301114    140.6  WISE J195814.91-301111.6 12.58  GAIA 6749905250173568512 16.93  19 58 14.91219 -30 11 11.6469  0.00000
FRC J2004+3339  20 04 23.59 +33 39 12.28   0.30  0.30   455.2  1.7    18.3  1.0              V2 3FGL J2004.4+3338   0.55 0.67                                                              NVSS 200423+333906    949.6  TGSS J200423.1+333905   1314.2                                  GAIA 2058206430575026816 18.28  20 04 23.49645 +33 39 09.1000  0.00020
FRC J2005+7004  20 05 06.01 +70 04 39.37   0.30  0.30     9.3  0.3     9.5  0.3   0.06 0.17  V1 3FGL J2004.8+7003   1.57 1.74  RFC J2005+7004   13.0    56.4                               NVSS 200506+700440      6.5                                  WISE J200505.97+700439.5 13.82  GAIA 2251317299879502208 18.94  20 05 06.01359 +70 04 39.3596  0.00026
FRC J2005-2310  20 05 56.76 -23 10 28.08   1.65  2.02 >   5.1  0.3                           A1 3FGL J2006.0-2311   1.54 0.55  RFC J2005-2310  286.0  2514.0                               NVSS 200556-231027    325.2  TGSS J200556.6-231027    242.6  WISE J200556.60-231027.3 14.43  GAIA 6851915946132537856 19.30  20 05 56.59552 -23 10 27.0100  0.00004
FRC J2006-0946  20 06 27.40 -09 46 18.76   1.99  1.73     1.3  0.2                           A4 3FGL J2006.5-0939   6.39 1.39                                                              NVSS 200627-094610      4.9
FRC J2006-8242  20 06 21.17 -82 42 58.47   0.87  0.87    23.4  0.2    14.3  0.2  -1.00 0.05  A3 3FGL J2005.7-8241   1.59 0.60                                 SUMSS J200620-824257   105.                                                               WISE J200621.26-824258.4 16.31
FRC J2008-1501  20 08 47.56 -15 01 00.80   2.15  2.15     1.8  0.3                           A2 3FGL J2009.2-1458   6.53 1.52
FRC J2008-1502  20 08 30.60 -15 02 38.40   2.15  2.15                  1.6  0.2              A2 3FGL J2009.2-1458  10.93 2.54                                                                                                                                                           GAIA 6877646446662916992 19.97  20 08 30.77836 -15 02 32.6581  0.00003
FRC J2008-150A  20 08 37.19 -15 02 29.00   2.15  2.15     2.0  0.3                           A2 3FGL J2009.2-1458   9.40 2.09                                                                                                                           WISE J200837.36-150227.9 12.72  GAIA 6877645823892365312 14.18  20 08 37.36646 -15 02 28.0711  0.00003
FRC J2008-1503  20 08 27.92 -15 03 23.70   2.15  2.15                  1.9  0.2              A2 3FGL J2009.2-1458  11.82 2.65
FRC J2008-150C  20 08 31.92 -15 03 28.10   2.15  2.15     1.9  0.3                           A2 3FGL J2009.2-1458  10.98 2.36                                                                                                                                                           GAIA 6877645686454287104 19.22  20 08 31.97196 -15 03 23.6419  0.00003
FRC J2008-1504  20 08 34.14 -15 04 06.29   1.38  1.23                  3.4  0.2              A2 3FGL J2009.2-1458  10.81 2.16                                                                                           TGSS J200838.7-150500    589.8
FRC J2008-150F  20 08 38.77 -15 04 56.66   0.82  0.81    28.0  0.1    16.1  0.1  -1.12 0.02  A2 3FGL J2009.2-1458  10.35 1.82  RFC J2008-1504   12.0     0.9                               NVSS 200838-150500    104.5                                                                  GAIA 6877645411575773312 19.82  20 08 38.60250 -15 04 53.2146  0.00002
FRC J2008-1505  20 08 33.13 -15 05 28.10   2.15  2.15     1.8  0.3                           A2 3FGL J2009.2-1458  11.75 2.14
FRC J2008-150J  20 08 42.56 -15 05 49.40   2.15  2.15                  2.5  0.2              A2 3FGL J2009.2-1458  10.24 1.57
FRC J2008-1506  20 08 45.08 -15 06 28.20   2.15  2.15     2.5  0.3                           A2 3FGL J2009.2-1458  10.30 1.44                                                                                                                                                           GAIA 6877642319199271936 19.49  20 08 45.01300 -15 06 22.8675  0.00002
FRC J2008-150O  20 08 47.07 -15 06 43.61   1.98  1.66                  5.0  0.3              A2 3FGL J2009.2-1458  10.20 1.35
FRC J2008-150P  20 08 48.67 -15 06 27.39   1.48  1.32                  5.0  0.2              A2 3FGL J2009.2-1458   9.75 1.27
FRC J2008-1508  20 08 49.70 -15 08 11.60   2.15  2.15     1.8  0.3                           A2 3FGL J2009.2-1458  11.07 1.28                                                                                                                                                           GAIA 6877640571147398656 20.16  20 08 49.81311 -15 08 04.9680  0.00002
FRC J2009-1500  20 09 17.31 -15 00 14.72   1.08  0.99     5.6  0.1     3.6  0.1  -0.90 0.09  A2 3FGL J2009.2-1458   1.97 0.25                                                              NVSS 200917-150013     19.5  TGSS J200917.3-150015     83.4
FRC J2009-2122  20 09 35.41 -21 22 39.63   0.81  0.82     4.3  0.2     3.4  0.3  -0.48 0.27  A4 3FGL J2010.0-2120   6.55 2.16                                                              NVSS 200935-212241     19.2  TGSS J200935.7-212242    115.9                                  GAIA 6853833425691080704 17.89  20 09 34.82754 -21 22 39.8831  0.00004
FRC J2010-2119  20 10 01.45 -21 19 44.67   5.85  4.03     1.4  0.1          0.1  -1.14 0.40  A3 3FGL J2010.0-2120   0.30 0.08                                                              NVSS 201001-211943      3.2
FRC J2010-211A  20 10 34.60 -21 19 12.65   0.80  0.81     7.1  0.1     5.3  0.2  -0.59 0.11  A4 3FGL J2010.0-2120   7.82 2.82                                                              NVSS 201034-211915     33.3  TGSS J201034.5-211917    131.4
FRC J2010-2121  20 10 02.60 -21 21 58.60   2.73  1.94     3.0  0.2     2.2  0.2  -0.63 0.32  A3 3FGL J2010.0-2120   1.96 0.51                                                              NVSS 201002-212201      8.0  TGSS J201002.7-212158     30.4                                  GAIA 6853834387763781888 19.20  20 10 02.06472 -21 21 54.3884  0.00004
FRC J2011+4205  20 11 07.40 +42 05 17.75   0.30  0.30     1.1  0.1          0.1  -1.34 0.69  V2 3FGL J2011.1+4203   2.11 0.73                                                              NVSS 201108+420522     19.7
FRC J2011+420A  20 11 09.08 +42 05 18.44   0.30  0.30     7.8  0.1     4.3  0.1  -1.77 0.11  V2 3FGL J2011.1+4203   2.03 0.70                                                              NVSS 201108+420522     19.7                                                                  GAIA 2074734942189654144 19.27  20 11 09.70703 +42 05 16.3446  0.00029
FRC J2014+3601  20 14 51.47 +36 01 40.51   0.30  0.30     3.9  0.1                           V2 3FGL J2014.4+3606   6.88 2.62                                                              NVSS 201451+360140    175.1  TGSS J201451.2+360137   1056.9                                  GAIA 2060417209143247232 20.18  20 14 51.33875 +36 01 44.1360  0.00002
FRC J2014+3605  20 14 18.96 +36 05 24.43   0.30  0.30     1.8  0.1     1.4  0.1  -0.75 0.38  V2 3FGL J2014.4+3606   2.05 0.80                                                                                                                                                           GAIA 2060421121860028928 17.42  20 14 18.76293 +36 05 24.8633  0.00022
FRC J2014+360A  20 14 44.65 +36 05 03.63   0.30  0.30     2.1  0.1          0.1  -2.52 0.47  V2 3FGL J2014.4+3606   3.79 1.51                                                                                                                                                           GAIA 2060418411734235520 20.59  20 14 44.65752 +36 05 04.7128  0.00022
FRC J2014+5247  20 14 36.62 +52 47 46.10   0.30  0.30     2.5  0.1     1.9  0.1  -0.82 0.28  V2 3FGL J2014.5+5246   1.64 0.86                                                                                                                           WISE J201436.69+524746.9 15.58  GAIA 2184583163186393600 18.79  20 14 37.09197 +52 47 52.1344  0.00002
FRC J2014+524A  20 14 38.90 +52 47 03.25   0.30  0.30     9.4  0.1     8.0  0.1  -0.48 0.07  V2 3FGL J2014.5+5246   1.05 0.57                                                              NVSS 201438+524702      9.0                                  WISE J201438.75+524703.9 14.66  GAIA 2184582716510482688 17.50  20 14 38.49706 +52 47 05.2984  0.00002
FRC J2015-1431  20 15 15.39 -14 31 27.22   5.39  3.79     1.6  0.2     1.6  0.2   0.00 0.51  A3 3FGL J2015.3-1431   2.08 1.47                                                                                                                                                           GAIA 6876244839919645824 20.67  20 15 15.19308 -14 31 27.4647  0.00002
FRC J2015-1432  20 15 25.01 -14 32 04.02   0.98  0.90    12.5  0.1    10.2  0.1  -0.41 0.04  A3 3FGL J2015.3-1431   0.36 0.24  RFC J2015-1432   15.0   338.4                               NVSS 201525-143202     13.0                                  WISE J201525.02-143203.9 14.30  GAIA 6876244599401143552 18.94  20 15 25.03141 -14 32 04.0870  0.00002
FRC J2017-1618  20 17 45.23 -16 18 20.91   0.92  0.88    19.5  0.2    12.8  0.4  -0.85 0.08  A1 3FGL J2017.6-1616   2.41 1.40  RFC J2017-1618   16.0    33.0                               NVSS 201745-161820     53.6  TGSS J201745.2-161820    184.8                                  GAIA 6874322897888880128 19.22  20 17 45.00111 -16 18 23.5818  0.00003
FRC J2017-4115  20 17 30.05 -41 15 14.47   0.80  0.80    33.8  0.2    48.6  0.4   0.74 0.03  A4 3FGL J2017.6-4110   5.22 2.50                                 SUMSS J201729-411516   144.                               TGSS J201730.0-411517    382.1  WISE J201729.99-411515.4 14.10  GAIA 6680382167874538880 18.56  20 17 29.95743 -41 15 15.8497  0.00030
FRC J2018+4211  20 18 25.89 +42 11 30.99   0.30  0.30     1.5  0.1          0.1  -1.87 0.57  V2 3FGL J2018.6+4213   3.74 1.14
FRC J2018+4220  20 18 47.38 +42 20 09.31   0.30  0.30    24.7  0.2                           V2 3FGL J2018.6+4213   6.42 1.34                                                              NVSS 201847+422010     95.8  TGSS J201846.6+422010    620.6
FRC J2021+0627  20 21 40.17 +06 27 06.00   2.15  2.15     5.3  0.4                           A2 3FGL J2021.9+0630   5.02 2.62
FRC J2021+062A  20 21 55.45 +06 27 22.00   2.15  2.15     3.7  0.4                           A2 3FGL J2021.9+0630   2.79 1.40                                                                                                                                                           GAIA 4249751254698009472 18.06  20 21 55.05361 +06 27 28.4520  0.00002
FRC J2021+0628  20 21 40.96 +06 28 12.00   2.15  2.15                  6.5  0.5              A2 3FGL J2021.9+0630   4.26 2.27                                                                                                                                                           GAIA 4249750842381183488 20.12  20 21 40.49462 +06 28 12.0974  0.00002
FRC J2021+062C  20 21 55.96 +06 28 10.00   2.15  2.15                  6.0  0.5              A2 3FGL J2021.9+0630   1.98 1.00
FRC J2021+062D  20 21 59.59 +06 28 48.00   2.15  2.15                  7.4  0.5              A2 3FGL J2021.9+0630   1.59 0.81
FRC J2021+0629  20 21 55.46 +06 29 13.84   0.30  0.30    22.0  0.6                           V1 3FGL J2021.9+0630   0.94 0.47  RFC J2021+0629   47.0   635.5                               NVSS 202155+062914     60.9  TGSS J202155.4+062911     50.7  WISE J202155.45+062913.6 12.59  GAIA 4249752113691555968 16.84  20 21 55.46375 +06 29 13.6637  0.00002
FRC J2021+062F  20 21 59.51 +06 29 27.00   2.15  2.15                  5.5  0.5              A2 3FGL J2021.9+0630   1.08 0.56                                                                                                                                                           GAIA 4249751460856529024 19.65  20 21 59.49076 +06 29 19.5119  0.00002
FRC J2021+0631  20 21 58.02 +06 31 30.00   2.15  2.15                  5.5  0.5              A2 3FGL J2021.9+0630   1.42 0.72                                                                                                                                                           GAIA 4249752697807218176 15.47  20 21 57.67058 +06 31 24.4915  0.00002
FRC J2021+0633  20 21 59.76 +06 33 10.00   2.15  2.15     2.9  0.4                           A2 3FGL J2021.9+0630   3.14 1.58
FRC J2021-7226  20 21 43.96 -72 26 10.51   1.53  1.43    23.7  0.7                           A3 3FGL J2022.2-7220   6.31 2.92                                 SUMSS J202143-722609    28.                                                               WISE J202143.86-722611.8 14.09  GAIA 6373941645787584640 18.22  20 21 43.88361 -72 26 11.8678  0.00007
FRC J2022+0628  20 22 01.87 +06 28 30.00   2.15  2.15     3.5  0.4                           A2 3FGL J2021.9+0630   2.17 1.11                                                                                                                                                           GAIA 4249751392137024128 17.48  20 22 01.88564 +06 28 36.8021  0.00002
FRC J2022+0629  20 22 03.28 +06 29 37.42   2.21  2.10                  2.9  0.2              A2 3FGL J2021.9+0630   1.84 1.00                                                                                                                                                           GAIA 4249751495216300928 16.59  20 22 03.24777 +06 29 43.3150  0.00002
FRC J2022+0630  20 22 06.19 +06 30 52.00   2.15  2.15                  5.9  0.5              A2 3FGL J2021.9+0630   2.58 1.41                                                                                                                                                           GAIA 4249751907543117824 19.70  20 22 06.62715 +06 30 45.9018  0.00002
FRC J2022+0631  20 22 11.96 +06 31 39.00   2.15  2.15     5.9  0.4                           A2 3FGL J2021.9+0630   4.19 2.27                                                                                                                                                           GAIA 4249752044972201472 19.97  20 22 12.32081 +06 31 40.2966  0.00002
FRC J2022+0632  20 22 06.16 +06 32 16.00   2.15  2.15     4.5  0.4                           A2 3FGL J2021.9+0630   3.26 1.69
FRC J2022-7223  20 22 59.47 -72 23 40.99   0.80  0.80    32.9  0.1    19.1  0.2  -1.10 0.03  A4 3FGL J2022.2-7220   4.71 2.21  RFC J2022-7223   25.0     4.6  SUMSS J202258-722342   105.                                                               WISE J202259.01-722343.9 16.27
FRC J2023+4125  20 23 36.16 +41 25 26.85   0.30  0.30    49.5  0.1    44.8  0.1  -0.30 0.01  V2 3FGL J2023.5+4126   1.26 0.59  RFC J2023+4125   42.0   376.3
FRC J2024-0848  20 24 29.38 -08 48 03.29   0.80  0.80    21.2  0.2    25.4  0.3   0.37 0.04  A4 3FGL J2024.4-0848   1.29 1.05  RFC J2024-0848   15.0   148.4                               NVSS 202429-084804     36.3  TGSS J202429.3-084804     41.3  WISE J202429.37-084804.6 13.86  GAIA 6905809986037375616 17.93  20 24 29.36864 -08 48 04.4160  0.00001
FRC J2024-2328  20 24 42.34 -23 28 29.48   1.92  1.47     5.7  0.2     3.9  0.5  -0.77 0.33  A3 3FGL J2024.8-2331   3.66 1.99                                                              NVSS 202442-232826      7.4                                  WISE J202442.36-232828.7 14.77
FRC J2025-2855  20 25 14.33 -28 55 45.55   2.50  1.84     4.9  0.2     3.9  0.4  -0.46 0.29  A3 3FGL J2025.1-2858   3.32 1.59                                                              NVSS 202514-285537      3.8                                  WISE J202514.33-285546.6 12.66
FRC J2026+1430  20 26 31.53 +14 30 54.04   0.30  0.30     4.4  0.1     1.9  0.1  -2.50 0.22  V2 3FGL J2026.3+1430   2.57 1.50                                                              NVSS 202631+143054     22.9                                                                  GAIA 1804630358817852416 18.37  20 26 30.93516 +14 30 51.3942  0.00001
FRC J2026+2813  20 26 34.21 +28 13 56.11   0.30  0.30     1.1  0.1                           V2 3FGL J2026.8+2813   3.94 1.21
FRC J2026+4005  20 26 54.53 +40 05 20.62   0.30  0.30     2.5  0.1     1.8  0.1  -0.98 0.28  V2 3FGL J2026.8+4003   2.25 0.45
FRC J2026+4707  20 26 44.31 +47 07 41.16   0.30  0.30     1.7  0.2                           V2 3FGL J2026.4+4709   4.02 1.60                                                              NVSS 202644+470735      8.4
FRC J2026+4715  20 26 13.57 +47 15 05.97   0.30  0.30     2.8  0.1                           V2 3FGL J2026.4+4709   5.65 1.82                                                              NVSS 202613+471506      8.0                                  WISE J202613.58+471505.9 14.33
FRC J2027+2806  20 27 03.72 +28 06 57.21   0.30  0.30 >  14.0  0.1                           V2 3FGL J2026.8+2813   7.38 2.03                                                              NVSS 202703+280658     41.2  TGSS J202703.7+280657    133.3  WISE J202703.55+280655.4 15.85  GAIA 1860053991197019904 19.73  20 27 03.73750 +28 06 59.4698  0.00011
FRC J2028+1014  20 28 35.44 +10 14 46.84   0.30  0.30     1.1  0.1                           V2 3FGL J2028.7+1012   3.47 1.34                                                              NVSS 202834+101443     18.4                                                                  GAIA 1753637311622881536 19.90  20 28 35.43374 +10 14 44.7241  0.00001
FRC J2028+4037  20 28 25.04 +40 37 55.79   0.30  0.30     5.7  0.1     2.6  0.1  -2.33 0.17  V2 3FGL J2028.5+4040c  3.01 1.00                                                              NVSS 202824+403751     12.8  TGSS J202824.3+403749    392.8                                  GAIA 2067419788247695744 20.04  20 28 24.53408 +40 38 01.2318  0.00030
FRC J2028-4235  20 28 41.83 -42 35 32.35   1.06  1.27     4.6  0.3                           A4 3FGL J2029.5-4232  10.06 2.45                                 SUMSS J202841-423537    29.                               TGSS J202841.6-423537    109.0
FRC J2029+1014  20 29 09.69 +10 14 55.53   0.30  0.30     3.5  0.1                           V2 3FGL J2028.7+1012   6.39 2.79                                                              NVSS 202909+101456     23.9                                  WISE J202909.68+101457.0 15.91
FRC J2029-4225  20 29 21.30 -42 25 19.67   1.76  1.04     1.5  0.2                           A4 3FGL J2029.5-4232   7.24 1.49                                                                                                                           WISE J202921.12-422518.1 14.78  GAIA 6679497920008469632 19.34  20 29 21.69836 -42 25 20.2187  0.00004
FRC J2030-1439  20 30 27.96 -14 39 17.10   0.89  0.84    18.0  0.1    13.6  0.1  -0.57 0.03  A3 3FGL J2030.5-1439   0.74 0.49                                                              NVSS 203028-143918     35.3  TGSS J203027.9-143913    123.6  WISE J203027.91-143917.1 14.82  GAIA 6875626502074079360 20.25  20 30 27.92444 -14 39 17.1186  0.00004
FRC J2030-1441  20 30 39.13 -14 41 21.30   3.75  2.70     2.5  0.2     3.4  0.3   0.62 0.34  A3 3FGL J2030.5-1439   2.89 1.75                                                                                                                           WISE J203038.95-144122.0 16.28
FRC J2032+4031  20 32 55.76 +40 31 32.80   0.30  0.30     3.4  0.2                           V2 3FGL J2032.5+4032   4.93 1.85                                                              NVSS 203254+403128     23.1
FRC J2032+4038  20 32 29.57 +40 38 48.96   0.30  0.30     8.7  0.1                           V2 3FGL J2032.5+4032   6.72 1.77                                                                                                                                                           GAIA 2067730846958341376 19.96  20 32 29.08916 +40 38 47.5278  0.00026
FRC J2032+4039  20 32 45.52 +40 39 36.62   0.30  0.30 >  54.5  0.1 >  12.3  0.2              V2 3FGL J2032.5+4032   8.07 2.22                                                              NVSS 203245+403938     52.2                                  WISE J203245.53+403936.5  0.00  GAIA 2067727788940487424 10.82  20 32 45.52510 +40 39 36.5842  0.00026
FRC J2033+4350  20 33 32.60 +43 50 37.54   0.30  0.30     8.5  0.1     3.4  0.1  -2.72 0.12  V2 3FGL J2033.3+4348c  2.86 1.82                                                              NVSS 203331+435033     11.2
FRC J2034+4301  20 34 21.13 +43 01 09.32   0.30  0.30     2.2  0.1     1.2  0.1  -1.80 0.38  V2 3FGL J2034.6+4302   3.78 1.36
FRC J2034-4200  20 34 51.15 -42 00 38.74   0.95  0.89    11.2  0.2    10.4  0.2  -0.15 0.08  A1 3FGL J2034.6-4202   2.47 1.78  RFC J2034-4200    7.0     8.9  SUMSS J203451-420024    10.                                                               WISE J203451.08-420038.3 13.92  GAIA 6679571827806228096 18.00  20 34 51.09081 -42 00 38.4389  0.00031
FRC J2035+3631  20 35 05.80 +36 31 46.44   0.30  0.30     1.1  0.1          0.1  -1.34 0.69  V2 3FGL J2035.0+3634   3.22 2.71                                                                                                                                                           GAIA 2062744664808477440 19.04  20 35 06.12066 +36 31 44.0664  0.00002
FRC J2035+4901  20 35 51.65 +49 01 44.33   0.30  0.30    25.6  0.1    21.0  0.1  -0.59 0.03  V2 3FGL J2035.8+4902   1.10 0.86  RFC J2035+4901   14.0   170.8                               NVSS 203551+490143     33.3  TGSS J203551.5+490142    128.5                                  GAIA 2179794240295010304 17.90  20 35 50.98670 +49 01 49.2692  0.00002
FRC J2037+4134  20 37 49.00 +41 34 05.16   0.30  0.30     7.5  0.1 >   1.5  0.1              V2 3FGL J2037.4+4132c  4.99 2.94
FRC J2037+4238  20 37 04.17 +42 38 00.51   0.30  0.30     1.4  0.1                           V2 3FGL J2036.8+4234c  4.43 2.50                                                              NVSS 203700+423720     25.7
FRC J2038-3610  20 38 48.98 -36 10 45.13   3.31  2.39     2.5  0.2                           A3 3FGL J2038.8-3613   2.27 0.82                                                              NVSS 203848-361043      6.4
FRC J2039+4105  20 39 39.13 +41 05 19.96   0.30  0.30 >   8.8  0.1                           V2 3FGL J2039.4+4111   7.08 1.75                                                              NVSS 203938+410521     15.5
FRC J2039+4110  20 39 49.36 +41 10 49.63   0.30  0.30     4.4  0.1                           V2 3FGL J2039.4+4111   4.70 1.99                                                              NVSS 203950+411042     22.8
FRC J2039+411A  20 39 51.10 +41 10 51.09   0.30  0.30     4.4  0.2                           V2 3FGL J2039.4+4111   5.02 2.13                                                              NVSS 203950+411042     22.8                                                                  GAIA 2066312580037077376 19.46  20 39 51.36846 +41 10 48.9069  0.00026
FRC J2039+4120  20 39 25.18 +41 20 00.93   0.30  0.30 >  20.6  0.4                           V2 3FGL J2039.4+4111   8.12 1.77                                                              NVSS 203926+411959   3391.5                                                                  GAIA 2066326908047984640 19.67  20 39 25.50566 +41 19 53.5556  0.00026
FRC J2040+1235  20 40 02.50 +12 35 49.73   0.30  0.30    18.8  0.1 >   5.9  0.1              V2 3FGL J2039.7+1237   4.63 1.52  RFC J2040+1235   14.0     9.2                               NVSS 204002+123549     21.2                                  WISE J204002.49+123549.7 13.53  GAIA 1755887290369622912 18.25  20 40 02.50346 +12 35 49.7701  0.00004
FRC J2041+4738  20 41 18.96 +47 38 48.37   0.30  0.30                  3.6  0.3              V1 3FGL J2041.1+4736   3.29 2.85                                                              NVSS 204119+473855    124.9  TGSS J204119.0+473854   1034.6                                  GAIA 2167467241782599296 20.39  20 41 19.33447 +47 38 46.9333  0.00055
FRC J2041-3733  20 41 50.31 -37 33 40.09   0.82  0.81    38.9  0.1    29.0  0.1  -0.60 0.01  A3 3FGL J2041.7-3732   1.17 1.12  RFC J2041-3733   32.0   451.3  SUMSS J204150-373340    87.  NVSS 204150-373341     87.1  TGSS J204150.8-373342    389.6  WISE J204150.24-373339.9 12.74  GAIA 6682203921203638656 17.38  20 41 50.24397 -37 33 39.9826  0.00019
FRC J2042+4202  20 42 18.65 +42 02 33.66   0.30  0.30    11.7  0.1                           V2 3FGL J2042.4+4209   6.82 1.92                                                              NVSS 204219+420235     10.4
FRC J2042+4213  20 42 19.22 +42 13 27.68   0.30  0.30     3.4  0.1 >   1.1  0.1              V2 3FGL J2042.4+4209   4.54 1.34                                                                                                                           WISE J204219.21+421327.7  6.32
FRC J2042-5409  20 42 43.13 -54 09 16.33   0.87  0.83    10.1  0.2     2.8  0.2  -2.61 0.19  A4 3FGL J2042.3-5416   7.47 1.57  RFC J2042-5409   11.0     2.2
FRC J2042-7319  20 42 02.07 -73 19 13.79   1.17  1.02    10.7  0.2    10.0  0.8  -0.14 0.20  A1 3FGL J2041.9-7318   1.04 0.95  RFC J2042-7319   12.0   168.8  SUMSS J204201-731911    30.                                                               WISE J204201.93-731913.5 14.33  GAIA 6373229677645200128 17.99  20 42 01.96255 -73 19 13.6196  0.00006
FRC J2043+0001  20 43 42.18 +00 01 18.58   0.80  0.80    61.3  0.1    83.6  0.3   0.63 0.01  A4 3FGL J2043.6+0001   1.55 0.79  RFC J2043+0001   63.0   512.7                               NVSS 204342+000119     49.1                                                                  GAIA 4227988243098422016 18.39  20 43 42.16850 +00 01 18.9310  0.00003
FRC J2043+1034  20 43 51.63 +10 34 06.69   0.30  0.30    30.2  0.1    23.7  0.1  -0.72 0.02  V2 3FGL J2044.0+1035   2.43 0.88  RFC J2043+1034   20.0    57.6                               NVSS 204351+103406     33.5                                  WISE J204351.62+103407.2 13.57  GAIA 1751318029287386752 17.91  20 43 51.63762 +10 34 06.7398  0.00004
FRC J2043-5411  20 43 04.25 -54 11 39.45   0.80  0.80    20.4  0.1    13.7  0.2  -0.81 0.04  A4 3FGL J2042.3-5416   7.51 1.62                                 SUMSS J204304-541140   150.                                                               WISE J204304.19-541137.3 15.80
FRC J2044+1035  20 44 20.22 +10 35 45.28   0.30  0.30     1.7  0.1                           V2 3FGL J2044.0+1035   4.98 1.81                                                              NVSS 204420+103547      4.2                                                                  GAIA 1751690729365329792 18.75  20 44 19.86652 +10 35 45.8566  0.00004
FRC J2044-4800  20 44 00.65 -48 00 35.59   1.17  0.87     1.8  0.2     3.0  0.3   1.04 0.43  A4 3FGL J2043.8-4801   2.20 1.26
FRC J2045-6831  20 45 29.02 -68 31 06.32   1.11  0.98     5.4  0.2     2.2  0.2  -1.82 0.26  A4 3FGL J2045.6-6838   6.98 2.34                                 SUMSS J204528-683108    53.                                                               WISE J204528.69-683109.1 15.86  GAIA 6376492791934251776 20.68  20 45 29.30229 -68 31 08.1803  0.00073
FRC J2046-4257  20 46 16.47 -42 57 06.10   3.76  2.82     1.9  0.2     2.7  0.3   0.71 0.44  A1 3FGL J2046.7-4259   5.96 1.96                                                                                                                           WISE J204616.50-425708.2 15.80
FRC J2046-425A  20 46 44.15 -42 57 11.62   0.90  0.86    15.7  0.2    14.6  0.1  -0.15 0.04  A2 3FGL J2046.7-4259   1.93 0.53  RFC J2046-4257   24.0    80.1  SUMSS J204643-425711    22.                               TGSS J204643.4-425721     40.1  WISE J204644.01-425713.2 13.68  GAIA 6676986330507694336 20.19  20 46 44.15681 -42 57 12.5346  0.00035
FRC J2046-6833  20 46 06.80 -68 33 07.33   0.80  0.81     2.6  0.1     2.3  0.2  -0.25 0.25  A4 3FGL J2045.6-6838   5.59 2.14                                 SUMSS J204606-683313    12.                                                                                               GAIA 6376480899170017408 18.64  20 46 06.10721 -68 33 13.5544  0.00074
FRC J2048+4433  20 48 37.70 +44 33 20.91   0.30  0.30     1.3  0.1                           V2 3FGL J2048.8+4436   4.22 1.23                                                              NVSS 204838+443303      2.4                                                                  GAIA 2067130788488596096 18.36  20 48 38.03890 +44 33 28.0415  0.00002
FRC J2048+4436  20 48 38.48 +44 36 40.98   0.30  0.30     1.0  0.1                           V2 3FGL J2048.8+4436   2.68 0.94                                                                                                                                                           GAIA 2067131205098955520 19.52  20 48 39.33862 +44 36 42.8646  0.00036
FRC J2048-3120  20 48 06.23 -31 20 15.31   0.92  0.85    45.8  0.4    40.3  0.3  -0.26 0.03  A3 3FGL J2047.9-3119   2.35 1.23  RFC J2048-3120   37.0   103.3  SUMSS J204806-312015    46.  NVSS 204806-312016     58.7  TGSS J204806.1-312017     70.8  WISE J204806.19-312016.0 14.24  GAIA 6794012296559679744 18.37  20 48 06.19272 -31 20 16.1056  0.00003
FRC J2053-4055  20 53 01.25 -40 55 44.76   0.80  0.80    15.3  0.1    11.3  0.2  -0.62 0.05  A4 3FGL J2053.4-4052   5.74 1.58  RFC J2053-4055   29.0     9.1  SUMSS J205301-405545    19.                                                               WISE J205301.31-405544.7 15.86
FRC J2053-4101  20 53 09.40 -41 01 13.49   0.84  0.95    19.5  0.5                           A4 3FGL J2053.4-4052   9.46 2.20  RFC J2053-4101   25.0     0.8  SUMSS J205309-410121   101.                               TGSS J205309.0-410125    329.4                                  GAIA 6677656375470410112 18.46  20 53 09.82930 -41 01 21.5442  0.00026
FRC J2055-0020  20 55 08.68 -00 20 06.50   2.15  2.15     3.5  0.2                           A4 3FGL J2055.2-0019   1.27 0.94                                                              NVSS 205509-002005      3.9
FRC J2055-0021  20 55 28.22 -00 21 17.06   0.80  0.82    22.7  0.1    17.2  0.1  -0.56 0.02  A5 3FGL J2055.2-0019   3.88 2.73  RFC J2055-0021   15.0     4.0                               NVSS 205528-002115     40.5  TGSS J205528.2-002117    144.8  WISE J205528.22-002117.2 14.11  GAIA 4227307782833504000 18.07  20 55 28.23068 -00 21 17.1623  0.00003
FRC J2056-5922  20 56 13.89 -59 22 40.62   3.19  2.56     2.8  0.2     2.0  0.3  -0.68 0.45  A3 3FGL J2056.3-5925   2.83 0.96                                 SUMSS J205614-592243    12.                                                                                               GAIA 6456204734953397632 15.46  20 56 12.96549 -59 22 37.7515  0.00005
FRC J2058+3732  20 58 09.19 +37 32 44.17   0.30  0.30     2.6  0.1          0.1  -3.15 0.44  V2 3FGL J2058.3+3729   3.92 1.43                                                              NVSS 205809+373247      6.3                                                                  GAIA 1871644974062949120 18.88  20 58 08.53768 +37 32 47.3663  0.00002
FRC J2059+2029  20 59 50.25 +20 29 02.35   0.30  0.30     8.8  0.1     6.4  0.1  -0.95 0.08  V2 3FGL J2059.9+2029   1.97 0.52                                                              NVSS 205950+202903     17.6  TGSS J205950.1+202905     58.3  WISE J205950.20+202902.7 15.10  GAIA 1837601723236670848 20.31  20 59 50.24994 +20 29 02.3600  0.00001
FRC J2100+2032  21 00 25.67 +20 32 14.26   0.30  0.30     3.9  0.1                           V2 3FGL J2059.9+2029   6.99 1.85                                                                                                                                                           GAIA 1837602930121350656 20.12  21 00 25.66138 +20 32 14.2036  0.00001
FRC J2101-7837  21 01 11.93 -78 37 33.48   0.80  0.80    14.8  0.1    10.3  0.2  -0.74 0.05  A4 3FGL J2100.6-7844   7.40 1.87                                 SUMSS J210112-783734   160.                                                               WISE J210112.77-783733.2 15.61
FRC J2102+4659  21 02 46.88 +46 59 40.53   0.30  0.30     7.4  0.1                           V2 3FGL J2102.8+4704   4.63 2.19  RFC J2102+4659   15.0     0.6                               NVSS 210247+465939     10.2                                                                  GAIA 2163684436441522560 18.86  21 02 47.12886 +46 59 37.8491  0.00002
FRC J2102+4700  21 02 46.47 +47 00 57.64   0.30  0.30     2.5  0.2                           V2 3FGL J2102.8+4704   3.43 1.66                                                              NVSS 210246+470056     32.8                                                                  GAIA 2163684612553857920 20.22  21 02 46.37855 +47 00 51.2887  0.00002
FRC J2104-0212  21 04 21.94 -02 12 38.40   1.11  1.00    10.4  0.2     8.4  0.5  -0.43 0.16  A3 3FGL J2104.2-0211   2.71 1.43  RFC J2104-0212   10.0    13.2                               NVSS 210421-021239     13.6                                  WISE J210421.92-021239.0 13.91  GAIA 6916187039340622848 17.98  21 04 21.92978 -02 12 39.0178  0.00002
FRC J2106+2500  21 06 39.73 +25 00 57.75   0.30  0.30 >   8.1  0.3                           V1 3FGL J2106.1+2505   8.86 2.63  RFC J2106+2500  142.0     8.0                               NVSS 210639+250057    132.1  TGSS J210639.7+250058    152.2  WISE J210639.76+250057.4 14.55  GAIA 1841281685573301504 19.67  21 06 39.75761 +25 00 57.4890  0.00002
FRC J2107+2243  21 07 16.81 +22 43 01.42   0.30  0.30     2.2  0.1                           V2 3FGL J2107.1+2248   5.40 1.06                                                              NVSS 210716+224258     20.9
FRC J2107-8617  21 07 58.85 -86 17 57.49   0.80  0.80    23.3  0.2    20.1  0.6  -0.30 0.08  A4 3FGL J2108.6-8619   1.24 0.83                                 SUMSS J210757-861756   139.                                                               WISE J210758.65-861757.5 16.48
FRC J2108+3655  21 08 05.45 +36 55 26.57   0.30  0.30    52.1  0.7    37.9  0.9  -0.84 0.10  V1 3FGL J2108.0+3654   1.07 0.79  RFC J2108+3655   45.0   740.7                               NVSS 210805+365526     75.0  TGSS J210805.2+365526     38.3  WISE J210805.46+365526.5 14.72  GAIA 1868743259790798592 19.41  21 08 05.45935 +36 55 26.5596  0.00016
FRC J2109+0440  21 09 40.12 +04 40 00.17   0.80  0.85    12.5  0.1    11.9  0.1  -0.10 0.03  A5 3FGL J2110.0+0442   6.11 2.65  RFC J2109+0440   14.0     2.3                               NVSS 210939+044000     17.1                                  WISE J210940.12+044000.6 14.40  GAIA 1732941341690150272 18.41  21 09 40.12143 +04 40 00.3653  0.00003
FRC J2109+0442  21 09 37.87 +04 42 22.25   0.83  2.62     1.9  0.2     1.9  0.3   0.00 0.53  A5 3FGL J2110.0+0442   6.24 2.89                                                              NVSS 210937+044219      6.9
FRC J2109+1435  21 09 14.98 +14 35 52.42   0.30  0.30                  1.7  0.1              V2 3FGL J2109.4+1437   3.01 1.32                                                              NVSS 210914+143554     11.0                                  WISE J210914.98+143551.7 16.58  GAIA 1759983555298548480 20.45  21 09 14.99381 +14 35 52.4076  0.00004
FRC J2110-8618  21 10 11.34 -86 18 45.49   1.12  1.17    10.8  0.2     7.0  0.2  -0.88 0.10  A4 3FGL J2108.6-8619   1.51 1.01                                 SUMSS J211009-861840    25.                                                               WISE J211011.18-861847.6 14.10  GAIA 6342816636265769856 18.38  21 10 11.14358 -86 18 47.6144  0.00011
FRC J2112+0818  21 12 43.32 +08 18 43.39   0.80  0.83    10.5  0.2    12.3  0.4   0.32 0.10  A4 3FGL J2112.7+0819   0.98 1.05  RFC J2112+0818   13.0   150.0                               NVSS 211242+081836     22.0  TGSS J211243.1+081835     43.3                                  GAIA 1743111652448993920 18.49  21 12 43.00723 +08 18 35.2460  0.00002
FRC J2115+1212  21 15 17.38 +12 12 34.37   0.30  0.30     1.6  0.1     1.1  0.1  -1.11 0.46  V2 3FGL J2115.2+1215   3.01 0.80                                                                                                                           WISE J211517.39+121234.4 14.35  GAIA 1746619266340236288 19.71  21 15 17.52818 +12 12 42.7386  0.00001
FRC J2115+1215  21 15 14.92 +12 15 48.98   0.30  0.30     2.3  0.1     1.9  0.1  -0.57 0.29  V2 3FGL J2115.2+1215   0.56 0.27                                                              NVSS 211514+121550      7.0                                  WISE J211514.94+121549.5 16.17
FRC J2115+121A  21 15 23.16 +12 15 11.00   0.30  0.30     3.1  0.1     2.2  0.1  -1.02 0.23  V2 3FGL J2115.2+1215   1.56 0.79                                                              NVSS 211523+121512      5.9                                  WISE J211523.13+121510.9 16.00
FRC J2115+1218  21 15 22.00 +12 18 02.79   0.30  0.30     8.8  0.1     6.1  0.1  -1.09 0.08  V2 3FGL J2115.2+1215   2.76 0.87                                                              NVSS 211522+121802     16.0                                  WISE J211522.00+121802.6 14.30  GAIA 1746622427436210560 18.05  21 15 21.99903 +12 18 02.8053  0.00001
FRC J2115+1221  21 15 19.48 +12 21 56.39   0.30  0.30     2.1  0.1                           V2 3FGL J2115.2+1215   6.39 1.72                                                              NVSS 211519+122150      4.1
FRC J2115+4417  21 15 56.53 +44 17 49.99   0.30  0.30     4.9  0.1                           V2 3FGL J2116.2+4422   6.00 1.36                                                              NVSS 211556+441749     14.2                                                                  GAIA 1971548941316509824 19.77  21 15 56.96219 +44 17 47.9571  0.00002
FRC J2115-8251  21 15 50.75 -82 51 26.19   1.27  1.60     4.3  0.4                           A4 3FGL J2121.5-8253  10.77 2.92                                 SUMSS J211547-825129    30.
FRC J2116+1338  21 16 47.49 +13 38 08.03   0.30  0.30     2.7  0.1                           V2 3FGL J2116.9+1343   5.94 2.13                                                              NVSS 211647+133809      7.9                                                                  GAIA 1759246332750914176 19.82  21 16 47.16531 +13 38 06.4609  0.00004
FRC J2116+4419  21 16 33.53 +44 19 22.50   0.30  0.30     1.5  0.1                           V2 3FGL J2116.2+4422   4.77 1.13                                                                                                                                                           GAIA 1971548288483097728 19.99  21 16 33.12392 +44 19 17.5911  0.00030
FRC J2116+441A  21 16 43.59 +44 19 20.72   0.30  0.30     3.0  0.1                           V2 3FGL J2116.2+4422   6.17 1.51                                                              NVSS 211643+441923      5.4                                  WISE J211643.64+441920.1 13.17  GAIA 1971537980560667136 19.26  21 16 43.80871 +44 19 18.4225  0.00030
FRC J2116+4421  21 16 19.52 +44 21 05.50   0.30  0.30     7.5  0.1     5.6  0.1  -0.87 0.09  V2 3FGL J2116.2+4422   1.91 0.42                                                              NVSS 211619+442106     24.0                                                                  GAIA 1971549353634247168 19.53  21 16 20.03894 +44 21 13.1958  0.00030
FRC J2116+4427  21 16 31.23 +44 27 42.37   0.30  0.30     2.4  0.1                           V2 3FGL J2116.2+4422   5.66 1.27                                                              NVSS 211631+442742     10.2                                                                  GAIA 1971554640734922240 18.87  21 16 30.80800 +44 27 45.4310  0.00002
FRC J2117+5746  21 17 56.45 +57 46 39.21   0.30  0.30    70.2  0.1 >   5.3  0.1              V2 3FGL J2118.3+5751   6.06 2.49  RFC J2117+5746   16.0     0.4                               NVSS 211756+574639    230.9  TGSS J211756.4+574639    976.0                                  GAIA 2191013519502969856 19.78  21 17 56.75287 +57 46 38.5505  0.00003
FRC J2117-8255  21 17 25.99 -82 55 46.64   0.80  0.80     5.7  0.1     4.2  0.2  -0.62 0.13  A4 3FGL J2121.5-8253   7.88 2.14                                 SUMSS J211725-825543    40.
FRC J2118+5752  21 18 10.59 +57 52 33.54   0.30  0.30    33.3  0.1    27.6  0.1  -0.56 0.02  V2 3FGL J2118.3+5751   1.61 0.74  RFC J2118+5752   19.0   101.1                               NVSS 211810+575233     14.5                                                                  GAIA 2191040801135684864 16.40  21 18 09.95915 +57 52 38.3726  0.00090
FRC J2120-8256  21 20 44.74 -82 56 35.50   2.15  2.15     1.1  0.2                           A3 3FGL J2121.5-8253   3.33 0.90                                                                                                                                                           GAIA 6347993068290059904 18.67  21 20 46.30678 -82 56 31.4738  0.00018
FRC J2124-8246  21 24 32.60 -82 46 37.99   0.80  0.80     4.9  0.1                           A4 3FGL J2121.5-8253   8.96 2.43                                 SUMSS J212432-824653    90.
FRC J2124-8247  21 24 25.57 -82 47 09.71   0.80  0.80     6.2  0.1     5.1  0.2  -0.40 0.11  A4 3FGL J2121.5-8253   8.41 2.28                                 SUMSS J212432-824653    90.
FRC J2126+5831  21 26 01.51 +58 31 50.30   0.30  0.30     7.4  0.1     5.7  0.1  -0.78 0.09  V2 3FGL J2125.8+5832   1.80 0.87                                                              NVSS 212601+583150     10.1                                  WISE J212601.50+583149.7 15.27  GAIA 2179158104098574080 19.36  21 26 01.34535 +58 31 49.4158  0.00002
FRC J2126-5611  21 26 31.07 -56 11 54.02   0.80  0.80     6.1  0.1     6.8  0.2   0.22 0.09  A5 3FGL J2127.1-5615   6.18 1.23                                 SUMSS J212630-561132    48.                                                               WISE J212631.18-561154.5 14.74
FRC J2126-561A  21 26 31.20 -56 11 09.59   0.80  0.80    10.5  0.1    12.1  0.1   0.29 0.04  A5 3FGL J2127.1-5615   6.60 1.30                                 SUMSS J212630-561132    48.
FRC J2127-600A  21 27 29.59 -60 00 56.82   0.85  0.88     1.6  0.1     1.3  0.2  -0.42 0.44  A4 3FGL J2127.5-6001   1.07 0.56                                                                                                                           WISE J212729.34-600055.8 14.04  GAIA 6452405887918310656 17.50  21 27 29.32614 -60 00 55.2524  0.00202
FRC J2130-4238  21 30 12.97 -42 38 57.47   1.95  1.53     4.9  0.2     5.9  0.3   0.38 0.19  A3 3FGL J2130.4-4237   2.87 0.98
FRC J2130-4243  21 30 16.27 -42 43 43.03   0.80  0.80     7.0  0.1     7.3  0.2   0.09 0.08  A4 3FGL J2130.4-4237   6.20 1.30                                 SUMSS J213017-424319   100.                               TGSS J213016.9-424401    841.4  WISE J213016.41-424343.3 13.81
FRC J2130-424A  21 30 17.30 -42 43 07.30   0.80  0.80    11.2  0.1    10.3  0.2  -0.17 0.06  A4 3FGL J2130.4-4237   5.58 1.17                                 SUMSS J213017-424319   100.
FRC J2130-4244  21 30 16.99 -42 44 28.03   0.80  0.80    12.7  0.1     8.4  0.2  -0.84 0.06  A4 3FGL J2130.4-4237   6.88 1.39                                 SUMSS J213017-424428   114.                                                               WISE J213016.74-424425.4 17.34
FRC J2130-6623  21 30 38.49 -66 23 55.60   1.17  1.06    13.6  0.2     7.7  0.4  -1.16 0.14  A3 3FGL J2131.1-6625   3.28 1.53                                 SUMSS J213038-662356    57.                                                               WISE J213038.72-662356.3 16.93
FRC J2130-6626  21 30 54.70 -66 26 27.01   2.18  1.82     4.4  0.2     2.8  0.2  -0.92 0.24  A3 3FGL J2131.1-6625   2.11 0.96                                 SUMSS J213055-662627    22.
FRC J2131+2610  21 31 56.47 +26 10 34.76   0.30  0.30    10.3  0.1                           V2 3FGL J2131.5+2605   6.80 1.61  RFC J2131+2610   18.0     0.7                               NVSS 213156+261034     36.6
FRC J2131-0915  21 31 35.51 -09 15 22.57   0.80  0.80    30.5  0.1    23.0  0.3  -0.57 0.03  A4 3FGL J2131.5-0915   0.52 0.65  RFC J2131-0915   19.0   987.5                               NVSS 213135-091522     41.6  TGSS J213135.2-091523     73.8  WISE J213135.41-091523.7 13.76  GAIA 6894147122605229568 17.14  21 31 35.42336 -09 15 23.6940  0.00003
FRC J2131-2515  21 31 51.55 -25 15 58.25   0.81  0.81     5.1  0.2     6.0  0.4   0.33 0.21  A4 3FGL J2131.8-2516   0.71 0.62  RFC J2131-2515                                              NVSS 213151-251558     10.5                                  WISE J213151.54-251558.7 14.70  GAIA 6814460154818627456 18.25  21 31 51.54015 -25 15 58.6389  0.00004
FRC J2131-2746  21 31 03.28 -27 46 57.50   0.81  0.80    18.6  0.2    23.2  0.9   0.45 0.10  A4 3FGL J2130.8-2745   2.41 1.83  RFC J2131-2746   18.0    28.3                               NVSS 213103-274658     36.6  TGSS J213103.2-274657     78.1  WISE J213103.25-274658.0 13.53  GAIA 6789883733475384832 17.07  21 31 03.23873 -27 46 58.0143  0.00009
FRC J2132-5417  21 32 10.21 -54 17 25.30   2.15  2.15     2.6  0.5                           A2 3FGL J2132.4-5420   4.10 1.74
FRC J2132-541A  21 32 19.57 -54 17 09.80   2.15  2.15     1.6  0.2                           A2 3FGL J2132.4-5420   3.77 1.48
FRC J2132-5418  21 32 03.05 -54 18 49.21   0.83  0.82                 31.2  0.2              A2 3FGL J2132.4-5420   3.89 1.78
FRC J2132-5419  21 32 00.37 -54 19 48.62   0.82  0.81                 18.8  0.2              A2 3FGL J2132.4-5420   3.86 1.80
FRC J2132-541F  21 32 15.60 -54 19 45.66   1.04  1.01    10.4  0.2                           A2 3FGL J2132.4-5420   1.84 0.83
FRC J2132-541G  21 32 32.81 -54 19 42.50   2.15  2.15                  3.4  0.5              A2 3FGL J2132.4-5420   1.50 0.66                                                                                                                                                           GAIA 6461905565303491328 17.75  21 32 32.91799 -54 19 38.4661  0.00005
FRC J2132-5420  21 32 00.03 -54 20 39.14   4.46  3.62              >   5.7  0.8              A2 3FGL J2132.4-5420   3.77 1.78
FRC J2132-542A  21 32 08.32 -54 20 34.26   1.04  0.91    89.6  0.1    99.1  0.1   0.20 0.00  A2 3FGL J2132.4-5420   2.57 1.21  RFC J2132-5420  217.0  1007.6  SUMSS J213208-542037    69.                                                               WISE J213208.28-542036.6 15.51
FRC J2132-542B  21 32 15.52 -54 20 17.27   0.81  0.81                 35.1  0.1              A2 3FGL J2132.4-5420   1.60 0.75
FRC J2132-542C  21 32 18.85 -54 20 30.29   3.40  2.51    10.9  0.8                           A2 3FGL J2132.4-5420   1.07 0.50
FRC J2132-5421  21 32 02.44 -54 21 00.54   0.83  0.82                 20.0  0.1              A2 3FGL J2132.4-5420   3.42 1.62  RFC J2132-5420  217.0  1007.6                                                                                                                            GAIA 6461905977620327040 18.26  21 32 02.08197 -54 21 06.2859  0.00005
FRC J2132-542F  21 32 24.55 -54 21 31.30   2.15  2.15                  4.8  0.5              A2 3FGL J2132.4-5420   0.73 0.29
FRC J2132-5422  21 32 33.93 -54 22 01.20   2.15  2.15 >   1.5  0.2                           A2 3FGL J2132.4-5420   1.68 0.74
FRC J2132-5423  21 32 06.06 -54 23 54.39   0.85  0.84    21.9  0.3                           A2 3FGL J2132.4-5420   4.23 1.87
FRC J2133+2818  21 33 37.50 +28 18 00.21   0.30  0.30     5.5  0.1     1.9  0.1  -3.16 0.21  V2 3FGL J2133.6+2821   3.45 0.71                                                              NVSS 213337+281804     45.1
FRC J2133+2820  21 33 50.87 +28 20 45.64   0.30  0.30    46.8  0.1    34.0  0.1  -0.95 0.02  V2 3FGL J2133.6+2821   3.19 0.71  RFC J2133+2820   89.0   171.6                               NVSS 213350+282044     36.0  TGSS J213350.7+282045     44.9  WISE J213350.89+282045.8 16.30
FRC J2133+6647  21 33 49.15 +66 47 04.33   0.30  0.30    20.8  0.4    19.3  0.3  -0.20 0.09  V1 3FGL J2133.8+6648   0.99 1.23  RFC J2133+6647   26.0   448.0                               NVSS 213349+664706     34.6  TGSS J213348.7+664705     51.3  WISE J213349.20+664704.3 13.51  GAIA 2221280119678156032 19.76  21 33 49.15736 +66 47 04.3842  0.00003
FRC J2133-6435  21 33 20.57 -64 35 08.29   3.82  3.21     2.1  0.2                           A1 3FGL J2133.0-6433   2.80 1.44                                 SUMSS J213320-643512    11.
FRC J2134-2130  21 34 30.17 -21 30 33.07   0.81  0.80    87.1  0.2   103.6  0.3   0.35 0.01  A1 3FGL J2134.5-2131   1.33 1.18  RFC J2134-2130   40.0   399.9                               NVSS 213430-213032     22.1                                  WISE J213430.18-213032.8 13.63  GAIA 6829761817624180864 18.53  21 34 30.17977 -21 30 32.7986  0.00004
FRC J2135+5744  21 35 11.59 +57 44 48.90   0.30  0.30     1.0  0.1                           V2 3FGL J2135.6+5742   3.84 1.45                                                              NVSS 213511+574458      3.7                                                                  GAIA 2178440260445764224 16.70  21 35 10.83299 +57 44 47.7150  0.00003
FRC J2137-4934  21 37 29.30 -49 34 49.59   1.99  1.13     6.4  0.5                           A4 3FGL J2138.2-4939   8.37 2.05                                 SUMSS J213728-493458    12.                                                               WISE J213729.13-493450.8 15.95
FRC J2138-4931  21 38 26.36 -49 31 02.06   0.80  0.80    16.7  0.1    20.9  0.2   0.46 0.03  A4 3FGL J2138.2-4939   8.54 1.85  RFC J2138-4931   28.0     3.5  SUMSS J213825-493105    25.                                                               WISE J213826.35-493101.4 15.70  GAIA 6562091209401060480 20.28  21 38 25.54592 -49 31 01.3423  0.00054
FRC J2138-493A  21 38 58.79 -49 31 20.24   1.22  0.81     7.9  0.4                           A4 3FGL J2138.2-4939  10.88 2.56                                 SUMSS J213857-493137    25.                               TGSS J213857.9-493121     67.6
FRC J2138-4932  21 38 04.05 -49 32 35.14   1.69  1.08     3.2  0.2     2.9  0.2  -0.20 0.27  A4 3FGL J2138.2-4939   6.87 1.48                                 SUMSS J213803-493237    30.                               TGSS J213803.6-493237    124.8                                  GAIA 6562089731931747456 19.10  21 38 04.55657 -49 32 42.2000  0.00054
FRC J2139+3915  21 39 49.34 +39 15 50.39   0.30  0.30     1.9  0.1                           V2 3FGL J2139.5+3919   4.50 1.32                                                              NVSS 213949+391551     12.0                                  WISE J213949.39+391550.6 16.13  GAIA 1953888070150465920 20.67  21 39 49.22296 +39 15 45.3059  0.00002
FRC J2139+3916  21 39 37.30 +39 16 22.07   0.30  0.30     2.2  0.1                           V2 3FGL J2139.5+3919   3.08 0.82                                                              NVSS 213937+391624      8.5                                  WISE J213937.29+391622.8 16.46
FRC J2139+3922  21 39 37.62 +39 22 54.93   0.30  0.30     1.1  0.1                           V2 3FGL J2139.5+3919   3.52 0.93                                                                                                                           WISE J213937.56+392254.6 16.56
FRC J2142+1958  21 42 47.49 +19 58 10.92   0.30  0.30    11.4  0.1    10.0  0.1  -0.39 0.06  V2 3FGL J2142.7+1957   1.21 0.83  RFC J2142+1958   13.0   134.7                               NVSS 214247+195810     14.7                                  WISE J214247.62+195810.9 14.88  GAIA 1792520887503411840 18.82  21 42 47.49316 +19 58 10.9049  0.00002
FRC J2142-2028  21 42 39.80 -20 28 20.12   1.58  1.25     6.3  0.2     5.3  0.2  -0.35 0.14  A3 3FGL J2142.6-2029   1.64 1.01                                                              NVSS 214240-202822      3.1                                  WISE J214239.78-202819.1 15.20
FRC J2144-5638  21 44 29.58 -56 38 49.06   1.53  1.30     6.6  0.2     5.3  0.2  -0.45 0.14  A3 3FGL J2144.6-5640   2.18 1.17                                 SUMSS J214429-563901     9.                                                               WISE J214429.57-563849.0 15.01  GAIA 6460506539836680320 20.49  21 44 29.56918 -56 38 49.0864  0.00005
FRC J2145+1006  21 45 30.19 +10 06 05.54   0.30  0.30    31.7  0.1    28.6  0.1  -0.31 0.02  V2 3FGL J2145.5+1007   1.73 1.13  RFC J2145+1006   14.0    73.9                               NVSS 214530+100605     67.9  TGSS J214530.3+100605     82.7  WISE J214530.19+100605.5 14.36  GAIA 1765464998719081088 19.24  21 45 30.19285 +10 06 05.5391  0.00003
FRC J2147+4723  21 47 31.74 +47 23 32.81   0.30  0.30 >  43.1  0.1 >   8.2  0.1              V2 3FGL J2147.2+4730c  7.94 1.31  RFC J2147+4723   20.0     5.5                               NVSS 214731+472333    128.0  TGSS J214731.7+472331    409.9  WISE J214731.82+472334.7 14.06  GAIA 1977784061300484096 17.39  21 47 31.82100 +47 23 33.7772  0.00032
FRC J2147+4724  21 47 30.42 +47 24 44.39   0.30  0.30     3.0  0.1                           V2 3FGL J2147.2+4730c  6.75 1.13                                                              NVSS 214730+472444     23.0                                                                  GAIA 1977784168671492096 20.50  21 47 30.76363 +47 24 50.1418  0.00032
FRC J2150-1749  21 50 46.60 -17 49 54.55   0.80  0.80    18.0  0.1    26.3  0.2   0.77 0.03  A5 3FGL J2150.5-1754   5.65 2.13  RFC J2150-1749   18.0     2.6                               NVSS 215046-174954     13.6                                  WISE J215046.60-174954.1 13.74  GAIA 6837054225416285056 17.65  21 50 46.60593 -17 49 54.2018  0.00003
FRC J2151+4155  21 51 27.27 +41 55 55.56   0.30  0.30     1.5  0.1          0.1  -2.72 0.69  V2 3FGL J2151.6+4154   2.36 2.03                                                                                                                           WISE J215127.32+415553.6 16.10  GAIA 1960428682569198208 18.59  21 51 27.31965 +41 55 51.9414  0.00018
FRC J2151+4156  21 51 22.99 +41 56 32.50   0.30  0.30    16.0  0.1     7.9  0.1  -2.10 0.06  V2 3FGL J2151.6+4154   3.36 2.91  RFC J2151+4156   15.0     2.6                               NVSS 215122+415632     26.3  TGSS J215123.0+415630     41.2  WISE J215123.22+415633.9 12.12  GAIA 1960428961742219264 18.33  21 51 23.00630 +41 56 32.4333  0.00001
FRC J2153+6619  21 53 28.18 +66 19 48.58   0.30  0.30 >  13.6  0.1                           V2 3FGL J2153.9+6626   7.60 2.59                                                              NVSS 215327+661951    181.6  TGSS J215327.4+661953   1423.6                                  GAIA 2219472591281998592 17.84  21 53 27.64501 +66 19 52.8195  0.00022
FRC J2153+6625  21 53 22.66 +66 25 52.80   0.30  0.30     1.1  0.1                           V2 3FGL J2153.9+6626   3.51 1.31                                                              NVSS 215322+662553      5.8                                  WISE J215322.64+662553.0 15.06
FRC J2153-0042  21 53 05.35 -00 42 29.99   0.82  0.99    12.1  0.3    15.7  1.1   0.53 0.19  A4 3FGL J2152.9-0045   3.67 2.11  RFC J2153-0042   11.0     4.4                               NVSS 215305-004231     23.4  TGSS J215305.3-004230     29.7  WISE J215305.32-004230.4 13.94  GAIA 2680061448130169472 18.99  21 53 05.34396 -00 42 30.7439  0.00002
FRC J2154+6624  21 54 21.42 +66 24 23.52   0.30  0.30     1.2  0.1                           V2 3FGL J2153.9+6626   3.52 1.28                                                                                                                                                           GAIA 2219479123927668352 20.23  21 54 21.47904 +66 24 20.4378  0.00022
FRC J2205-4702  22 05 36.48 -47 02 37.77   4.02  3.09     2.9  0.2                           A3 3FGL J2205.9-4704   3.75 1.20                                 SUMSS J220536-470235    15.                                                                                               GAIA 6561330626526941056 20.34  22 05 36.94528 -47 02 39.4840  0.00038
FRC J2206+6454  22 06 39.69 +64 54 09.96   0.30  0.30     3.1  0.1     1.5  0.1  -2.16 0.29  V2 3FGL J2206.5+6451   2.94 0.78                                                              NVSS 220639+645407      5.6                                                                  GAIA 2218247426090562688 16.47  22 06 39.28962 +64 54 04.2493  0.00025
FRC J2207+6452  22 07 21.65 +64 52 09.71   0.30  0.30     7.7  0.1                           V2 3FGL J2206.5+6451   5.47 1.58                                                              NVSS 220721+645209     17.5
FRC J2209+5926  22 09 11.91 +59 26 07.83   0.30  0.30     8.2  0.1                           V2 3FGL J2210.1+5925   6.96 1.83                                                              NVSS 220911+592606     19.7                                                                  GAIA 2199898672972183424 15.64  22 09 11.25989 +59 26 09.6355  0.00075
FRC J2209-0451  22 09 41.70 -04 51 09.61   0.88  0.85    25.4  0.2    20.9  0.3  -0.40 0.05  A3 3FGL J2209.8-0450   2.60 1.53  RFC J2209-0451   16.0    30.7                               NVSS 220941-045111     23.1                                  WISE J220941.69-045110.3 13.95  GAIA 2627086050191119616 18.08  22 09 41.69821 -04 51 10.2960  0.00003
FRC J2210+5922  22 10 43.62 +59 22 38.56   0.30  0.30     1.5  0.1                           V2 3FGL J2210.1+5925   5.44 1.41                                                              NVSS 221043+592236      3.5                                  WISE J221043.58+592238.7 15.00  GAIA 2199883524618903424 20.50  22 10 43.13761 +59 22 43.4196  0.00075
FRC J2212+0706  22 12 50.63 +07 06 15.00   2.15  2.15     1.2  0.2                           A2 3FGL J2212.5+0703   4.64 2.31
FRC J2212+0707  22 12 29.25 +07 07 43.57   3.01  2.96     2.4  0.2                           A2 3FGL J2212.5+0703   4.40 2.02                                                              NVSS 221229+070743      4.6
FRC J2213-4754  22 13 30.33 -47 54 25.26   0.83  0.82    29.0  0.2    28.5  0.3  -0.04 0.04  A1 3FGL J2213.6-4755   1.39 0.90  RFC J2213-4754   20.0   177.9  SUMSS J221330-475426    26.                                                               WISE J221330.35-475425.2 14.18  GAIA 6560308797973004928 18.89  22 13 30.35206 -47 54 25.2579  0.00004
FRC J2215+6123  22 15 10.47 +61 23 16.82   0.30  0.30     1.1  0.1                           V2 3FGL J2215.5+6122   2.41 0.90                                                              NVSS 221510+612316      2.6                                                                  GAIA 2204620731813812992 19.95  22 15 10.83133 +61 23 14.0029  0.00035
FRC J2217+3156  22 17 17.56 +31 56 50.26   0.30  0.30 >  43.0  0.1 >  12.0  0.2              V2 3FGL J2217.8+3207  13.09 2.51  RFC J2217+3156  343.0     3.7                               NVSS 221717+315649    382.5  TGSS J221717.5+315649    419.1  WISE J221717.58+315649.9 15.22  GAIA 1895951946328280704 20.64  22 17 17.57601 +31 56 49.9885  0.00002
FRC J2217+3208  22 17 22.75 +32 08 31.16   0.30  0.30     3.7  0.1                           V2 3FGL J2217.8+3207   5.93 1.43                                                              NVSS 221723+320834      4.0                                  WISE J221722.75+320830.8 14.19  GAIA 1895971874975753984 19.15  22 17 22.37138 +32 08 29.6521  0.00008
FRC J2217+6346  22 17 21.93 +63 46 04.18   0.30  0.30     2.3  0.1     1.6  0.1  -1.08 0.31  V2 3FGL J2217.2+6346   0.98 0.75                                                                                                                           WISE J221722.00+634603.4 15.12
FRC J2218+3201  22 18 00.79 +32 01 48.06   0.30  0.30     8.4  0.1                           V2 3FGL J2217.8+3207   6.47 1.13                                                              NVSS 221800+320147     24.9  TGSS J221800.8+320148     64.0                                  GAIA 1895955622819292416 20.88  22 18 01.47532 +32 01 47.6300  0.00002
FRC J2221+6314  22 21 57.52 +63 14 09.92   0.30  0.30     3.0  0.2                           V2 3FGL J2221.7+6318   4.28 0.93                                                              NVSS 222156+631408     40.1
FRC J2221+6318  22 21 12.19 +63 18 51.79   0.30  0.30     3.9  0.1     1.8  0.1  -2.30 0.24  V2 3FGL J2221.7+6318   3.68 0.93                                                              NVSS 222112+631856      8.7
FRC J2221+6504  22 21 50.91 +65 04 01.53   0.30  0.30     2.6  0.1                           V2 3FGL J2221.6+6507   3.80 0.95                                                              NVSS 222149+650401      2.4                                  WISE J222151.00+650403.4 16.13  GAIA 2206548347495881600 20.22  22 21 51.18388 +65 04 05.6509  0.00049
FRC J2221+6505  22 21 55.50 +65 05 37.23   0.30  0.30    21.6  0.1    14.8  0.1  -1.12 0.03  V2 3FGL J2221.6+6507   2.63 0.86  RFC J2221+6505   16.0    26.4                               NVSS 222155+650537     21.3                                  WISE J222155.55+650535.9 15.21
FRC J2221-6832  22 21 27.94 -68 32 55.91   2.73  2.26     7.0  0.3                           A3 3FGL J2220.6-6833   4.76 2.19  RFC J2221-6832
FRC J2221-6833  22 21 20.32 -68 33 55.90   1.11  1.46                  1.0  0.2              A4 3FGL J2220.6-6833   4.11 1.89                                                                                                                                                           GAIA 6385496722717542912 14.01  22 21 19.35254 -68 33 51.2350  0.00006
FRC J2224+0354  22 24 25.04 +03 54 58.50   2.15  2.15    23.8  0.2    32.3  0.7   0.62 0.06  A4 3FGL J2224.4+0351   3.42 1.98  RFC J2224+0354   29.0     4.3                               NVSS 222425+035459     38.6                                  WISE J222424.97+035458.2 13.82  GAIA 2707252920440922752 16.11  22 24 25.32892 +03 54 59.7071  0.00003
FRC J2227+0037  22 27 58.09 +00 37 06.63   0.30  0.30 >   2.1  0.2                           V1 3FGL J2227.8+0040   3.90 1.34  RFC J2227+0037   57.0    61.3                               NVSS 222758+003704    101.0  TGSS J222758.0+003703     68.8  WISE J222758.13+003705.5 13.52  GAIA 2702254471861449728 18.66  22 27 58.13123 +00 37 05.4281  0.00003
FRC J2228-1630  22 28 45.38 -16 30 22.01   1.70  1.48     4.6  0.2     3.1  0.5  -0.80 0.42  A1 3FGL J2228.5-1636   6.17 2.69                                                              NVSS 222845-163016      4.2                                  WISE J222845.34-163021.4 16.33
FRC J2228-1636  22 28 30.17 -16 36 43.04   0.83  0.82    15.6  0.1    14.2  0.1  -0.19 0.03  A2 3FGL J2228.5-1636   1.44 0.65  RFC J2228-1636   16.0    99.2                               NVSS 222830-163643     20.9                                  WISE J222830.19-163643.0 13.98  GAIA 2595832878847837056 18.71  22 28 30.19734 -16 36 43.1772  0.00002
FRC J2229+2254  22 29 11.17 +22 54 59.76   0.30  0.30     3.2  0.1     3.1  0.1  -0.09 0.19  V2 3FGL J2229.1+2255   1.05 0.89                                                              NVSS 222913+225511     23.1                                  WISE J222911.18+225459.8 14.84  GAIA 1875310745819926656 18.48  22 29 11.18170 +22 54 59.8074  0.00005
FRC J2229+225A  22 29 18.69 +22 54 40.99   0.30  0.30     1.3  0.1          0.2  -1.09 0.89  V2 3FGL J2229.1+2255   2.70 2.31                                                              NVSS 222918+225442     13.6                                  WISE J222918.68+225441.0 15.25
FRC J2229+2255  22 29 14.29 +22 55 10.02   0.30  0.30     5.1  0.4     1.1  0.2  -4.56 0.77  V2 3FGL J2229.1+2255   1.57 1.35                                                              NVSS 222913+225511     23.1                                  WISE J222914.27+225511.4 14.96
FRC J2232-2020  22 32 49.64 -20 20 55.33   0.82  0.81     7.1  0.2     5.2  0.5  -0.63 0.25  A4 3FGL J2232.9-2021   1.79 1.34                                                              NVSS 223249-202057     44.7  TGSS J223249.3-202057    310.7
FRC J2232-2022  22 32 48.92 -20 22 23.90   0.87  0.85     4.8  0.2     9.3  0.5   1.34 0.19  A4 3FGL J2232.9-2021   2.08 1.56  RFC J2232-2022                                              NVSS 223248-202226     12.1                                  WISE J223248.80-202226.2 14.33  GAIA 6629008792736850944 18.58  22 32 48.79827 -20 22 26.1271  0.00003
FRC J2233+6538  22 33 33.76 +65 38 56.48   0.30  0.30     6.1  0.1                           V2 3FGL J2233.1+6542   4.83 2.36                                                              NVSS 223333+653856     85.3  TGSS J223333.3+653853    476.1
FRC J2233-2022  22 33 11.26 -20 22 16.12   1.39  0.92     3.4  0.2                           A4 3FGL J2232.9-2021   3.46 2.60                                                              NVSS 223310-202214     18.8  TGSS J223310.9-202216    118.3
FRC J2235-8330  22 35 39.27 -83 30 23.30   2.15  2.15     1.4  0.2     2.3  0.5   1.01 0.73  A4 3FGL J2237.5-8326   5.29 2.21
FRC J2237+6318  22 37 35.00 +63 18 52.14   0.30  0.30     3.3  0.1     2.7  0.1  -0.60 0.20  V2 3FGL J2237.9+6320   2.57 1.21                                                              NVSS 223733+631856      3.0                                  WISE J223735.15+631851.0 14.11  GAIA 2205255046940294144 17.57  22 37 35.24141 +63 18 50.5550  0.00069
FRC J2243-1231  22 43 40.53 -12 31 01.45   0.80  0.84     6.2  0.1     8.1  0.4   0.54 0.13  A4 3FGL J2243.6-1230   0.57 0.38                                                              NVSS 224340-123101     10.3                                                                  GAIA 2604492666788129024 18.39  22 43 40.34333 -12 30 59.7480  0.00004
FRC J2244+2503  22 44 36.69 +25 03 42.62   0.30  0.30     7.4  0.1     7.9  0.1   0.19 0.08  V2 3FGL J2244.6+2503   0.78 0.39                                                              NVSS 224436+250345      9.1                                  WISE J224436.66+250343.1 14.55  GAIA 1876716230917599744 19.12  22 44 36.70169 +25 03 42.6449  0.00001
FRC J2246-5206  22 46 42.15 -52 06 39.61   0.80  0.81     8.2  0.2    10.7  0.5   0.54 0.14  A4 3FGL J2246.7-5205   1.39 0.99  RFC J2246-5206   10.0    62.0  SUMSS J224642-520641     9.                                                               WISE J224642.10-520640.4 13.67  GAIA 6513385318191108864 17.94  22 46 42.10058 -52 06 40.3924  0.00004
FRC J2248-5942  22 48 36.92 -59 42 15.29   0.80  0.80    49.0  0.2    39.4  0.5  -0.44 0.03  A4 3FGL J2249.3-5943   5.94 2.81                                 SUMSS J224837-594215   348.
FRC J2248-5944  22 48 51.16 -59 44 15.49   0.80  0.80     9.6  0.1     5.8  0.3  -1.02 0.13  A4 3FGL J2249.3-5943   4.16 1.96                                 SUMSS J224851-594410    60.                                                               WISE J224851.23-594416.9 14.07
FRC J2249-5944  22 49 38.46 -59 44 22.53   0.85  0.84    28.4  0.2    22.9  0.2  -0.44 0.03  A3 3FGL J2249.3-5943   2.18 1.02  RFC J2249-5944   19.0    61.7  SUMSS J224938-594421    36.                                                               WISE J224938.47-594422.9 14.12  GAIA 6491234556937734528 18.88  22 49 38.45818 -59 44 22.9936  0.00301
FRC J2250+1742  22 50 27.17 +17 42 04.32   0.30  0.30     2.7  0.1                           V2 3FGL J2250.3+1747   5.98 2.90                                                              NVSS 225027+174207      3.0                                  WISE J225027.19+174203.8 16.43
FRC J2250+1744  22 50 13.33 +17 44 26.23   0.30  0.30     1.3  0.1                           V2 3FGL J2250.3+1747   3.59 1.77
FRC J2250+1749  22 50 32.75 +17 49 14.91   0.30  0.30    42.8  0.1    27.5  0.1  -1.31 0.02  V2 3FGL J2250.3+1747   3.56 1.97  RFC J2250+1749   30.0    24.0                               NVSS 225032+174915     54.0  TGSS J225032.7+174915    156.3  WISE J225032.76+174914.7 14.52  GAIA 2830240545913393792 19.71  22 50 32.75631 +17 49 14.9076  0.00005
FRC J2250+1752  22 50 12.96 +17 52 16.29   0.30  0.30     3.7  0.1                           V2 3FGL J2250.3+1747   4.77 2.31                                                                                                                           WISE J225012.98+175216.8 15.33  GAIA 2830244634722267008 19.68  22 50 13.40291 +17 52 12.7589  0.00005
FRC J2250+1753  22 50 13.42 +17 53 10.86   0.30  0.30     2.6  0.1                           V2 3FGL J2250.3+1747   5.61 2.70                                                              NVSS 225013+175316     13.3
FRC J2251-4929  22 51 28.68 -49 29 11.05   0.86  0.83    24.3  0.2    20.0  0.6  -0.40 0.08  A1 3FGL J2251.5-4928   1.49 1.26  RFC J2251-4929   20.0   164.4  SUMSS J225128-492912    32.                               TGSS J225128.6-492905     28.3  WISE J225128.70-492910.8 13.93  GAIA 6514100138188440576 18.05  22 51 28.69733 -49 29 11.1379  0.00047
FRC J2253-1231  22 53 22.73 -12 31 52.90   2.15  2.15    80.3  0.1    71.5  0.2  -0.24 0.01  A4 3FGL J2253.1-1237   6.47 1.71  RFC J2253-1231   49.0    13.2                               NVSS 225322-123153    288.5                                  WISE J225322.72-123152.7 17.46
FRC J2254+6227  22 54 41.74 +62 27 57.37   0.30  0.30     2.1  0.1                           V2 3FGL J2254.1+6229   3.97 1.78                                                                                                                                                           GAIA 2207212074558929408 20.40  22 54 40.50713 +62 27 57.0106  0.00002
FRC J2254+6234  22 54 13.03 +62 34 25.54   0.30  0.30     5.5  0.1                           V2 3FGL J2254.1+6229   4.62 1.09                                                              NVSS 225412+623424     12.6                                  WISE J225413.08+623425.5 14.28  GAIA 2207263579821061376 18.27  22 54 13.13797 +62 34 25.3848  0.00038
FRC J2256-8250  22 56 46.91 -82 50 22.90   2.15  2.15     1.4  0.2                           A2 3FGL J2258.1-8248   3.32 2.17
FRC J2258-3644  22 58 14.98 -36 44 34.44   1.29  1.10    11.6  0.3 >  11.9  1.3              A1 3FGL J2258.2-3645   0.43 0.22  RFC J2258-3644   27.0   416.6  SUMSS J225816-364446    11.  NVSS 225815-364433     10.6                                  WISE J225815.00-364434.3 13.93  GAIA 6553889917809129728 17.78  22 58 15.01526 -36 44 34.3851  0.00014
FRC J2258-3645  22 58 17.57 -36 45 17.42   3.41  2.50     4.1  0.3                           A1 3FGL J2258.2-3645   0.66 0.36  RFC J2258-3644   27.0   416.6  SUMSS J225816-364446    11.  NVSS 225817-364520      7.4                                  WISE J225817.46-364516.3 14.63
FRC J2258-8245  22 58 53.08 -82 45 56.70   2.15  2.15     1.2  0.2                           A2 3FGL J2258.1-8248   2.72 1.77
FRC J2258-8246  22 58 00.05 -82 46 49.82   0.82  0.84    35.9  0.2    29.9  0.2  -0.37 0.02  A2 3FGL J2258.1-8248   1.50 0.96  RFC J2257-8246   29.0   262.1  SUMSS J225759-824650    54.                                                               WISE J225759.08-824652.5 13.56  GAIA 6350435152333969408 17.97  22 57 59.40883 -82 46 53.1556  0.00020
FRC J2258-8248  22 58 03.65 -82 48 29.30   2.15  2.15                  1.7  0.2              A2 3FGL J2258.1-8248   0.27 0.18                                                                                                                                                           GAIA 6350435049254880256 19.72  22 58 06.37338 -82 48 27.6832  0.00020
FRC J2258-8249  22 58 40.54 -82 49 56.05   2.09  2.71                  7.7  0.5              A2 3FGL J2258.1-8248   1.90 1.23                                                                                                                                                           GAIA 6350434190261276032 17.46  22 58 36.36596 -82 49 52.1134  0.00007
FRC J2259-1553  22 59 57.17 -15 53 34.36   0.82  0.81    52.3  0.2    47.4  0.2  -0.20 0.02  A3 3FGL J2259.9-1553   0.48 0.16  RFC J2259-1553   45.0   292.4                               NVSS 225957-155334     44.2  TGSS J225957.4-155332     50.0  WISE J225957.24-155333.4 14.05  GAIA 2409780083905832960 18.89  22 59 57.25501 -15 53 33.3612  0.00002
FRC J2259-3548  22 59 41.93 -35 48 46.27   1.28  0.83    11.3  0.3     9.6  0.3  -0.33 0.12  A5 3FGL J2300.1-3547   5.92 2.16  RFC J2259-3548   23.0     6.1  SUMSS J225942-354845    13.  NVSS 225941-354846     12.9                                  WISE J225941.81-354846.6 14.98  GAIA 6554081610789634432 19.68  22 59 41.82630 -35 48 46.6304  0.00002
FRC J2259-8247  22 59 15.86 -82 47 11.20   2.55  3.09                  4.8  0.3              A2 3FGL J2258.1-8248   2.35 1.53                                                                                                                                                           GAIA 6350434740017105152 19.57  22 59 19.19139 -82 47 17.6476  0.00019
FRC J2259-8250  22 59 39.88 -82 50 16.60   2.15  2.15     1.3  0.2                           A2 3FGL J2258.1-8248   3.44 2.24
FRC J2300+4052  23 00 12.35 +40 52 24.74   0.30  0.30     5.3  0.1     4.0  0.1  -0.84 0.13  V2 3FGL J2300.0+4053   1.69 1.35                                                              NVSS 230012+405224     13.5                                  WISE J230012.37+405225.1 14.67  GAIA 1930962629938620032 19.38  23 00 12.37024 +40 52 24.6921  0.00012
FRC J2300-1552  23 00 14.09 -15 52 18.16   1.82  1.34     9.1  0.3                           A3 3FGL J2259.9-1553   3.91 1.29                                                              NVSS 230013-155218     18.3  TGSS J230013.8-155217     62.2
FRC J2300-3548  23 00 41.36 -35 48 39.49   1.14  0.82    17.3  0.3     9.2  0.8  -1.28 0.21  A5 3FGL J2300.1-3547   6.50 2.39  RFC J2300-3548   22.0     2.4  SUMSS J230041-354833   104.  NVSS 230041-354834     99.6  TGSS J230041.5-354831    342.1
FRC J2303+5556  23 03 51.58 +55 56 19.54   0.30  0.30     3.7  0.1     2.9  0.1  -0.72 0.18  V2 3FGL J2303.7+5555   1.49 1.20                                                              NVSS 230352+555609      2.9                                  WISE J230351.66+555620.1 14.41  GAIA 2008937314529085184 19.76  23 03 51.57001 +55 56 19.4771  0.00003
FRC J2305+1653  23 05 50.87 +16 53 34.63   0.30  0.30     3.0  0.1                           V2 3FGL J2305.8+1658   5.11 1.83                                                              NVSS 230551+165335     39.7                                  WISE J230550.92+165334.4 16.11
FRC J2305+165A  23 05 53.41 +16 53 35.83   0.30  0.30     6.6  0.1 >   1.5  0.1              V2 3FGL J2305.8+1658   5.05 1.81                                                              NVSS 230551+165335     39.7                                  WISE J230553.42+165335.5 11.36
FRC J2307-1203  23 07 29.39 -12 03 20.12   1.08  3.10     3.0  0.4                           A4 3FGL J2307.4-1208   4.94 2.28                                                              NVSS 230729-120327      8.9
FRC J2307-1205  23 07 21.91 -12 05 14.48   0.81  0.91     6.4  0.2    10.0  1.1   0.91 0.29  A4 3FGL J2307.4-1208   3.01 1.40  RFC J2307-1205   13.0    15.2                               NVSS 230722-120518      7.0                                                                  GAIA 2413138679612115200 19.10  23 07 22.09545 -12 05 17.6686  0.00003
FRC J2307-1209  23 07 47.01 -12 09 01.67   1.87  1.02     6.6  0.5                           A4 3FGL J2307.4-1208   5.45 2.91                                                              NVSS 230747-120903      8.9
FRC J2308+5426  23 08 48.73 +54 26 11.15   0.30  0.30     4.7  0.1     2.7  0.1  -1.65 0.17  V2 3FGL J2309.0+5428   2.92 1.70                                                              NVSS 230848+542612      5.6                                  WISE J230848.74+542611.2 14.90  GAIA 1996456727968740608 19.25  23 08 48.70651 +54 26 12.7701  0.00047
FRC J2309-3632  23 09 40.13 -36 32 15.19   0.80  0.80    13.9  0.2    16.0  0.4   0.29 0.08  A4 3FGL J2309.6-3633   1.41 1.24  RFC J2309-363A   17.0   334.6  SUMSS J230940-363229   107.  NVSS 230940-363231     89.8  TGSS J230940.2-363225    240.8
FRC J2309-363A  23 09 41.09 -36 32 47.11   0.80  0.80    18.3  0.2    21.1  0.4   0.29 0.06  A4 3FGL J2309.6-3633   0.92 0.82  RFC J2309-363A   17.0   334.6  SUMSS J230940-363229   107.  NVSS 230940-363231     89.8  TGSS J230940.2-363225    240.8  WISE J230940.84-363248.7 13.50  GAIA 6553331125383914752 17.20  23 09 40.84722 -36 32 48.7482  0.00013
FRC J2310-0552  23 10 01.48 -05 52 13.77   0.97  1.70     1.7  0.2                           A4 3FGL J2310.1-0557   5.42 1.88                                                              NVSS 231001-055215      5.7
FRC J2310-0601  23 10 06.80 -06 01 30.40   2.15  2.15     1.1  0.2                           A4 3FGL J2310.1-0557   4.53 1.55                                                                                                                           WISE J231006.93-060133.2 15.10
FRC J2312-6921  23 12 38.43 -69 21 44.39   2.15  1.92     6.1  0.2     4.5  0.3  -0.62 0.20  A3 3FGL J2312.9-6923   2.44 1.49                                                                                                                                                           GAIA 6387598507914145152 16.00  23 12 38.35427 -69 21 48.3500  0.00005
FRC J2313-6919  23 13 00.19 -69 19 27.44   0.80  0.80     3.5  0.1     2.3  0.2  -0.85 0.23  A4 3FGL J2312.9-6923   4.07 2.27                                 SUMSS J231300-691926    36.                                                               WISE J231300.05-691925.1 15.57  GAIA 6387598336115495936 17.00  23 13 00.02106 -69 19 25.0199  0.00005
FRC J2313-6923  23 13 47.55 -69 23 28.08   0.80  0.80     3.3  0.1     3.4  0.2   0.06 0.18  A4 3FGL J2312.9-6923   4.41 2.74                                 SUMSS J231347-692332     9.                                                                                               GAIA 6387594934501331328 19.93  23 13 47.89090 -69 23 31.0412  0.00005
FRC J2317-4533  23 17 31.97 -45 33 59.82   0.80  0.80    25.7  0.2    32.2  0.4   0.46 0.04  A4 3FGL J2317.3-4534   1.61 1.43  RFC J2317-4533    7.0    39.5  SUMSS J231731-453400    38.                               TGSS J231731.5-453401     60.7  WISE J231731.98-453359.6 13.25  GAIA 6529196295398775680 18.36  23 17 31.98672 -45 33 59.6805  0.00004
FRC J2317-4535  23 17 30.32 -45 35 13.44   0.89  0.82     4.8  0.2     8.4  0.4   1.14 0.18  A4 3FGL J2317.3-4534   1.70 1.44                                                                                                                                                           GAIA 6529196162254432128 18.01  23 17 30.20823 -45 35 16.0565  0.00004
FRC J2318-3839  23 18 32.38 -38 39 42.39   4.17  2.79    13.7  1.2                           A2 3FGL J2318.6-3829  10.05 2.88                                 SUMSS J231832-383949    64.  NVSS 231832-383946     47.0  TGSS J231832.1-383946    166.1                                  GAIA 6549137691114564608 20.13  23 18 32.28266 -38 39 47.2233  0.00003
FRC J2321+5111  23 21 27.44 +51 11 15.14   0.30  0.30     9.7  0.1     7.4  0.1  -0.80 0.07  V2 3FGL J2321.3+5113   2.14 1.09                                                              NVSS 232127+511117      7.1                                  WISE J232127.44+511115.1 14.27  GAIA 1991470060486530816 18.38  23 21 27.43655 +51 11 15.0861  0.00002
FRC J2321-1618  23 21 34.36 -16 18 49.52   2.57  1.89     4.8  0.2     3.9  0.2  -0.42 0.19  A3 3FGL J2321.6-1619   1.24 0.96  RFC J2321-1619   13.0   364.8
FRC J2321-1619  23 21 37.10 -16 19 30.47   1.57  1.26     9.1  0.2     8.3  0.2  -0.19 0.09  A3 3FGL J2321.6-1619   0.35 0.26  RFC J2321-1619   13.0   364.8                               NVSS 232137-161935      4.7                                  WISE J232136.98-161928.3 14.14  GAIA 2405963679045843328 17.79  23 21 37.00962 -16 19 28.3876  0.00002
FRC J2324-4040  23 24 44.67 -40 40 49.26   0.80  0.80    62.9  0.2    84.7  0.4   0.60 0.02  A4 3FGL J2324.7-4040   0.35 0.52  RFC J2324-4040   48.0  4978.0  SUMSS J232444-404043    49.                               TGSS J232445.0-404041     66.7  WISE J232444.66-404049.4 11.59  GAIA 6536517187413363072 16.00  23 24 44.67243 -40 40 49.4465  0.00002
FRC J2326-4140  23 26 25.91 -41 40 16.43   0.80  0.80    84.5  0.1   148.5  0.2   1.14 0.01  A4 3FGL J2327.2-4130  13.79 2.40  RFC J2326-4140   83.0     4.9  SUMSS J232626-414013   164.                               TGSS J232626.0-414014    323.1  WISE J232626.03-414013.9 14.11  GAIA 6536412974327009152 19.64  23 26 26.04798 -41 40 13.8671  0.00002
FRC J2327-4129  23 27 24.84 -41 29 56.50   2.15  2.15     1.1  0.2          0.1  -0.41 0.59  A3 3FGL J2327.2-4130   1.42 0.27
FRC J2327-4134  23 27 19.02 -41 34 36.91   0.82  0.82     1.2  0.1     1.4  0.2   0.31 0.46  A4 3FGL J2327.2-4130   4.14 0.53                                 SUMSS J232719-413433    14.                               TGSS J232718.8-413440     47.0
FRC J2327-4135  23 27 47.89 -41 35 16.83   0.80  0.80    34.9  0.1    38.9  0.2   0.22 0.02  A4 3FGL J2327.2-4130   7.40 1.34                                 SUMSS J232747-413515   121.                               TGSS J232747.9-413516    290.4  WISE J232747.91-413516.9 15.39  GAIA 6535668020839568512 18.53  23 27 47.91564 -41 35 16.7366  0.00003
FRC J2329+6101  23 29 38.38 +61 01 13.27   0.30  0.30    11.9  0.1     9.2  0.1  -0.76 0.06  V2 3FGL J2329.8+6102   1.78 1.34                                                              NVSS 232938+610113     14.8                                  WISE J232938.24+610114.0 13.92  GAIA 2015399934631622144 19.55  23 29 38.36250 +61 01 13.2826  0.00002
FRC J2330+6100  23 30 16.13 +61 00 19.86   0.30  0.30     2.2  0.1     1.0  0.1  -2.34 0.43  V2 3FGL J2329.8+6102   3.85 2.90                                                                                                                                                           GAIA 2012402391057623936 19.11  23 30 15.42176 +61 00 17.9825  0.00002
FRC J2332-1610  23 32 09.40 -16 10 38.97   0.80  0.80    27.4  0.2    17.4  0.5  -0.92 0.07  A4 3FGL J2331.9-1609   3.04 1.11  RFC J2332-1610   20.0    35.4                               NVSS 233209-161039    141.8  TGSS J233209.3-161040     98.8  WISE J233209.42-161039.1 16.94
FRC J2333-5524  23 33 02.94 -55 24 30.64   0.84  1.01     0.8  0.1     1.3  0.2   0.99 0.57  A4 3FGL J2333.0-5525   1.05 0.55                                                                                                                           WISE J233303.24-552430.1 13.94  GAIA 6496325879890345856 19.42  23 33 03.24209 -55 24 30.0962  0.00003
FRC J2335-2343  23 35 28.33 -23 43 59.68   4.29  2.94     2.3  0.2     1.6  0.2  -0.74 0.43  A3 3FGL J2335.6-2342   2.13 0.65                                                                                                                           WISE J233528.50-234400.3 15.77  GAIA 2387198898210086656 20.12  23 35 28.49571 -23 44 00.5195  0.00006
FRC J2335-7950  23 35 13.57 -79 50 53.90   2.15  2.15     1.6  0.2                           A3 3FGL J2334.4-7948   3.40 0.96
FRC J2335-8427  23 35 37.46 -84 27 55.09   4.19  3.42     4.0  0.3                           A3 3FGL J2337.2-8425   3.51 2.15                                 SUMSS J233536-842758    16.                                                               WISE J233536.92-842754.2 16.31
FRC J2336-8426  23 36 27.35 -84 26 49.47   3.07  2.54     3.6  0.2     3.1  0.2  -0.30 0.24  A3 3FGL J2337.2-8425   1.90 1.16                                                                                                                           WISE J233627.96-842652.1 15.40  GAIA 6344047883130662272 19.68  23 36 27.64261 -84 26 51.9043  0.00019
FRC J2337+4110  23 37 36.20 +41 10 53.88   0.30  0.30     1.6  0.1          0.1  -1.71 0.52  V2 3FGL J2337.5+4108   2.61 0.81                                                              NVSS 233735+411055      3.9                                  WISE J233736.24+411053.8 15.79
FRC J2338+0251  23 38 59.24 +02 51 10.57   0.85  1.07    12.0  0.4    14.9  0.4   0.44 0.12  A5 3FGL J2338.7+0251   3.16 0.86  RFC J2338+0251   20.0    31.1                               NVSS 233859+025107     28.4                                  WISE J233859.16+025109.1 14.01  GAIA 2647592491805089664 18.95  23 38 59.17377 +02 51 08.8363  0.00003
FRC J2338+0256  23 38 48.61 +02 56 45.39   1.88  2.62     2.0  0.2                           A4 3FGL J2338.7+0251   5.38 1.19                                                              NVSS 233848+025641      4.2
FRC J2338+0301  23 38 17.17 +03 01 12.51   0.82  2.03    11.4  0.6     9.9  0.2  -0.29 0.15  A5 3FGL J2338.7+0251  12.25 2.94  RFC J2338+0301   14.0     0.1                               NVSS 233817+030112     54.9  TGSS J233817.1+030111     82.2
FRC J2339+0251  23 39 09.10 +02 51 05.15   0.81  1.97     4.6  0.2     3.9  0.2  -0.34 0.19  A5 3FGL J2338.7+0251   5.63 1.53                                                              NVSS 233909+025105     20.8  TGSS J233909.2+025109     52.0  WISE J233909.26+025106.7 15.27
FRC J2340+3847  23 40 30.79 +38 47 02.86   0.30  0.30     1.5  0.1     1.0  0.1  -1.21 0.50  V2 3FGL J2340.7+3847   2.85 1.15                                                              NVSS 234030+384702      3.8                                  WISE J234030.88+384700.9 16.15  GAIA 1919484175220675200 18.28  23 40 31.33246 +38 46 55.4824  0.00002
FRC J2340+3850  23 40 58.61 +38 50 38.82   0.30  0.30     2.9  0.1                           V2 3FGL J2340.7+3847   3.91 1.39                                                              NVSS 234058+385039      9.2                                  WISE J234058.86+385037.9 16.97
FRC J2340+3855  23 40 42.83 +38 55 11.60   0.30  0.30 >   5.3  0.1                           V2 3FGL J2340.7+3847   7.41 1.93                                                              NVSS 234043+385511     11.0                                  WISE J234042.86+385511.8 14.57  GAIA 1919487473755706496 18.81  23 40 42.83728 +38 55 11.6266  0.00008
FRC J2342-4756  23 42 46.91 -47 56 07.10   2.15  2.15     2.1  0.3                           A2 3FGL J2343.0-4748   8.50 2.93
FRC J2343+0547  23 43 56.03 +05 47 02.59   0.80  0.83    22.4  0.2    30.2  0.4   0.61 0.05  A4 3FGL J2344.4+0549   7.62 2.68  RFC J2343+0547   26.0     3.4                               NVSS 234355+054704     19.0  TGSS J234356.1+054704     25.0  WISE J234356.06+054702.1 13.36  GAIA 2744363018426034944 17.84  23 43 56.03714 +05 47 02.7497  0.00003
FRC J2343-4755  23 43 06.44 -47 55 49.40   2.15  2.15     2.1  0.3                           A2 3FGL J2343.0-4748   7.78 2.59
FRC J2344-5652  23 44 29.44 -56 52 46.29   0.80  0.80    13.2  0.1    16.0  0.1   0.39 0.03  A5 3FGL J2344.9-5647   6.39 2.17  RFC J2344-5652   10.0     1.6  SUMSS J234429-565248    17.                                                               WISE J234429.48-565246.3 17.64
FRC J2346+0705  23 46 39.91 +07 05 07.22   0.30  0.30 >  10.4  0.4 >  13.0  0.4              V1 3FGL J2346.7+0705   0.69 0.70  RFC J2346+0705   72.0  2826.3                               NVSS 234639+070504    301.7  TGSS J234639.2+070458    341.0  WISE J234639.93+070506.8 11.92  GAIA 2756959882627531008 16.65  23 46 39.93371 +07 05 06.8559  0.00003
FRC J2351-7600  23 51 15.64 -76 00 16.20   0.83  0.82    32.8  0.2    29.1  0.3  -0.24 0.03  A1 3FGL J2351.9-7601   2.85 1.60  RFC J2351-7600   20.0    42.3  SUMSS J235115-760012    53.                                                               WISE J235116.13-760015.5 13.70  GAIA 6377720564170111616 18.31  23 51 16.12985 -76 00 15.5592  0.00035
FRC J2352+6640  23 52 54.22 +66 40 16.24   0.30  0.30     3.6  0.2                           V1 3FGL J2353.3+6639   2.74 1.14                                                              NVSS 235255+664010      4.7
FRC J2353+6642  23 53 01.52 +66 42 44.95   0.30  0.30    34.0  0.5    33.5  0.5  -0.04 0.08  V1 3FGL J2353.3+6639   3.73 1.33  RFC J2353+6642   40.0    21.3                               NVSS 235301+664243     32.0                                                                  GAIA 2209824037445769216 16.72  23 53 00.28835 +66 42 47.2902  0.00002
FRC J2353-6614  23 53 43.48 -66 14 25.88   1.82  1.25     2.9  0.2     3.6  0.6   0.44 0.48  A4 3FGL J2354.4-6612   4.71 1.84                                 SUMSS J235342-661427    20.                                                               WISE J235343.45-661424.0 16.03  GAIA 6389168438720598656 18.31  23 53 45.03368 -66 14 28.1477  0.00228
FRC J2354+2723  23 54 02.21 +27 23 27.79   0.30  0.30    15.7  0.1    13.1  0.1  -0.54 0.04  V2 3FGL J2354.0+2722   1.17 0.48  RFC J2354+2723   20.0   140.9                               NVSS 235402+272328     15.4                                  WISE J235402.19+272327.8 14.36  GAIA 2854582977437059712 18.72  23 54 02.21599 +27 23 27.7322  0.00004
FRC J2354+6638  23 54 12.99 +66 38 19.59   0.30  0.30     3.1  0.2                           V1 3FGL J2353.3+6639   5.31 2.21                                                              NVSS 235417+663843     31.0
FRC J2354-5246  23 54 23.14 -52 46 54.70   2.15  2.15 >   4.6  0.8                           A2 3FGL J2354.8-5245   4.00 1.52
FRC J2355+6938  23 55 52.27 +69 38 43.15   0.30  0.30     1.7  0.1          0.1  -2.24 0.55  V2 3FGL J2355.4+6939   2.21 0.50                                                              NVSS 235552+693842      6.5
FRC J2355-5245  23 55 01.92 -52 45 41.80   2.15  2.15 >   4.6  0.8                           A2 3FGL J2354.8-5245   2.03 0.78                                                                                                                           WISE J235501.89-524541.5 16.29
FRC J2355-5249  23 55 24.54 -52 49 41.40   2.15  2.15     5.4  0.8                           A2 3FGL J2354.8-5245   6.71 2.47
FRC J2355-5251  23 55 12.21 -52 51 50.71   0.80  0.80     5.4  0.1     6.1  0.2   0.25 0.10  A4 3FGL J2354.8-5245   7.04 2.35                                                                                                                           WISE J235512.15-525150.3 16.89
FRC J2355-525A  23 55 20.29 -52 51 43.09   1.95  1.50    15.6  0.5    20.0  0.2   0.50 0.09  A2 3FGL J2354.8-5245   7.64 2.67                                 SUMSS J235520-525144    41.                               TGSS J235520.1-525142     88.7  WISE J235520.21-525143.2 16.65  GAIA 6521436663884077312 19.87  23 55 20.22290 -52 51 43.2181  0.00003
FRC J2355-5252  23 55 10.23 -52 52 24.21   0.81  0.80     3.7  0.1     3.3  0.2  -0.23 0.18  A4 3FGL J2354.8-5245   7.39 2.40
FRC J2356+6814  23 56 20.30 +68 14 58.88   0.30  0.30     2.2  0.1                           V2 3FGL J2356.9+6812   4.01 1.48                                                                                                                           WISE J235620.25+681459.1 15.36  GAIA 2210959278906205312 19.13  23 56 19.25850 +68 14 55.2295  0.00003
FRC J2357-1718  23 57 29.99 -17 18 02.57   0.80  0.80    21.9  0.2    25.4  0.6   0.30 0.07  A4 3FGL J2357.4-1716   2.03 1.38  RFC J2357-1718   17.0    65.7                               NVSS 235729-171805     43.8  TGSS J235729.7-171804    132.9  WISE J235729.98-171803.2 14.00  GAIA 2415209541043010688 17.66  23 57 29.98696 -17 18 03.3193  0.00005
FRC J2357-5307  23 57 26.63 -53 07 04.64   3.25  3.39 >   6.0  0.5                           A2 3FGL J2357.8-5310   4.84 2.94
FRC J2357-5308  23 57 53.37 -53 08 27.50   2.15  2.15 >   7.3  0.8                           A2 3FGL J2357.8-5310   2.35 1.36
FRC J2357-5309  23 57 52.74 -53 09 34.20   2.15  2.15              >   1.3  0.2              A2 3FGL J2357.8-5310   1.30 0.78
FRC J2357-5310  23 57 23.40 -53 10 27.80   2.15  2.15 >   3.3  0.5                           A2 3FGL J2357.8-5310   3.72 2.35
FRC J2357-5311  23 57 25.51 -53 11 02.90   2.15  2.15              >   1.1  0.2              A2 3FGL J2357.8-5310   3.42 2.15
FRC J2357-531A  23 57 52.99 -53 11 11.70   2.15  2.15 >   3.7  0.1 >   1.6  0.2              A4 3FGL J2357.8-5310   0.88 0.55  RFC J2357-5311 1329.0 41459.6  SUMSS J235753-531115  1385.                                                               WISE J235753.25-531113.5 11.94  GAIA 6521373648123690752 18.70  23 57 53.26598 -53 11 13.6899  0.00003
FRC J2357-5312  23 57 47.64 -53 12 57.00   2.15  2.15              >   1.1  0.2              A2 3FGL J2357.8-5310   2.27 1.27
FRC J2357-5313  23 57 40.88 -53 13 46.60   2.15  2.15              >   1.3  0.2              A2 3FGL J2357.8-5310   3.28 1.90
FRC J2357-531C  23 57 52.57 -53 13 09.70   2.15  2.15              >   1.9  0.2              A2 3FGL J2357.8-5310   2.57 1.46
FRC J2357-5314  23 57 43.05 -53 14 51.70   2.15  2.15              >   1.4  0.2              A2 3FGL J2357.8-5310   4.25 2.41
FRC J2357-531F  23 57 50.06 -53 14 26.40   2.15  2.15 >   4.0  0.5                           A2 3FGL J2357.8-5310   3.77 2.11
FRC J2357-531G  23 57 51.11 -53 14 06.60   2.15  2.15 >   6.0  0.8                           A2 3FGL J2357.8-5310   3.46 1.94
FRC J2358+3828  23 58 25.17 +38 28 56.56   0.30  0.30    26.4  0.1    19.8  0.1  -0.85 0.03  V2 3FGL J2358.5+3827   2.20 1.13  RFC J2358+3828   23.0    75.5                               NVSS 235825+382857     57.4  TGSS J235825.4+382857    115.3  WISE J235825.19+382856.5 13.59  GAIA 2881358834352636288 17.93  23 58 25.17265 +38 28 56.4959  0.00002
FRC J2358-1807  23 58 36.88 -18 07 17.78   0.94  0.91    12.7  0.2    11.7  0.2  -0.17 0.07  A2 3FGL J2358.6-1809   2.28 1.38  RFC J2358-1807   18.0    46.5                               NVSS 235836-180718      9.8                                  WISE J235836.83-180717.4 13.84  GAIA 2414274097166395904 17.39  23 58 36.84167 -18 07 17.4905  0.00002
FRC J2358-5308  23 58 05.22 -53 08 34.20   2.15  2.15              >   1.2  0.2              A2 3FGL J2357.8-5310   3.31 2.04
FRC J2358-5309  23 58 01.07 -53 09 43.20   2.15  2.15              >   1.4  0.2              A2 3FGL J2357.8-5310   2.15 1.35
FRC J2358-530A  23 58 04.09 -53 09 11.20   2.15  2.15 >   3.2  0.5                           A2 3FGL J2357.8-5310   2.81 1.75
FRC J2358-5312  23 58 05.58 -53 12 21.10   2.15  2.15              >   1.2  0.2              A2 3FGL J2357.8-5310   3.09 1.92
FRC J2359+6542  23 59 42.10 +65 42 02.37   1.70  1.70     5.9  0.5     5.5  0.3  -0.19 0.37  V1 3FGL J0000.1+6545   4.13 2.30                                                              NVSS 235941+654201     74.7  TGSS J235941.1+654204    443.1  WISE J235942.28+654202.4 15.18  GAIA 2017519037135698816 19.66  23 59 42.61000 +65 42 04.2728  0.00003


==> anc/table3.txt <==
J/APJ/xxx/xxxx       Radio follow-up on all 3FGL unassociated gamma-ray sources (Schinzel et al., 2016)
==============================================================================================================
Radio follow-up on 3FGL unassociated gamma-ray sources
    Schinzel F., Petrov L., Taylor, G.; Edwards, P.

==============================================================================================================
ADC_Keywords: VLBI ; Radio sources
Keywords: catalogs - surveys -- radio -- gamma-ray

Abstract:

Description: The list of 291 associations of 3FGL objects based on the likelihood 
             ratio of their parsec-scale radio emission detected with follow-up 
             VLBI observations.

File Summary:
--------------------------------------------------------------------------------------------------------------
 FileName   Lrecl  Records   Explanations
--------------------------------------------------------------------------------------------------------------
ReadMe        110       47   This file
table3.txt    130      291   Associations of 3FGL objects with compact radio sources
==============================================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------------------------------------
   1- 17 A17    ---      3FGL   3FGL name of the gamma-ray source; J2000
  20- 33 A14    ---      Name   IAU name of the radio source; J2000
  36- 37 I2     h        RAh    Hour of Right Ascension (J2000)
  39- 40 I2     min      RAm    Minute of Right Ascension (J2000)
  42- 50 F9.6   s        RAs    Second of Right Ascension (J2000)
      52 A1     ---      DE-    Sign of the Declination (J2000)
  53- 54 I2     deg      DEd    Degree of Declination (J2000)
  56- 57 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  58- 66 F8.5   arcsec   DEs    Arcsecond  of Declination (J2000)
  69- 74 F6.2   mas      eRA    uncertainty in right ascension of the VLBI position without \cos \delta factor
  76- 81 F6.2   mas      eDE    uncertainty in declination of the VLBI position
  83- 88 F6.3   ---      Cor    Correlation between right ascension and declination VLBI position estimates
  90- 94 F5.1   arcmin   D      Distance between gamma-ray and radio source
  96- 99 F4.2   ---      ND     Distance between gamma-ray and radio source normalized by is uncertainty
 101-106 F6.1   mJy      S      total VLBI flux density at 8~GHz
 108-114 F7.1   ---      Lambda The likelihood ratio of radio-gamma association
 117-136 A20    ---      Ass    Association reported in the 3FGL source catalogue
--------------------------------------------------------------------------------------------------------------
Acknowledgments:
    Leonid Petrov, Leonid.Petrov(at)lpetrov.net
--------------------------------------------------------------------------------------------------------------
3FGL J0000.2-3738  RFC J0000-3738  00 00 08.414182 -37 38 20.67354    0.54   1.10  0.178  1.36 0.86   22.0   206.5
3FGL J0003.2-5246  RFC J0003-5247  00 03 19.600260 -52 47 27.28128   19.44  10.13 -0.272  1.04 0.70   15.0   196.2  RBS 0006
3FGL J0006.2+0135  RFC J0006+0136  00 06 26.924724 +01 36 10.38555    1.07   2.16 -0.413  2.64 1.48   14.0    33.4
3FGL J0007.4+1742  RFC J0007+1745  00 07 18.873920 +17 45 34.56806    0.16   0.26 -0.201  3.72 0.84   22.0    28.1
3FGL J0007.9+4006  RFC J0007+4008  00 07 41.666525 +40 08 29.93735    0.42   0.66  0.258  3.43 1.19   14.0    20.4
3FGL J0008.3+1456  RFC J0008+1456  00 08 25.399845 +14 56 35.79096    0.18   0.32 -0.049  1.19 0.40   21.0   104.3
3FGL J0008.6-2340  RFC J0008-233A  00 08 35.399660 -23 39 28.00793    0.32   0.80  0.133  1.70 1.09   29.0   199.5  RBS 0016
3FGL J0010.5-1425  RFC J0010-1420  00 10 41.940201 -14 20 20.33807    0.26   0.56 -0.149  5.49 1.24   21.0     8.4
3FGL J0013.9-1853  RFC J0013-1854  00 13 56.043191 -18 54 06.69639    0.51   1.17 -0.298  0.55 0.40   19.0   443.0  RBS 0030
3FGL J0014.3-0455  RFC J0014-0459  00 14 20.433325 -04 59 28.82115    0.17   0.31 -0.051  4.27 1.46   36.0    22.3
3FGL J0020.9+0323  RFC J0020+0323  00 20 50.247574 +03 23 58.07990    0.39   0.79  0.140  2.09 1.63   16.0   147.6
3FGL J0022.1-1855  RFC J0022-1853  00 22 09.269013 -18 53 34.86724    0.25   0.52  0.094  1.81 2.32   82.0    84.1  1RXS J002209.2-18533
3FGL J0030.2-1646  RFC J0030-1647  00 30 20.447864 -16 47 13.09663    0.26   0.55 -0.106  1.38 1.45    9.0    53.9  1RXS J003019.6-16472
3FGL J0031.3+0724  RFC J0031+0724  00 31 19.709737 +07 24 53.55809    0.25   0.47 -0.437  0.13 0.08   13.0   241.6  NVSS J003119+072456
3FGL J0032.3-5522  RFC J0032-5522  00 32 10.921311 -55 22 27.97303   35.09  20.28 -0.749  1.68 1.52   14.0    56.1
3FGL J0039.1+4330  RFC J0039+4330  00 39 08.159518 +43 30 14.61880    0.70   0.95  0.520  0.63 0.51   11.0   245.6  NVSS J003907+433015
3FGL J0043.5-0444  RFC J0043-0443  00 43 34.122685 -04 43 00.63417    0.25   0.54 -0.199  1.35 0.94   12.0    93.5  1RXS J004333.7-04425
3FGL J0043.7-1117  RFC J0043-1116  00 43 48.666802 -11 16 07.31482    0.21   0.42 -0.007  1.59 0.97   16.0   108.7  1RXS J004349.3-11161
3FGL J0049.4-4149  RFC J0049-4151  00 49 38.948705 -41 51 37.53245   59.24  23.02 -0.790  3.14 1.87   10.0    10.4  1RXS J004939.9-41513
3FGL J0059.2-0152  RFC J0059-0150  00 59 16.927653 -01 50 17.66495    0.49   0.89  0.221  2.76 1.71   16.0    19.3  1RXS J005916.3-01503
3FGL J0102.1+0943  RFC J0102+0944  01 02 17.112311 +09 44 09.58650    0.17   0.29 -0.313  1.91 1.22   21.0    94.1
3FGL J0103.7+1323  RFC J0103+1323  01 03 45.741028 +13 23 45.25797    0.17   0.29 -0.335  0.20 0.11   33.0   680.5  NVSS J010345+132346
3FGL J0109.9-4020  RFC J0109-4020  01 09 56.589926 -40 20 51.05349    0.81   4.57  0.439  0.83 0.69   25.0   555.3  RBS 0158
3FGL J0111.5+0535  RFC J0111+0536  01 11 30.200442 +05 36 27.19363    0.29   0.62 -0.225  1.35 0.70   12.0    93.9  1RXS J011130.5+05361
3FGL J0116.8+6913  RFC J0115+6915  01 15 08.029042 +69 15 18.16014    0.44   0.22 -0.028  9.43 1.80  101.0    31.0
3FGL J0116.3-6153  RFC J0116-6153  01 16 19.612641 -61 53 43.51456    2.79   2.41 -0.002  0.60 0.64   26.0  1004.1  SUMSS J011619-615343
3FGL J0118.9-1457  RFC J0119-1458  01 19 04.619725 -14 58 58.64533    0.91   2.30 -0.189  2.56 1.66   15.0    23.2  1RXS J011905.4-14590
3FGL J0121.8-3917  RFC J0121-3915  01 21 52.700426 -39 15 44.27186    4.12   9.49  0.761  1.52 0.95   25.0   199.2
3FGL J0123.7-2312  RFC J0123-2310  01 23 38.349753 -23 10 58.87881    1.19   3.07  0.553  1.51 0.90   21.0   168.4  1RXS J012338.2-23110
3FGL J0133.0-4413  RFC J0133-4414  01 33 06.365272 -44 14 21.40000    0.89   2.81 -0.662  1.16 0.59   43.0   441.5  SUMSS J013306-441422
3FGL J0143.7-5845  RFC J0143-5845  01 43 47.430685 -58 45 51.37418   21.69   8.08  0.079  0.59 0.81   22.0  1050.9  SUMSS J014347-584550
3FGL J0150.5-5447  RFC J0150-5450  01 50 44.533845 -54 50 05.05142    3.96   2.69  0.058  3.52 1.80   20.0    13.8  PMN J0150-5450
3FGL J0158.6+0102  RFC J0158+0101  01 58 52.770786 +01 01 32.92357    0.24   0.47  0.027  2.94 1.90   22.0    24.0
3FGL J0211.0+1922  RFC J0210+1921  02 10 45.479091 +19 21 44.57974    0.19   0.35  0.110  3.89 0.85   17.0    14.4
3FGL J0216.0+0300  RFC J0216+0300  02 16 00.459611 +03 00 11.90651    0.24   0.44  0.035  1.05 0.53   35.0   393.5
3FGL J0217.0-6635  RFC J0216-6636  02 16 50.869737 -66 36 42.60138    5.35   2.29 -0.131  1.69 1.26   38.0   236.2  RBS 0300
3FGL J0223.5+6313  RFC J0223+6307  02 23 29.606978 +63 07 17.30579    0.33   0.16 -0.495  6.26 1.59  102.0    41.8  TXS 0219+628
3FGL J0223.3+6820  RFC J0223+6821  02 23 04.537419 +68 21 54.99484    1.05   0.40  0.346  1.86 2.30   15.0    12.5  NVSS J022304+682154
3FGL J0224.4+1615  RFC J0224+1614  02 24 11.834216 +16 14 58.36486    0.66   1.11 -0.357  3.83 1.32   12.0    14.5
3FGL J0224.1-1846  RFC J0224-1850  02 24 04.459064 -18 50 32.45002  756.04 999.99 -0.999  3.97 1.39   15.0    10.0
3FGL J0226.3+0941  RFC J0226+0937  02 26 13.715378 +09 37 26.75729    0.13   0.19 -0.310  3.86 2.13  129.0    50.9  PMN J0226+0937
3FGL J0226.3+0941  RFC J0226+0938  02 26 34.256494 +09 38 44.23438    0.14   0.23 -0.427  4.36 2.53  110.0    20.9  PMN J0226+0937
3FGL J0226.5-4442  RFC J0226-4441  02 26 38.878232 -44 41 22.41841   50.54  15.04 -0.320  2.00 1.30    7.0    22.2  RBS 0318
3FGL J0228.0+2248  RFC J0227+2248  02 27 44.361633 +22 48 34.24380    0.15   0.21 -0.405  4.08 1.85   62.0    64.1  NVSS J022744+224834
3FGL J0237.5-3603  RFC J0237-3603  02 37 34.046427 -36 03 28.45611    0.41   0.84  0.577  0.34 0.37   29.0  1710.8  RBS 0334
3FGL J0238.4-3117  RFC J0238-3116  02 38 32.480343 -31 16 58.06664    0.25   0.46  0.322  1.19 1.35   36.0   453.0  1RXS J023832.6-31165
3FGL J0238.3-3904  RFC J0238-3905  02 38 00.634648 -39 05 04.72452    7.39   3.88 -0.021  4.03 2.27   47.0    23.3  1RXS J023800.5-39050
3FGL J0239.4+1326  RFC J0239+1327  02 39 27.233394 +13 27 38.49539    0.18   0.33 -0.346  1.11 0.64   21.0   237.9
3FGL J0248.4+5130  RFC J0248+5131  02 48 34.278985 +51 31 18.02676    0.54   0.39  0.185  1.31 1.46   16.0   129.2
3FGL J0305.2-1607  RFC J0305-1608  03 05 15.069482 -16 08 16.69028    0.51   1.22  0.318  1.12 0.61   19.0   199.5  PKS 0302-16
3FGL J0307.3+4916  RFC J0307+4915  03 07 27.034914 +49 15 09.75337    0.26   0.25  0.278  1.30 1.81  346.0  3446.1
3FGL J0308.4-2852  RFC J0308-2851  03 08 16.852840 -28 51 05.14461    0.96   2.50 -0.666  2.17 0.54   21.0    48.4
3FGL J0310.4-5015  RFC J0310-5016  03 10 34.728140 -50 16 31.13049   15.55   6.05 -0.184  1.43 1.20    7.0    44.3  1RXS J031036.0-50161
3FGL J0312.7-2222  RFC J0312-2221  03 12 35.707606 -22 21 17.11742    1.11   3.07 -0.470  1.77 1.43   20.0    98.4
3FGL J0316.2-6436  RFC J0316-6437  03 16 14.332256 -64 37 31.45063    7.54   4.52 -0.092  1.20 0.90   14.0   148.7  SUMSS J031614-643732
3FGL J0325.6-1648  RFC J0325-1646  03 25 41.096718 -16 46 16.85489    0.30   0.70  0.380  1.88 2.20   15.0    14.2  RBS 0421
3FGL J0325.2-5634  RFC J0325-5635  03 25 23.525969 -56 35 44.65321    2.79   1.51  0.217  1.84 1.49   27.0   121.7  1RXS J032521.8-56354
3FGL J0330.6+0437  RFC J0330+0440  03 30 43.913921 +04 40 04.63701    0.22   0.41  0.017  2.74 1.14   50.0   103.5
3FGL J0332.0+6308  RFC J0331+6308  03 31 53.916168 +63 08 14.16034    0.51   0.23  0.053  0.96 0.84   30.0   545.5  GB6 J0331+6307
3FGL J0338.5+1303  RFC J0338+1302  03 38 29.279158 +13 02 15.44821    0.23   0.43 -0.189  1.78 2.27   17.0    18.5  RX J0338.4+1302
3FGL J0340.4-2423  RFC J0340-2424  03 40 22.889104 -24 24 07.37207    1.84   6.20  0.642  1.05 0.33   13.0    66.1
3FGL J0340.4-2423  RFC J0340-2427  03 40 33.815661 -24 27 11.48964    0.90   1.99  0.084  4.43 1.38   24.0     9.7
3FGL J0342.8+1321  RFC J0342+1322  03 42 52.178929 +13 22 53.74566    0.22   0.41 -0.214  1.22 0.72   18.0   181.1
3FGL J0345.3+3236  RFC J0345+3237  03 45 28.744922 +32 37 44.83693    0.19   0.24  0.080  1.94 0.68   33.0   136.6
3FGL J0345.1-2353  RFC J0345-2352  03 45 18.317819 -23 52 20.37937    0.40   0.88  0.247  1.94 1.32   28.0   119.8  NVSS J034518-235218
3FGL J0352.9+5655  RFC J0353+5654  03 53 09.573290 +56 54 30.93182    0.72   0.49  0.301  1.90 1.83   16.0    45.4  GB6 J0353+5654
3FGL J0409.8-0358  RFC J0409-0355  04 09 49.089174 -03 55 20.91156    0.60   1.56 -0.275  2.73 1.47   19.0    29.9  NVSS J040946-040003
3FGL J0409.8-0358  RFC J0409-0400  04 09 46.586478 -04 00 03.55351    0.28   0.58 -0.002  2.14 1.16   56.0   250.9  NVSS J040946-040003
3FGL J0415.7-4351  RFC J0416-4350  04 16 13.272088 -43 50 56.16243    0.80   2.19 -0.492  5.04 1.14   21.0    14.9  SUMSS J041605-435516
3FGL J0418.2+3412  RFC J0418+3411  04 18 09.950768 +34 11 34.89610    0.23   0.28  0.177  1.86 0.56   20.0    63.7
3FGL J0420.4+1448  RFC J0420+1446  04 20 38.082474 +14 46 58.35313    0.37   0.77 -0.096  3.06 0.59   13.0    16.8
3FGL J0420.6-3742  RFC J0420-3744  04 20 25.103989 -37 44 44.85891    0.21   0.38  0.102  3.42 2.09   59.0    44.9
3FGL J0439.9-1859  RFC J0439-1901  04 39 49.731930 -19 01 01.41638    0.21   0.43 -0.205  1.53 1.57   22.0    93.6  PMN J0439-1900
3FGL J0440.3-2500  RFC J0440-2459  04 40 18.627913 -24 59 33.31969    0.72   1.71  0.053  1.32 0.84   16.0   149.9  RBS 0570
3FGL J0447.1-2540  RFC J0447-2539  04 47 21.457005 -25 39 30.57256    0.92   2.38 -0.212  2.63 1.10   27.0    77.8
3FGL J0448.6-1632  RFC J0448-1632  04 48 37.626470 -16 32 43.24277    0.26   0.61  0.207  0.75 0.95   19.0   584.6  RBS 0589
3FGL J0451.6+7231  RFC J0451+7230  04 51 09.704918 +72 30 12.65064    3.28   1.12 -0.398  2.42 0.99   11.0    26.1
3FGL J0457.0+0643  RFC J0457+0645  04 57 07.709953 +06 45 07.26083    0.16   0.27 -0.064  1.78 0.32  387.0  1377.9  4C +06.21
3FGL J0500.3+5237  RFC J0500+5238  05 00 21.415673 +52 38 02.16512    0.32   0.25  0.369  0.96 0.76   19.0   350.3
3FGL J0506.9+0321  RFC J0506+0323  05 06 50.148006 +03 23 58.76371    0.43   0.60  0.039  2.76 1.33   18.0    27.0
3FGL J0506.9-5435  RFC J0506-5435  05 06 57.816890 -54 35 03.82106    9.67   6.98  0.305  0.11 0.14    8.0   697.3  1ES 0505-546
3FGL J0509.7-6418  RFC J0509-6417  05 09 57.290774 -64 17 41.75839   41.89  13.59 -0.903  1.44 0.98   12.0    86.4  RBS 0625
3FGL J0516.6+1012  RFC J0516+1012  05 16 41.492207 +10 12 44.84300    3.35   2.62  0.423  0.41 0.22   15.0   267.1
3FGL J0524.4+2839  RFC J0524+2839  05 24 29.515461 +28 39 17.29865    0.18   0.21  0.078  0.06 0.06   29.0  1152.8
3FGL J0526.4+2247  RFC J0526+2248  05 26 22.033960 +22 48 02.11757    0.60   0.79 -0.427  0.97 0.81   16.0   253.2
3FGL J0538.9+1646  RFC J0538+1646  05 38 55.107964 +16 46 11.53499    0.28   0.50 -0.211  1.09 0.85   11.0   145.2
3FGL J0540.0+1208  RFC J0540+1209  05 40 05.013452 +12 09 54.96415    1.24   1.05  0.352  1.51 0.90   20.0   149.3
3FGL J0556.2+3933  RFC J0555+3922  05 55 56.617701 +39 22 07.79828    0.16   0.15 -0.076 11.38 2.10  474.0    13.2
3FGL J0557.7-0720  RFC J0557-0719  05 57 37.369037 -07 19 13.73337    0.42   0.93 -0.060  2.87 1.73   12.0    11.4
3FGL J0601.0+3837  RFC J0601+3838  06 01 02.869092 +38 38 29.17006    0.18   0.15 -0.083  1.03 0.80   67.0  1286.8  B2 0557+38
3FGL J0605.0-0000  RFC J0604+0000  06 04 58.417957 +00 00 43.34613    0.41   0.81  0.007  2.09 1.68   22.0    46.2
3FGL J0604.1-4817  RFC J0604-4817  06 04 08.622374 -48 17 25.15004    6.78   5.29  0.413  0.19 0.18   12.0   571.4  1ES 0602-482
3FGL J0606.4-4729  RFC J0606-4729  06 06 35.733543 -47 29 54.84405    1.29   0.61 -0.101  1.84 0.99   77.0   539.0  ESO 254- G 017
3FGL J0638.6+7324  RFC J0639+7324  06 39 21.961198 +73 24 58.04024    0.83   0.25  0.608  3.23 1.28  754.0  2293.9  S5 0633+73
3FGL J0641.1+1004  RFC J0641+1010  06 41 12.189102 +10 10 10.22484    0.24   0.30 -0.175  5.25 1.26   26.0    16.7
3FGL J0644.6-2853  RFC J0644-2851  06 44 43.763654 -28 51 16.72074    1.03   2.10 -0.742  2.75 1.49   17.0    26.6  1RXS J064444.2-28512
3FGL J0649.6-3138  RFC J0649-3139  06 49 33.598688 -31 39 20.26830    2.93   6.17 -0.464  1.35 1.52   27.0   201.7  1RXS J064933.8-31391
3FGL J0650.9+6524  RFC J0651+6524  06 51 25.321331 +65 24 56.90532    0.76   0.26  0.245  2.69 1.02   15.0    30.2
3FGL J0652.0-4808  RFC J0652-4808  06 52 00.574595 -48 08 59.39265   29.92  13.34  0.292  1.06 0.69   19.0   254.1  1RXS J065201.0-48085
3FGL J0658.6+0636  RFC J0658+0637  06 58 45.023800 +06 37 11.48993    0.23   0.35 -0.005  2.39 1.48   28.0    74.8  NVSS J065844+063711
3FGL J0703.4-3914  RFC J0703-3914  07 03 12.643671 -39 14 18.89722    0.47   1.03 -0.155  2.50 1.61   87.0   182.4  1RXS J070312.7-39141
3FGL J0704.1-1043  RFC J0704-1046  07 04 19.685165 -10 46 59.45027    0.58   1.27  0.008  4.66 1.03   20.0    16.4
3FGL J0707.5-3111  RFC J0707-3116  07 07 40.317257 -31 16 11.76868    1.71   3.87 -0.607  4.65 0.46   33.0    11.2
3FGL J0724.1+2857  RFC J0723+2859  07 23 54.837571 +28 59 29.85329    0.15   0.17 -0.030  3.37 1.05   83.0   151.2  GB6 J0723+2859
3FGL J0725.8-3532  RFC J0725-3530  07 25 47.903573 -35 30 38.91868    2.06   7.17 -0.258  1.65 0.93   20.0   135.5
3FGL J0731.8-3010  RFC J0731-3010  07 31 51.196299 -30 10 59.05169    0.53   1.23 -0.000  0.67 0.58   24.0   688.6
3FGL J0749.5+1320  RFC J0749+1321  07 49 35.954773 +13 21 56.02417    0.21   0.36 -0.186  1.53 0.50   24.0   119.6
3FGL J0748.5+7910  RFC J0750+7909  07 50 43.265347 +79 09 17.00231    1.27   0.26  0.327  6.24 1.84  136.0    49.4  JVAS J0750+7909
3FGL J0802.3-0941  RFC J0802-0942  08 02 15.681967 -09 42 49.93724    0.48   1.04 -0.145  1.86 1.29   14.0    47.7
3FGL J0805.0-0622  RFC J0804-0624  08 04 57.739147 -06 24 26.20231    0.24   0.49 -0.000  2.05 1.36   16.0    50.8  1RXS J080458.3-06243
3FGL J0813.5-0356  RFC J0813-0357  08 13 38.063307 -03 57 17.30533    0.47   1.06 -0.103  1.61 0.84    9.0    52.3
3FGL J0823.6-4838  RFC J0823-4838  08 23 49.954796 -48 38 08.44979    1.62   1.30  0.123  1.77 0.75   55.0   300.8
3FGL J0826.3-6400  RFC J0826-6404  08 26 27.852133 -64 04 15.26588    6.12   3.57  0.449  3.69 1.28   20.0    21.2
3FGL J0841.3-3554  RFC J0841-3555  08 41 21.633184 -35 55 05.96843    0.58   1.25  0.153  0.84 1.24   30.0   728.9  NVSS J084121-355506
3FGL J0846.8-2638  RFC J0846-2640  08 46 41.117341 -26 40 16.28381    0.43   0.83  0.127  2.69 0.89   21.0    48.7
3FGL J0848.5+7018  RFC J0848+7017  08 48 39.508854 +70 17 27.46485    0.63   0.20  0.123  0.90 0.53   26.0   335.2
3FGL J0905.8-2127  RFC J0905-2131  09 05 49.069350 -21 31 21.12141    0.55   1.29  0.057  4.10 0.81   19.0    20.8
3FGL J0928.9-3530  RFC J0928-3529  09 28 49.829351 -35 29 48.85010    0.43   0.99  0.489  2.04 1.68   35.0   103.7  NVSS J092849-352947
3FGL J0930.9-1904  RFC J0930-1903  09 30 42.051357 -19 03 40.52965    0.21   0.42 -0.009  3.40 1.34   18.0    29.8  PSR J0931-19
3FGL J0931.8+6739  RFC J0931+6736  09 31 56.873676 +67 36 52.93598    0.71   0.27  0.103  2.25 1.23   18.0    49.5
3FGL J0935.1-1736  RFC J0935-1736  09 35 14.783249 -17 36 58.64832    0.49   1.10 -0.187  1.59 1.26   20.0   127.5
3FGL J0937.9-1435  RFC J0937-1433  09 37 54.725229 -14 33 50.26855    0.59   1.34 -0.490  1.99 1.27   20.0    77.6
3FGL J0946.2+0103  RFC J0946+0104  09 46 20.216936 +01 04 52.09188    0.49   1.01  0.011  1.24 0.76   14.0   112.3  RXS J094620.5+010459
3FGL J0947.1-2542  RFC J0947-2541  09 47 09.524671 -25 41 00.02914    0.47   1.06  0.509  1.49 0.94   42.0   399.2  1RXS J094709.2-25405
3FGL J0952.8+0711  RFC J0952+0713  09 52 49.576592 +07 13 30.04116    0.42   0.89 -0.015  1.65 0.97   19.0   120.9
3FGL J1010.2-3120  RFC J1010-3119  10 10 15.979212 -31 19 08.40964    0.66   1.72 -0.260  1.29 1.61   36.0   270.1  1RXS J101015.9-31190
3FGL J1013.5+3440  RFC J1013+3445  10 13 49.614046 +34 45 50.78340    0.16   0.17 -0.051  6.53 2.28  482.0   152.4  OL 318
3FGL J1013.4-4008  RFC J1013-4005  10 13 19.559893 -40 05 47.75433    0.90   2.80 -0.030  3.54 0.96   45.0    82.2
3FGL J1018.2-6254  RFC J1018-6250  10 18 17.545895 -62 50 58.80017    9.42   3.55  0.733  3.29 0.84   17.0    24.4
3FGL J1026.9-1750  RFC J1026-1748  10 26 58.579112 -17 48 58.86555    0.23   0.54 -0.007  1.57 2.07   18.0    25.3  1RXS J102658.5-17490
3FGL J1038.0-2425  RFC J1038-2423  10 38 24.072041 -24 23 54.99354    0.27   0.53  0.151  4.84 1.88   81.0    34.1
3FGL J1040.9-1205  RFC J1041-1203  10 41 08.565401 -12 03 31.03148    0.38   0.87  0.170  3.21 1.54   14.0    10.1  NVSS J104108-120332
3FGL J1105.7+4427  RFC J1105+4428  11 05 44.292525 +44 28 30.46547    0.32   0.34  0.491  1.19 0.68   18.0   178.2
3FGL J1115.0-0701  RFC J1115-0702  11 15 11.730507 -07 02 39.97080    0.38   0.85 -0.178  2.47 2.08   24.0    21.0
3FGL J1117.2-5338  RFC J1117-5338  11 17 15.333604 -53 38 16.22956   22.95   7.89  0.752  0.69 0.60   15.0   382.4
3FGL J1125.8-0745  RFC J1125-0742  11 25 51.972156 -07 42 21.20676    0.25   0.48  0.132  3.01 1.22   21.0    43.1  1RXS J112551.6-07421
3FGL J1125.1-5803  RFC J1125-5805  11 25 04.085343 -58 05 39.71610   12.99   6.24  0.816  2.10 1.32   13.0    51.3
3FGL J1131.4+3819  RFC J1130+3815  11 30 53.282614 +38 15 18.54695    0.13   0.10 -0.066  7.36 1.83  983.0   221.4  B2 1128+38
3FGL J1141.6-1406  RFC J1141-1407  11 41 41.807913 -14 07 54.74982    0.29   0.64 -0.159  0.97 0.39   20.0   188.3  1RXS J114142.2-14075
3FGL J1151.5+0957  RFC J1151+0958  11 51 17.308921 +09 58 26.31481    0.26   0.46 -0.067  3.77 1.08   31.0    44.8
3FGL J1154.2-0010  RFC J1154-0010  11 54 04.555669 -00 10 09.86685    0.52   1.14 -0.101  1.94 1.67    7.0    11.9  1RXS J115404.9-00100
3FGL J1156.7-2250  RFC J1156-2250  11 56 33.237308 -22 50 04.43480    0.67   1.66 -0.003  2.43 1.73   20.0    38.9  NVSS J115633-225004
3FGL J1200.9-1432  RFC J1200-1430  12 00 55.134331 -14 30 40.30770    1.44   2.93  0.323  1.79 0.74   14.0    65.1
3FGL J1204.3-0708  RFC J1204-0710  12 04 16.664691 -07 10 09.00706    0.64   1.75 -0.592  2.27 2.46   84.0    56.7  1RXS J120417.0-07095
3FGL J1211.8+6413  RFC J1212+6412  12 12 10.194185 +64 12 54.03618   12.03   8.30 -0.003  1.89 0.95   12.0    48.4
3FGL J1213.1-2619  RFC J1213-2618  12 13 23.125956 -26 18 07.80813    0.42   1.05 -0.151  2.91 1.68   20.0    32.2  RBS 1080
3FGL J1216.6-0557  RFC J1216-0556  12 16 27.276931 -05 56 14.66203    0.26   0.58  0.012  3.21 0.49   28.0    27.7
3FGL J1216.6-0557  RFC J1216-0558  12 16 51.141583 -05 58 18.43664    0.55   1.21  0.202  3.19 0.51   11.0     8.9
3FGL J1219.7-0314  RFC J1219-0314  12 19 45.712170 -03 14 23.98873    0.32   0.58  0.151  0.57 0.34   15.0   242.6  1RXS J121946.0-03141
3FGL J1225.4-3448  RFC J1225-3447  12 25 36.819630 -34 47 21.76001    1.00   2.11  0.111  2.55 2.08   21.0    17.8
3FGL J1226.8+0638  RFC J1226+0638  12 26 44.220043 +06 38 53.29415    0.65   1.27 -0.180  0.94 0.68    8.0    99.0  1RXS J122645.2+06390
3FGL J1234.7-0437  RFC J1234-0436  12 34 44.219177 -04 36 22.39931    0.43   0.89  0.139  1.19 0.52   10.0    63.7
3FGL J1240.3-7149  RFC J1240-7148  12 40 21.184159 -71 48 57.79654   24.28   8.25  0.857  0.55 0.53   12.0   344.4
3FGL J1249.5-0546  RFC J1249-0545  12 49 19.364137 -05 45 39.76699    0.32   0.75 -0.075  3.19 1.06   17.0    29.6
3FGL J1249.1-2808  RFC J1249-2808  12 49 19.308303 -28 08 34.44426    0.40   0.95 -0.214  2.05 1.44   34.0   162.4
3FGL J1254.1-2203  RFC J1254-2204  12 54 22.469077 -22 04 13.82503    0.50   1.21  0.466  3.48 1.71   25.0    23.2  NVSS J125422-220413
3FGL J1258.4+2123  RFC J1258+2123  12 58 21.454902 +21 23 51.33936    0.48   0.72  0.326  1.74 0.70   13.0    54.1
3FGL J1259.8-3749  RFC J1259-3748  12 59 49.801491 -37 48 58.16506    0.75   1.08 -0.911  0.53 0.41   33.0  1094.5  NVSS J125949-374856
3FGL J1307.6-4300  RFC J1307-4259  13 07 37.983608 -42 59 38.98628    4.29   3.52 -0.146  0.52 1.00   25.0  1658.5  1RXS J130737.8-42594
3FGL J1309.0+0347  RFC J1309+0346  13 09 06.777993 +03 46 07.59892    0.83   1.57  0.248  1.87 0.59   10.0    31.8
3FGL J1312.7-2349  RFC J1312-2350  13 12 48.758092 -23 50 46.95294    0.56   1.36  0.028  1.44 1.26   23.0   139.3  NVSS J131248-235046
3FGL J1315.7-0732  RFC J1315-0733  13 15 52.974586 -07 33 02.07701    0.33   0.70  0.097  1.42 1.45   32.0   226.1  NVSS J131552-073301
3FGL J1323.2-3901  RFC J1323-3859  13 23 12.216043 -38 59 36.99605    2.48   5.01 -0.809  1.86 0.63   31.0   130.8
3FGL J1329.1-0536  RFC J1328-0538  13 28 58.681607 -05 38 00.56716    0.28   0.62 -0.068  3.62 1.29   18.0    17.8
3FGL J1328.5-4728  RFC J1328-4727  13 28 40.623717 -47 27 49.45586    5.70   3.48 -0.104  1.36 2.03   14.0    34.5  1WGA J1328.6-4727
3FGL J1335.4-2949  RFC J1335-2950  13 35 29.752081 -29 50 38.92511    3.01   6.82 -0.797  1.45 1.08   23.0   194.2  1ES 1332-295
3FGL J1338.6-2403  RFC J1339-2401  13 39 01.746375 -24 01 14.00626    0.13   0.16 -0.040  5.45 2.07  548.0   180.2  PKS 1336-237
3FGL J1340.6-0408  RFC J1340-0410  13 40 42.017251 -04 10 07.04757    0.54   1.33 -0.184  1.97 0.90   19.0    88.9  NVSS J134042-041006
3FGL J1345.9-3357  RFC J1345-3356  13 45 43.046055 -33 56 43.35447    0.59   1.53  0.014  3.55 1.14   34.0    51.5  NVSS J134543-335643
3FGL J1346.9-2958  RFC J1347-2958  13 47 06.879537 -29 58 42.45387    0.47   1.10 -0.020  1.84 1.42   29.0   116.0  NVSS J134706-295840
3FGL J1348.5-7150  RFC J1349-7152  13 49 09.755057 -71 52 51.20507   17.06   5.46  0.804  3.75 1.21   16.0    13.5
3FGL J1353.5-6640  RFC J1353-6639  13 53 40.141651 -66 39 57.66234    2.50   1.34  0.001  0.69 0.85   29.0  1123.9  1RXS J135341.1-66400
3FGL J1411.4-0724  RFC J1411-0722  14 11 33.324456 -07 22 53.42156    0.22   0.48 -0.056  2.81 1.80   28.0    26.7
3FGL J1413.2-6518  RFC J1413-6520  14 13 10.011822 -65 20 44.56551    8.19   2.95  0.066  2.31 0.78   42.0   124.9  Circinus galaxy
3FGL J1421.8-7920  RFC J1421-7920  14 21 23.974647 -79 20 26.39722   55.85   9.30  0.913  1.33 0.42   15.0    52.4
3FGL J1422.8-7828  RFC J1423-7829  14 23 43.549459 -78 29 34.90000    1.75   0.41 -0.287  2.66 1.30  187.0   712.9  PKS 1418-782
3FGL J1438.6-4209  RFC J1438-4207  14 38 36.742632 -42 07 06.79714    5.11  11.32  0.054  2.58 1.11   27.0    69.0
3FGL J1440.0-3955  RFC J1439-3955  14 39 50.854951 -39 55 18.63120    3.18   8.24 -0.606  2.03 1.49   36.0   134.4  1RXS J143949.8-39552
3FGL J1445.0-0328  RFC J1445-0326  14 45 06.230790 -03 26 12.71359    2.83  12.06 -0.778  2.23 1.09   17.0    55.0  RBS 1424
3FGL J1457.6-6249  RFC J1458-6247  14 58 27.425590 -62 47 01.72823    6.66   2.39  0.734  6.44 1.22   24.0    10.1
3FGL J1500.6+4750  RFC J1500+4751  15 00 48.654225 +47 51 15.53814    0.15   0.10 -0.014  1.46 0.63  465.0  5551.7  TXS 1459+480
3FGL J1502.2+5553  RFC J1502+5552  15 02 29.072312 +55 52 04.83637    0.33   0.23  0.326  2.51 1.67   54.0   127.9
3FGL J1503.7-1540  RFC J1503-1541  15 03 40.667529 -15 41 14.13996    0.49   1.01  0.311  1.70 1.86    8.0    24.4  RBS 1457
3FGL J1511.8-0513  RFC J1511-0512  15 11 46.514746 -05 12 00.21432    1.40   2.97 -0.054  1.55 1.43    6.0    24.2  NVSS J151148-051345
3FGL J1511.8-0513  RFC J1511-0513  15 11 48.560629 -05 13 46.98848    0.61   1.41  0.495  0.77 0.70   13.0   289.7  NVSS J151148-051345
3FGL J1512.8-5639  RFC J1512-5640  15 12 55.819369 -56 40 30.64293    0.89   0.62 -0.112  1.12 1.00  553.0 14886.6
3FGL J1513.3-3719  RFC J1513-3720  15 13 18.661983 -37 20 11.54554    2.17   3.82 -0.800  1.11 0.52   26.0   270.5
3FGL J1516.7+3648  RFC J1516+3650  15 16 49.259050 +36 50 22.86081    0.22   0.25  0.095  1.97 0.79   54.0   274.9  MG2 J151646+3650
3FGL J1517.0+2637  RFC J1517+2638  15 17 02.593237 +26 38 58.82685    1.43   1.67 -0.464  1.23 0.50   12.0    81.2
3FGL J1529.5+6733  RFC J1529+6731  15 29 43.179786 +67 31 47.14755    0.45   0.21 -0.190  1.90 0.65   29.0   120.0
3FGL J1541.6+1414  RFC J1541+1414  15 41 50.097016 +14 14 37.57624    0.18   0.32  0.013  3.34 1.94   24.0    15.7
3FGL J1546.0+0818  RFC J1546+0819  15 46 04.256852 +08 19 13.43152    0.30   0.50  0.019  1.31 1.43   25.0   220.4  1RXS J154604.6+08191
3FGL J1547.1-2801  RFC J1547-2802  15 47 12.133557 -28 02 21.56919    3.23   8.17  0.156  1.13 0.53   18.0   169.8  1RXS J154711.8-28022
3FGL J1548.4+1455  RFC J1548+1457  15 48 24.386159 +14 57 02.71686    0.31   0.47 -0.376  1.57 1.71   29.0   122.7
3FGL J1549.9-3044  RFC J1549-3045  15 49 46.303318 -30 45 01.18123    1.76   3.42  0.157  1.68 1.16   15.0    83.4
3FGL J1553.5-3118  RFC J1553-3118  15 53 33.545045 -31 18 31.42101    0.39   1.05 -0.205  0.67 0.89   86.0  4279.8  1RXS J155333.4-31184
3FGL J1619.1+7538  RFC J1619+7537  16 19 13.743388 +75 37 53.45725    1.05   0.33  0.035  0.61 0.61   11.0   339.6
3FGL J1628.1+0254  RFC J1628+024A  16 27 54.143387 +02 51 09.41133    1.78   0.79  0.582  5.24 1.86   60.0    14.2
3FGL J1628.1-3344  RFC J1628-3343  16 28 19.899735 -33 43 41.59550    1.63   3.45  0.211  2.89 2.32   28.0    13.0
3FGL J1656.8-2010  RFC J1656-2010  16 56 55.147559 -20 10 56.34753    0.39   0.74  0.104  0.83 0.57   39.0   784.2  1RXS J165655.0-20104
3FGL J1703.6-6211  RFC J1703-6212  17 03 36.541219 -62 12 40.00858    0.24   0.12  0.449  1.04 1.12  737.0 22408.4  MRC 1659-621
3FGL J1704.1+1234  RFC J1704+1234  17 04 09.580783 +12 34 21.50597    0.23   0.47 -0.008  0.46 0.29   14.0   259.7
3FGL J1709.5-0335  RFC J1709-0336  17 09 09.983296 -03 36 28.58299    0.35   0.66 -0.375  5.64 1.45   56.0    22.7
3FGL J1716.7-8112  RFC J1717-8115  17 17 11.483463 -81 15 09.58684   11.34   2.03  0.158  3.15 1.85   33.0    85.3  1RXS J171712.6-81150
3FGL J1727.4+0634  RFC J1726+0639  17 26 44.945285 +06 39 18.50997    0.17   0.34 -0.273 12.06 1.87  178.0    16.9
3FGL J1733.5-3941  RFC J1733-3942  17 33 27.360806 -39 42 12.89889    4.37  14.18  0.417  0.98 0.59   18.0   245.5
3FGL J1734.7-2930  RFC J1734-2932  17 34 50.139345 -29 32 32.16064    2.67   6.42  0.168  2.26 1.03   19.0    67.6
3FGL J1739.0+8716  RFC J1737+8717  17 37 22.091906 +87 17 44.41330    5.48   0.26 -0.415  1.64 1.36   19.0    99.1  NVSS J173722+871744
3FGL J1741.9-2539  RFC J1741-2537  17 41 54.448313 -25 37 43.39600    2.66   6.89 -0.216  2.00 1.79   17.0    27.1  NVSS J174154-253743
3FGL J1744.9-1725  RFC J1744-1726  17 44 59.792759 -17 26 36.53757    0.26   0.56 -0.333  0.63 0.72   22.0   838.5  1RXS J174459.5-17264
3FGL J1748.0+3405  RFC J1748+3404  17 48 05.819687 +34 04 01.18083    0.17   0.22 -0.236  1.46 0.94  161.0  2110.9  MG2 J174803+3403
3FGL J1801.6-2213  RFC J1801-2214  18 01 43.549956 -22 14 28.81547    1.18   1.82  0.270  2.21 1.74   46.0    87.7
3FGL J1806.8+5346  RFC J1806+5342  18 06 32.308266 +53 42 51.52990    0.32   0.28 -0.261  5.09 1.48   86.0    38.1
3FGL J1828.9-2417  RFC J1828-2417  18 28 54.910553 -24 17 36.39136    0.27   0.55 -0.197  0.90 0.73   42.0   948.9  1RXS J182853.8-24174
3FGL J1835.4+1349  RFC J1835+1348  18 35 35.352169 +13 48 48.74597    0.22   0.38 -0.278  2.34 0.80   85.0   346.2  TXS 1833+137
3FGL J1838.5-6006  RFC J1838-6005  18 38 52.737318 -60 05 16.67341   56.66  20.25 -0.027  2.86 1.24   25.0    52.9  SUMSS J183806-600033
3FGL J1844.3+1547  RFC J1844+1546  18 44 25.360044 +15 46 45.84203    0.21   0.36 -0.284  1.37 1.48   47.0   396.1  NVSS J184425+154646
3FGL J1849.3-1645  RFC J1849-1647  18 49 19.465960 -16 47 23.81001    1.23   2.21 -0.323  1.51 1.12  191.0  1632.1  1RXS J184919.7-16472
3FGL J1851.2+0423  RFC J1851+0425  18 51 08.250310 +04 25 43.85165    0.28   0.44  0.160  2.56 0.77   38.0   109.3
3FGL J1857.9+5549  RFC J1857+5547  18 57 46.558923 +55 47 15.48681    0.32   0.29 -0.171  2.94 0.74   21.0    35.9
3FGL J1857.9+7319  RFC J1858+7317  18 58 20.368496 +73 17 13.20373    0.92   0.48 -0.025  2.88 1.09   13.0    23.6
3FGL J1922.2+2313  RFC J1922+2315  19 22 12.232688 +23 15 21.24582    0.26   0.51 -0.195  1.95 1.11   23.0    59.3
3FGL J1933.4+0727  RFC J1933+0726  19 33 20.302777 +07 26 21.86567    0.21   0.39 -0.158  1.76 0.91   54.0   406.2  1RXS J193320.3+07261
3FGL J1934.2+6002  RFC J1934+6001  19 34 19.635857 +60 01 39.59975    1.20   0.84  0.134  1.20 0.84   14.0   132.8
3FGL J1939.6-4925  RFC J1939-4925  19 39 46.089845 -49 25 38.17055    8.44  10.66  0.123  0.88 0.62   10.0   118.8  SUMSS J193946-492539
3FGL J1943.2-3510  RFC J1943-3510  19 43 06.704530 -35 10 06.83097    0.42   0.93  0.073  1.84 0.58   67.0   285.1  1RXS J194306.8-35100
3FGL J1944.1+3919  RFC J1944+3920  19 44 07.099174 +39 20 26.76913    0.28   0.34 -0.026  1.07 0.60   16.0   181.9
3FGL J1953.4+7653  RFC J1953+7650  19 53 50.878259 +76 50 49.86486    1.40   0.58 -0.045  2.91 0.96   15.0    28.1
3FGL J1955.0-1605  RFC J1955-1603  19 55 00.664331 -16 03 38.84089    0.48   0.95  0.251  1.76 1.71   24.0    74.9  1RXS J195500.6-16032
3FGL J1954.9-5640  RFC J1955-5640  19 55 02.862769 -56 40 28.80974    8.46   8.20  0.528  0.63 0.83   10.0   363.7  1RXS J195503.1-56403
3FGL J1958.1+2436  RFC J1958+2438  19 58 00.396259 +24 38 02.74461    0.31   0.61 -0.087  1.74 1.29   15.0    86.0
3FGL J1957.9-0712  RFC J1958-0713  19 58 01.999916 -07 13 45.44548    0.37   0.79 -0.142  1.88 0.67   12.0    44.5
3FGL J1958.2-3011  RFC J1958-3011  19 58 14.912116 -30 11 11.64590    0.37   0.82  0.069  0.68 0.62   58.0  2020.4  1RXS J195815.6-30111
3FGL J2004.8+7003  RFC J2005+7004  20 05 06.013950 +70 04 39.36114    1.26   0.52 -0.046  1.57 1.74   13.0    56.4  1RXS J200504.0+70044
3FGL J2006.0-2311  RFC J2005-2310  20 05 56.595511 -23 10 27.00951    0.14   0.21 -0.096  1.54 0.55  286.0  2514.0  TXS 2002-233
3FGL J2015.3-1431  RFC J2015-1432  20 15 25.031668 -14 32 04.08178    2.43   3.26  0.740  0.36 0.24   15.0   338.4
3FGL J2017.6-1616  RFC J2017-1618  20 17 45.200104 -16 18 20.74639    0.99   2.16  0.166  2.41 1.40   16.0    33.0  PSR J2017-1618
3FGL J2021.9+0630  RFC J2021+0629  20 21 55.463763 +06 29 13.66473    0.32   0.54 -0.434  0.94 0.47   47.0   635.5  87GB 201926.8+061922
3FGL J2023.5+4126  RFC J2023+4125  20 23 36.163889 +41 25 26.74385    0.69   0.64 -0.389  1.26 0.59   42.0   376.3
3FGL J2024.4-0848  RFC J2024-0848  20 24 29.368509 -08 48 04.41921    0.23   0.49 -0.156  1.29 1.05   15.0   148.4  1RXS J202428.9-08481
3FGL J2034.6-4202  RFC J2034-4200  20 34 51.089899 -42 00 38.41979   53.65  18.88 -0.079  2.47 1.78    7.0     8.9
3FGL J2035.8+4902  RFC J2035+4901  20 35 51.648098 +49 01 44.30496    1.57   1.73 -0.154  1.10 0.86   14.0   170.8
3FGL J2039.7+1237  RFC J2040+1235  20 40 02.503501 +12 35 49.76901    0.23   0.46 -0.004  4.63 1.52   14.0     9.2
3FGL J2041.7-3732  RFC J2041-3733  20 41 50.243807 -37 33 39.98211    1.20   3.25 -0.214  1.17 1.12   32.0   451.3  NVSS J204150-373341
3FGL J2041.9-7318  RFC J2042-7319  20 42 01.962444 -73 19 13.61655   36.22   4.28  0.700  1.04 0.95   12.0   168.8  SUMSS J204201-731911
3FGL J2043.6+0001  RFC J2043+0001  20 43 42.168532 +00 01 18.93203    0.20   0.37 -0.028  1.55 0.79   63.0   512.7
3FGL J2044.0+1035  RFC J2043+1034  20 43 51.637681 +10 34 06.74156    0.17   0.30 -0.010  2.43 0.88   20.0    57.6
3FGL J2046.7-4259  RFC J2046-4257  20 46 44.155825 -42 57 12.53097   21.76  24.33 -0.691  1.93 0.53   24.0    80.1
3FGL J2047.9-3119  RFC J2048-3120  20 48 06.192675 -31 20 16.10616    0.28   0.62 -0.094  2.35 1.23   37.0   103.3
3FGL J2053.4-4052  RFC J2053-4055  20 53 01.336857 -40 55 44.78032    5.13   6.29 -0.034  5.74 1.58   29.0     9.1
3FGL J2104.2-0211  RFC J2104-0212  21 04 21.929737 -02 12 39.01929    0.34   0.69 -0.119  2.71 1.43   10.0    13.2  NVSS J210421-021239
3FGL J2106.1+2505  RFC J2106+2500  21 06 39.757743 +25 00 57.48933    0.38   0.63  0.306  8.86 2.63  142.0     8.0  MG3 J210642+2501
3FGL J2108.0+3654  RFC J2108+3655  21 08 05.459486 +36 55 26.55956    0.71   0.44 -0.743  1.07 0.79   45.0   740.7  TXS 2106+367
3FGL J2112.7+0819  RFC J2112+0818  21 12 43.006744 +08 18 35.24898    0.44   0.99  0.076  0.98 1.05   13.0   150.0  1RXS J211242.5+08183
3FGL J2118.3+5751  RFC J2118+5752  21 18 10.583876 +57 52 33.53423    0.35   0.28  0.275  1.61 0.74   19.0   101.1
3FGL J2131.5-0915  RFC J2131-0915  21 31 35.423383 -09 15 23.69365    0.19   0.47 -0.042  0.52 0.65   19.0   987.5  RBS 1752
3FGL J2130.8-2745  RFC J2131-2746  21 31 03.238860 -27 46 58.00061    1.34   3.64 -0.442  2.41 1.83   18.0    28.3  RBS 1751
3FGL J2132.4-5420  RFC J2132-5420  21 32 08.300119 -54 20 36.51809    2.69   1.88 -0.063  3.42 1.62  217.0  1007.6  PMN J2132-5420
3FGL J2133.6+2821  RFC J2133+2820  21 33 50.872984 +28 20 45.66433    0.14   0.18  0.046  3.19 0.71   89.0   171.6
3FGL J2133.8+6648  RFC J2133+6647  21 33 49.156780 +66 47 04.38018    0.51   0.37 -0.001  0.99 1.23   26.0   448.0  NVSS J213349+664706
3FGL J2134.5-2131  RFC J2134-2130  21 34 30.179770 -21 30 32.80044    0.34   0.72 -0.063  1.33 1.18   40.0   399.9
3FGL J2142.7+1957  RFC J2142+1958  21 42 47.493236 +19 58 10.90514    0.28   0.48 -0.043  1.21 0.83   13.0   134.7
3FGL J2145.5+1007  RFC J2145+1006  21 45 30.192737 +10 06 05.54022    0.30   0.59 -0.330  1.73 1.13   14.0    73.9
3FGL J2209.8-0450  RFC J2209-0451  22 09 41.698269 -04 51 10.29545    0.35   0.66  0.041  2.60 1.53   16.0    30.7
3FGL J2213.6-4755  RFC J2213-4754  22 13 30.359705 -47 54 25.23488   25.22  12.20  0.098  1.39 0.90   20.0   177.9  SUMSS J221330-475426
3FGL J2221.6+6507  RFC J2221+6505  22 21 55.492276 +65 05 37.25255    0.49   0.34  0.242  2.63 0.86   16.0    26.4
3FGL J2227.8+0040  RFC J2227+0037  22 27 58.131168 +00 37 05.41849    1.70   6.29  0.350  3.90 1.34   57.0    57.4  PMN J2227+0037
3FGL J2228.5-1636  RFC J2228-1636  22 28 30.197269 -16 36 43.17865    0.71   1.47 -0.343  1.44 0.65   16.0    99.2
3FGL J2246.7-5205  RFC J2246-5206  22 46 42.100674 -52 06 40.38577   12.51  15.37  0.041  1.39 0.99   10.0    62.0  RBS 1895
3FGL J2249.3-5943  RFC J2249-5944  22 49 38.457280 -59 44 22.98165   15.05  14.31  0.630  2.18 1.02   19.0    61.7
3FGL J2250.3+1747  RFC J2250+1749  22 50 32.756352 +17 49 14.90550    0.25   0.42  0.310  3.56 1.97   30.0    24.0
3FGL J2251.5-4928  RFC J2251-4929  22 51 28.698183 -49 29 11.12833   18.28   8.10  0.145  1.49 1.26   20.0   164.4  SUMSS J225128-492912
3FGL J2253.1-1237  RFC J2253-1231  22 53 22.781944 -12 31 53.27377    1.61   2.02  0.020  6.47 1.71   49.0    13.2
3FGL J2258.1-8248  RFC J2257-8246  22 57 59.408950 -82 46 53.15450   16.65   2.04 -0.316  1.50 0.96   29.0   262.1  PMN J2258-8246
3FGL J2258.2-3645  RFC J2258-3644  22 58 15.015942 -36 44 34.36845    1.31   4.42 -0.524  0.66 0.36   27.0   416.6
3FGL J2259.9-1553  RFC J2259-1553  22 59 57.254512 -15 53 33.37236    0.21   0.44 -0.062  0.48 0.16   45.0   292.4
3FGL J2307.4-1208  RFC J2307-1205  23 07 22.095393 -12 05 17.66857    0.55   1.13 -0.291  3.01 1.40   13.0    15.2  1RXS J230722.5-12052
3FGL J2309.6-3633  RFC J2309-363A  23 09 40.845891 -36 32 48.83409    0.51   1.09  0.016  0.92 0.82   17.0   334.6  1RXS J230940.6-36324
3FGL J2317.3-4534  RFC J2317-4533  23 17 31.989733 -45 33 59.69427  113.22  44.48 -0.915  1.61 1.43    7.0    39.5  1RXS J231733.0-45334
3FGL J2321.6-1619  RFC J2321-1619  23 21 37.009646 -16 19 28.38800    0.40   0.86  0.007  0.35 0.26   13.0   364.8
3FGL J2324.7-4040  RFC J2324-4040  23 24 44.672455 -40 40 49.44345    0.47   0.89 -0.077  0.35 0.52   48.0  4978.0  1ES 2322-409
3FGL J2331.9-1609  RFC J2332-1610  23 32 09.416193 -16 10 39.04808    1.25   1.96 -0.020  3.04 1.11   20.0    35.4
3FGL J2338.7+0251  RFC J2338+0251  23 38 59.173590 +02 51 08.83843    0.28   0.62 -0.005  3.16 0.86   20.0    31.1
3FGL J2346.7+0705  RFC J2346+0705  23 46 39.933501 +07 05 06.85327    0.18   0.23 -0.049  0.69 0.70   72.0  2826.3  TXS 2344+068
3FGL J2351.9-7601  RFC J2351-7600  23 51 16.130175 -76 00 15.55618    5.11   2.09  0.207  2.85 1.60   20.0    42.3
3FGL J2353.3+6639  RFC J2353+6642  23 53 01.532016 +66 42 44.98549    0.53   0.22  0.269  3.73 1.33   40.0    21.3
3FGL J2354.0+2722  RFC J2354+2723  23 54 02.215967 +27 23 27.73207    0.31   0.54 -0.361  1.17 0.48   20.0   140.9
3FGL J2357.4-1716  RFC J2357-1718  23 57 29.987072 -17 18 03.31721    0.30   0.65 -0.021  2.03 1.38   17.0    65.7  RBS 2066
3FGL J2357.8-5310  RFC J2357-5311  23 57 53.266066 -53 11 13.68944    0.17   0.10  0.092  0.88 0.55 1329.0 41459.6  PKS 2355-534
3FGL J2358.5+3827  RFC J2358+3828  23 58 25.172652 +38 28 56.49673    0.22   0.31  0.134  2.20 1.13   23.0    75.5
3FGL J2358.6-1809  RFC J2358-1807  23 58 36.841752 -18 07 17.49201    0.34   0.81 -0.116  2.28 1.38   18.0    46.5


==> anc/table5.txt <==
J/APJ/xxx/xxxx       Radio follow-up on all 3FGL unassociated gamma-ray sources (Schinzel et al., 2016)
============================================================================================
Radio follow-up on 3FGL unassociated gamma-ray sources
    Schinzel F., Petrov L., Taylor, G.; Edwards, P.

============================================================================================
ADC_Keywords: VLBI ; Radio sources
Keywords: catalogs - surveys -- radio -- gamma-ray

Abstract:

Description: The list of 158 extended sources found around 3FGL 
             unassociated $\gamma$-ray objects.

================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---      3FGL   3FGL name of the gamma-ray source; J2000
  16- 17 I2     h        RAh    Hour of Right Ascension (J2000)
  19- 20 I2     min      RAm    Minute of Right Ascension (J2000)
  22- 26 F5.2   s        RAs    Second of Right Ascension (J2000)
      29 A1     ---      DE-    Sign of the Declination (J2000)
  30- 31 I2     deg      DEd    Degree of Declination (J2000)
  33- 34 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  35- 40 F6.3   arcsec   DEs    Arcsecond  of Declination (J2000)
  43- 47 F5.2   arcmin   D      Distance between gamma-ray and radio positions
  50- 53 F4.1   ---      Nd     Distance between gamma-ray and radio source (1)
      56 A1     ---      C      Source class (2)
--------------------------------------------------------------------------------
Note (1): Normalized by its uncertainty.
Note (2): 1 -- large angular scale object; 2 -- double or jetted source
--------------------------------------------------------------------------------
J0000.1+6545   23 59 41.68  +65 42 03.456  04.15  03.3  2
J0003.2-5246   00 03 11.60  -52 41 37.201  05.04  05.5  2
J0003.4+3100   00 03 20.13  +30 55 25.010  05.24  02.1  1
J0020.9+0323   00 20 50.30  +03 23 43.098  01.29  01.6  2
J0026.2-4812   00 25 37.47  -48 16 39.101  07.27  04.5  2
J0154.1+4642   01 53 56.09  +46 38 51.468  03.89  01.7  1
J0225.8+6159   02 25 37.82  +62 05 53.765  06.92  05.8  1
J0026.2-4812   00 25 53.27  -48 16 43.190  05.34  03.3  2
J0226.7-4747   02 26 00.61  -47 45 48.510  07.86  03.5  2
J0244.4+4745   02 44 21.08  +47 37 37.621  07.69  01.5  2
J0258.2+3555   02 58 19.69  +35 55 25.842  01.22  00.4  2
J0325.2-5634   03 25 21.40  -56 35 08.401  01.12  01.5  2
J0537.4+3604c  05 37 52.52  +36 11 22.348  08.96  08.2  1
J0600.4-1934   06 00 29.94  -19 36 12.802  01.85  00.7  2
J0603.3+2042   06 03 29.72  +20 37 55.787  05.41  06.6  2
J0636.7+7115   06 35 36.68  +71 14 19.010  05.76  02.9  2
J0704.1-1043   07 04 18.89  -10 23 00.629  20.46  07.2  2
J0721.5-0221   07 20 52.36  -02 11 16.879  14.05  10.5  2
J0731.7-1914c  07 31 47.03  -19 21 45.396  07.54  01.3  1
J0744.3+1715   07 44 12.40  +17 17 48.703  03.01  01.2  2
J0838.1-4615   -- -- -----  --- -- ------  -----  ----  2
J0858.0-4834   -- -- -----  --- -- ------  -----  ----  2
J0858.6-4357   08 59 26.60  -43 45 49.990  14.63  09.0  1
J0859.3-4732   08 59 06.74  -47 30 33.401  03.67  02.7  1
J0903.0-4826   09 03 24.93  -48 26 34.102  03.63  01.7  1
J0905.6-4917   09 05 28.60  -49 28 52.201  11.29  03.8  1
J0905.8-2127   09 05 50.27  -21 31 46.700  04.11  01.8  2
J0906.0-4705   09 05 33.79  -46 57 35.399  09.53  08.3  2
J0921.6+2339   09 21 21.61  +23 38 43.764  04.20  07.0  1
J0923.8-5154   09 24 25.25  -51 59 25.699  07.33  04.4  1
J0930.7+5133   09 30 33.31  +51 32 14.482  02.24  01.8  1
J0937.8-6407   09 38 31.68  -64 06 25.099  04.21  02.3  2
J1002.5-5709   10 06 38.03  -57 12 34.402  33.04  22.2  1
J1008.6-5706   10 06 36.30  -57 07 34.478  16.97  20.3  1
J1008.6-5706   10 06 40.25  -57 12 29.700  17.37  20.8  2
J1010.8-7645c  -- -- -----  --- -- ------  -----  ----  2
J1013.6-5734   10 14 05.97  -57 40 41.498  07.47  06.1  1
J1021.9-5815   -- -- -----  --- -- ------  -----  ----  1
J1024.3-5757   10 24 21.23  -57 49 37.700  07.46  11.0  1
J1025.7-5659   -- -- -----  --- -- ------  -----  ----  1
J1026.2-5730   10 25 58.66  -57 30 44.798  02.12  03.1  1
J1028.3-7419   10 28 02.56  -74 19 03.536  01.39  00.4  2
J1030.0-5809   10 31 29.05  -58 02 13.402  13.44  17.8  1
J1031.4-5855   10 30 33.70  -58 53 48.800  07.07  06.1  2
J1037.2-6052   10 37 24.75  -60 52 13.580  01.03  00.1  1
J1040.5-5926c  10 40 16.16  -59 28 03.698  02.95  02.2  1
J1043.6-5930   10 43 20.90  -59 29 23.798  02.25  02.4  1
J1043.8-5851   -- -- -----  --- -- ------  -----  ----  1
J1045.3-6414   10 44 39.46  -64 21 06.599  07.85  03.1  2
J1048.2-5928   10 47 53.31  -59 28 24.899  02.53  03.0  1
J1051.0+5332   10 51 32.57  +53 30 40.583  04.93  01.1  1
J1058.5-6106c  10 58 47.74  -61 07 38.300  01.89  01.0  1
J1111.9-6038   11 11 50.86  -60 38 59.500  01.07  03.6  1
J1119.9-2204   11 20 09.95  -21 59 40.400  05.39  09.9  2
J1128.7-6232   11 28 04.41  -62 33 40.900  05.12  01.8  1
J1208.4-6239   12 10 00.72  -62 49 55.300  14.70  27.1  1
J1223.0-5622   12 22 59.18  -56 23 16.501  00.71  00.3  2
J1223.2+1215   12 23 22.03  +12 13 02.442  03.46  01.8  2
J1236.5-6154   12 36 02.42  -61 51 06.500  04.59  03.1  1
J1244.3-5515   12 43 41.82  -55 18 09.202  06.13  02.7  2
J1257.0-6338   12 56 41.32  -63 37 30.011  02.24  03.3  1
J1258.4+2123   12 58 34.72  +21 19 07.702  04.29  02.9  2
J1311.8-6230   13 11 46.42  -62 29 22.898  01.25  01.2  1
J1316.2-6446   13 16 10.52  -64 48 41.000  02.55  02.1  2
J1333.8-4417   13 33 21.25  -44 05 20.400  12.97  03.3  2
J1410.9+7406   14 12 13.39  +74 04 28.265  05.52  10.2  2
J1421.0-2431   14 20 27.76  -24 29 51.700  08.11  05.0  2
J1445.7-5925   14 45 47.45  -59 23 31.400  02.14  01.0  1
J1447.3-5800   14 47 30.52  -58 06 09.310  06.04  04.5  2
J1456.7-6046   14 57 48.50  -61 09 43.200  24.29  16.6  2
J1457.6-6249   14 56 49.76  -62 43 54.900  07.90  02.5  2
J1510.2-5754   15 10 54.29  -57 52 14.002  05.68  02.6  1
J1528.1-2904   15 28 16.92  -28 58 17.100  06.05  05.7  2
J1536.3-4949   15 36 10.78  -49 44 48.900  04.99  22.8  2
J1551.1-5610   15 50 52.11  -56 09 19.800  02.39  02.5  1
J1553.3-0322c  15 53 06.27  -03 23 38.000  04.29  01.4  2
J1620.0-5101   16 19 38.66  -51 03 18.500  04.05  06.5  1
J1622.9-5004   16 22 09.75  -50 06 01.700  07.31  22.1  1
J1626.2-4911   16 26 23.42  -49 13 53.800  02.34  02.6  1
J1628.7-8056   16 34 45.07  -80 57 54.300  14.39  03.7  2
J1628.7-8056   16 26 22.76  -81 03 40.700  09.38  02.4  2
J1636.2-4709c  16 36 51.41  -47 08 12.100  06.52  03.7  1
J1638.6-4654   16 38 26.45  -46 54 49.700  01.79  01.9  1
J1640.4-4634   16 40 33.32  -46 33 07.200  01.91  04.9  1
J1701.3-5216   17 01 03.79  -52 22 49.501  07.24  03.9  2
J1701.3-5216   17 01 52.21  -52 13 24.398  05.34  02.9  2
J1705.5+0948   17 05 54.32  +09 43 58.500  07.27  02.5  2
J1710.6-4317   17 10 49.44  -43 22 32.900  05.56  02.8  2
J1714.5-3832   17 14 49.65  -38 34 01.800  03.20  07.9  1
J1725.1-2832   17 25 27.06  -28 29 09.000  05.47  03.7  2
J1726.6-3530c  17 26 23.68  -35 33 44.900  04.38  04.1  1
J1729.0+6049   17 28 51.69  +60 45 13.090  04.56  02.2  1
J1729.5-2824   17 29 53.25  -28 27 59.300  06.09  00.8  2
J1739.9-3124c  17 39 40.60  -31 27 51.800  05.18  05.5  1
J1741.1-3053   17 41 04.76  -30 53 11.900  01.12  00.7  1
J1744.7-3043   17 44 36.36  -30 44 01.608  01.69  01.9  1
J1745.1-3011   -- -- -----  --- -- ------  -----  ----  1
J1745.3-2903c  17 45 39.78  -29 00 29.300  05.04  16.2  1
J1747.0-3506   17 46 54.16  -35 01 25.410  05.23  04.2  2
J1747.3+0324   17 47 31.41  +03 20 27.265  04.80  03.9  1
J1753.6-4447   17 53 56.73  -44 45 34.700  04.02  04.4  2
J1757.8-3126   17 58 04.24  -31 30 55.789  04.85  03.0  2
J1758.8-2346   17 58 23.13  -23 43 12.090  07.17  09.6  1
J1759.6-2141   17 59 46.41  -21 42 27.011  02.06  02.2  2
J1800.8-2402   18 00 41.86  -24 04 05.700  03.26  06.7  1
J1802.4-3043   18 02 48.50  -30 39 24.401  06.10  07.3  2
J1803.1-2728   18 03 16.76  -27 48 02.509  20.10  13.1  2
J1809.2-2016c  18 09 24.03  -20 19 27.199  02.90  03.8  1
J1810.1-1910   18 09 53.98  -19 10 20.798  03.99  03.0  1
J1811.3-1927c  18 11 28.68  -19 25 33.600  03.04  01.8  1
J1814.1-1734   18 14 05.31  -17 28 50.300  06.20  08.1  1
J1816.5-1145   18 16 39.39  -11 42 22.140  04.15  03.4  1
J1817.2-1739   18 17 02.94  -17 38 16.800  02.50  03.6  2
J1818.7-1528   -- -- -----  --- -- ------  -----  ----  2
J1819.5-1345   18 19 11.26  -13 44 31.499  05.94  05.0  1
J1820.3-1529c  -- -- -----  --- -- ------  -----  ----  1
J1821.6-1436c  18 21 25.59  -14 44 01.219  08.08  10.6  2
J1823.2-1339   18 23 05.47  -13 42 37.100  04.50  11.4  1
J1824.2-5427   18 23 38.57  -54 30 09.202  05.78  04.6  2
J1828.4-1121   18 28 10.44  -11 28 50.100  08.04  03.9  2
J1829.2+3229   18 29 02.91  +32 25 57.702  04.50  02.2  2
J1829.3-0135c  18 29 15.49  -01 36 00.929  01.23  00.5  2
J1829.7-1304   18 29 52.74  -13 04 11.399  01.70  01.7  1
J1831.7-0157   -- -- -----  --- -- ------  -----  ----  1
J1834.5-0841   18 34 29.42  -08 43 04.501  02.08  05.3  1
J1834.6-0659   18 34 20.24  -07 05 22.900  07.67  14.9  1
J1837.9-0607   18 38 02.78  -06 07 12.119  01.47  01.9  1
J1838.1+3827   18 38 09.73  +38 25 14.419  02.60  01.1  2
J1844.3-0344   18 44 43.64  -03 45 29.400  04.96  06.3  1
J1849.4-0057   18 49 20.29  +00 57 14.300  01.26  02.5  1
J1849.5-0124c  18 49 33.86  -01 29 10.200  04.39  04.7  1
J1838.9-0646   18 38 34.12  -06 48 13.540  05.39  06.3  1
J1839.9+7646   18 41 10.68  +76 48 41.908  04.39  00.9  2
J1843.7-0322   18 43 39.58  -03 24 17.528  01.84  01.6  1
J1850.5-0024   18 50 47.98  +00 18 28.508  07.10  09.3  1
J1855.6+0753   18 56 11.17  +07 53 36.500  08.10  03.5  1
J1910.9+0906   19 11 01.15  +09 05 40.000  00.73  03.3  1
J1919.9+1407   19 19 55.51  +14 04 58.012  02.11  02.2  1
J1944.1-4523   19 44 14.56  -45 22 05.491  01.92  02.9  2
J1951.8-1102   -- -- -----  --- -- ------  -----  ----  2
J1955.7-7019   19 53 07.37  -70 24 31.291  14.44  11.2  2
J2004.4+3338   20 04 23.53  +33 39 06.818  00.48  01.0  1
J2026.4+4709   20 26 44.19  +47 07 39.367  04.00  02.2  2
J2032.5+4032   20 32 55.73  +40 31 32.588  04.91  02.1  1
J2038.4+4212   20 39 00.96  +42 19 38.021  09.15  11.2  1
J2039.4+4111   20 39 25.76  +41 19 59.776  08.11  05.2  1
J2041.1+4736   20 41 18.86  +47 38 51.475  03.30  04.8  2
J2045.6-6838   20 45 28.42  -68 31 07.600  07.01  04.0  2
J2121.5-8253   21 24 32.36  -82 46 55.300  08.73  03.9  2
J2127.1-5615   21 26 30.98  -56 11 05.701  06.68  02.1  2
J2130.4-4237   21 30 17.09  -42 44 20.591  06.73  03.2  2
J2200.0-6930   21 57 07.02  -69 41 20.300  19.14  13.9  2
J2221.7+6318   22 21 57.56  +63 14 09.863  04.28  01.6  1
J2229.1+2255   22 29 14.27  +22 55 09.703  01.55  02.2  1
J2233.1+6542   22 33 33.51  +65 38 54.564  04.83  03.8  2
J2309.6-3633   23 09 40.93  -36 32 49.700  00.91  01.4  2
J2321.6-1619   23 21 36.88  -16 19 30.720  00.38  00.5  2
J2354.8-5245   23 55 20.24  -52 51 43.500  07.62  03.6  2


==> anc/table6.txt <==
J/APJ/xxx/xxxx       Radio follow-up on all 3FGL unassociated gamma-ray sources (Schinzel et al., 2016)
============================================================================================
Radio follow-up on 3FGL unassociated gamma-ray sources
    Schinzel F., Petrov L., Taylor, G.; Edwards, P.

============================================================================================
ADC_Keywords: VLBI ; Radio sources
Keywords: catalogs - surveys -- radio -- gamma-ray

Abstract:

Description: The list of 245 3FGL unassociated 
             objects that have no radio source brighter 2~mJy within 
             3-$\sigma$ localization error ellipse. In the 98 cases where 
             a TGSS ADR1 was found within the 3-$\sigma$ localization
             error ellipse, the corresponding identifier, separation, 
             and $\sigma$ are listed.
================================================================================
Byte-by-byte Description of file: table5.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---      3FGL   3FGL name of the gamma-ray source; J2000
  16- 31 A16    ---      ADR1   TGSS ADR1 name near the 3FGL position
  34- 37 F4.1   arcmin   D      Distance between gamma-ray and radio positions
  40- 44 F5.1   ---      Nd     Distance between gamma-ray and radio source (1)
--------------------------------------------------------------------------------
Note (1): Normalized by its uncertainty.
--------------------------------------------------------------------------------
3FGL J0001.6+3535   J000051.8+352741  12.0  150.6
3FGL J0003.5+5721   J000332.3+572711  05.6  167.9
3FGL J0004.2+6757 
3FGL J0017.1+1445 
3FGL J0022.7+4651   J002212.5+464402  09.0  122.5
3FGL J0032.5+3912 
3FGL J0039.3+6256 
3FGL J0051.6+6445 
3FGL J0114.8+1917   J011447.1+192235  05.0  108.0
3FGL J0127.5+5634 
3FGL J0154.1+4642   J015356.3+463854  03.8  060.7
3FGL J0203.6+1148   J020400.2+114617  05.3  111.2
3FGL J0212.1+5320 
3FGL J0220.1+6202c  J021942.2+620537  04.6  125.1
3FGL J0221.8+6138c  J022224.3+613729  03.8  137.4
3FGL J0223.6+6204 
3FGL J0225.8+6159 
3FGL J0235.7+5647 
3FGL J0238.0+5237 
3FGL J0318.1+0252 
3FGL J0342.3+3148c  J034213.9+314742  01.2  032.6
3FGL J0359.5+5413 
3FGL J0359.7+7649 
3FGL J0426.3+3510 
3FGL J0426.7+5437 
3FGL J0429.8+3611c  J042938.6+361555  05.1  059.0
3FGL J0523.3-2528 
3FGL J0529.2+3822 
3FGL J0533.2+5944   J053313.7+594514  00.8  013.0
3FGL J0534.0+6759 
3FGL J0536.4-3347 
3FGL J0537.4+3604c
3FGL J0539.9-7553 
3FGL J0544.7+2239   J054413.3+223833  06.7  118.4
3FGL J0601.5+2309   J060038.0+231532  13.8  159.1
3FGL J0603.3+2042 
3FGL J0605.9+2039c
3FGL J0609.2+2051c
3FGL J0610.6+1728   J061016.5+172731  05.7  104.4
3FGL J0611.5+1957 
3FGL J0619.4+2242 
3FGL J0637.5+0418 
3FGL J0639.9+3250   J063908.2+325508  11.3  055.7
3FGL J0647.6+0032 
3FGL J0700.6+3557 
3FGL J0716.0-4525 
3FGL J0722.2-2648   J072219.5-264931  02.1  034.9
3FGL J0744.1-2523 
3FGL J0758.6-1451 
3FGL J0802.3-5610 
3FGL J0818.0+3237 
3FGL J0823.3-4205c
3FGL J0826.3-5056 
3FGL J0834.6+6101 
3FGL J0843.4+6713   J084403.5+671349  03.7  172.5
3FGL J0854.4-4404 
3FGL J0855.4-4818 
3FGL J0856.4+6429   J085630.6+642311  05.9  120.3
3FGL J0857.6-4258   J085756.1-430125  04.1  060.6
3FGL J0858.0-4834 
3FGL J0858.6-4357 
3FGL J0906.0-4705 
3FGL J0921.6+2339 
3FGL J0933.9-6232 
3FGL J0940.6-7609 
3FGL J0941.0+6151 
3FGL J0946.2+5209   J094715.6+521237  09.6  116.7
3FGL J0950.4+7550   J095039.9+755604  05.2  097.4
3FGL J0954.8-3948 
3FGL J1002.5-5709 
3FGL J1003.7-5215 
3FGL J1008.6-5706 
3FGL J1010.8-7645c
3FGL J1013.6-5734 
3FGL J1021.9-5815c
3FGL J1024.3-5757 
3FGL J1025.7-5659c
3FGL J1026.2-5730 
3FGL J1030.0-5809 
3FGL J1033.0-5945 
3FGL J1035.7-6720 
3FGL J1043.8-5851 
3FGL J1050.4+0435   J105015.8+043720  03.3  100.6
3FGL J1057.7-6624 
3FGL J1058.5-6106c
3FGL J1059.3+0224   J105906.2+022504  04.1  109.3
3FGL J1101.9-6053 
3FGL J1103.3+5239   J110409.1+523449  08.8  114.8
3FGL J1104.9-6036 
3FGL J1111.9-6038 
3FGL J1112.0-6135 
3FGL J1112.1+0500 
3FGL J1112.1+1034   J111201.7+102915  05.5  117.7
3FGL J1120.6+0713 
3FGL J1139.0-6244 
3FGL J1142.1-6941 
3FGL J1200.4+0202 
3FGL J1208.4-6239 
3FGL J1214.4-2315 
3FGL J1225.9+2953 
3FGL J1231.6+4825   J123120.9+482855  04.8  141.5
3FGL J1239.1-1158   J123906.3-120040  02.4  026.2
3FGL J1306.4-6043 
3FGL J1312.3+8513 
3FGL J1317.6-6315 
3FGL J1326.2-4651 
3FGL J1329.8-6109 
3FGL J1330.4+5641   J132951.2+564657  07.5  040.1
3FGL J1335.1-5655 
3FGL J1345.1+1949   J134540.4+194418  08.6  117.2
3FGL J1350.4-6224 
3FGL J1351.1-2743 
3FGL J1351.8-1524 
3FGL J1430.8-4434 
3FGL J1441.5-5955c
3FGL J1445.7-5925 
3FGL J1456.7-6046 
3FGL J1528.3-5836 
3FGL J1533.8-5231   J153355.3-523257  01.0  051.5
3FGL J1539.2-3324 
3FGL J1550.4+6027   J155021.9+602947  02.3  113.2
3FGL J1551.1-5610 
3FGL J1601.9+2306 
3FGL J1613.4-4222   J161343.9-422543  04.4  114.3
3FGL J1616.8-5343   
3FGL J1624.2-3957 
3FGL J1625.1-0021 
3FGL J1625.2-2845 
3FGL J1626.2-2428c
3FGL J1627.8+3217 
3FGL J1630.2+3733 
3FGL J1632.8+3838 
3FGL J1638.6-4654 
3FGL J1639.4-5146   J163923.8-514634  00.8  069.5
3FGL J1644.4+2632   J164414.5+263854  07.2  100.0
3FGL J1650.3-4600 
3FGL J1651.5-4626 
3FGL J1655.1-3954 
3FGL J1656.9-3919c
3FGL J1657.6-4653 
3FGL J1700.4-4019c  J170004.3-401752  04.6  144.3
3FGL J1702.8-5656 
3FGL J1714.5-3832   J171435.8-383429  01.6  144.8
3FGL J1715.4-4028   J171520.9-402538  02.6  161.0
3FGL J1721.8-3919 
3FGL J1723.6-3646 
3FGL J1725.7-3555c
3FGL J1728.0-4606 
3FGL J1729.7-2408 
3FGL J1732.4-2709 
3FGL J1739.9-3124c
3FGL J1740.5-2726 
3FGL J1741.1-3053   J174121.2-305242  02.7  061.3
3FGL J1742.6-3321 
3FGL J1744.1-7619 
3FGL J1745.1-3011 
3FGL J1745.3-2903c
3FGL J1745.4+4721 
3FGL J1747.7-2904 
3FGL J1748.3-2815c
3FGL J1749.2-2911 
3FGL J1758.8-4108 
3FGL J1800.0-2955   J175955.6-295540  02.2  054.0
3FGL J1805.9+3407   J180513.0+340354  09.4  144.3
3FGL J1806.2+2744   J180631.8+274019  06.2  059.3
3FGL J1809.2-2725 
3FGL J1813.6+2820   J181404.3+281647  06.2  170.9
3FGL J1813.6-6845 
3FGL J1816.0-6407 
3FGL J1817.7+2530   J181713.7+252958  06.9  075.2
3FGL J1818.7-1528 
3FGL J1820.3-1529c
3FGL J1821.6-1436c
3FGL J1824.3-0620 
3FGL J1827.3-1446 
3FGL J1827.7+1141 
3FGL J1829.7-1304 
3FGL J1830.7-1630 
3FGL J1833.9-0711 
3FGL J1834.6-0659 
3FGL J1838.9-0646 
3FGL J1840.1-0412 
3FGL J1845.5-2524 
3FGL J1848.6+3232 
3FGL J1849.4-0057   J184921.0-005505  02.3  167.0
3FGL J1852.8+0158 
3FGL J1855.4+0454 
3FGL J1901.1+0728   J190126.7+072450  05.4  134.2
3FGL J1901.5-0126   J190133.7-012528  01.5  071.8
3FGL J1903.6-7052 
3FGL J1906.6+0720 
3FGL J1912.7+4610   J191315.8+460704  06.6  104.7
3FGL J1915.2+0954 
3FGL J1917.1-3024 
3FGL J1919.9+1407 
3FGL J1921.6+1934 
3FGL J1925.4+1727   J192533.0+172236  05.3  137.3
3FGL J1928.9+1739 
3FGL J1932.2+1916 
3FGL J1949.6+2355 
3FGL J1953.3+3847 
3FGL J1955.7-7019 
3FGL J2006.6+0150 
3FGL J2017.9+3627 
3FGL J2024.6+0309 
3FGL J2024.6+3747 
3FGL J2032.5+3921 
3FGL J2034.4+3833c
3FGL J2035.0+3634 
3FGL J2036.8+4234c
3FGL J2038.4+4212 
3FGL J2039.6-5618 
3FGL J2043.1+4350 
3FGL J2048.8+4436 
3FGL J2053.1+6027 
3FGL J2054.3+6907 
3FGL J2054.8-4908 
3FGL J2055.6+1609 
3FGL J2058.0+4347 
3FGL J2103.7-1113 
3FGL J2104.7+2113 
3FGL J2108.1+5202 
3FGL J2109.4+1437 
3FGL J2110.4+5946 
3FGL J2114.0+5239 
3FGL J2117.6+3725 
3FGL J2120.4-1256   J212035.8-125440  02.6  047.0
3FGL J2135.6+5742 
3FGL J2144.6+6606 
3FGL J2200.0-6930 
3FGL J2209.0+3652 
3FGL J2210.1+6043 
3FGL J2210.2+6509 
3FGL J2215.5+6122   J221549.9+612028  03.3  071.5
3FGL J2223.3+0103 
3FGL J2225.8+6045   J222705.2+604457  09.0  087.4
3FGL J2246.2+1547 
3FGL J2247.2-0004 
3FGL J2250.6+3308 
3FGL J2254.6+4253   J225519.1+424917  08.6  055.8
3FGL J2258.8+2437 
3FGL J2313.1+3935 
3FGL J2323.7+2523 
3FGL J2337.5+4108   J233754.2+410157  07.4  177.0
3FGL J2355.4+6939   J235649.8+695228  15.2  153.9


==> anc/tableO1.txt <==
J/ApJ/xxx/xxxx       Radio follow-up on all 3FGL unassociated gamma-ray sources (Schinzel et al., 2017)
===============================================================================================
Radio follow-up on all 3FGL unassociated gamma-ray sources
    Schinzel F., Petrov L., Taylor, G.; Edwards, P.

===============================================================================================
ADC_Keywords: Radio sources
Keywords: catalogs -- surveys -- radio -- gamma-ray

Abstract:

Description:
    The auxilliary catalogue of 1842 objects detected at 
    5, 7 or 9 GHz sub-bands beyond the ellipse of 99% 
    probability of 3FGL source localization. 
    

File Summary:
-----------------------------------------------------------------------------------------------
 FileName   Lrecl  Records   Explanations
-----------------------------------------------------------------------------------------------
ReadMe         95      58    This file
table1.txt     95     1842   The catalog of 1842 objects detected at 
                             5, 7 or 9 GHz subbands
-----------------------------------------------------------------------------------------------


===============================================================================================
Byte-by-byte Description of file:  table7.txt
-----------------------------------------------------------------------------------------------
   Bytes Format Units    Label     Explanations
-----------------------------------------------------------------------------------------------
   1- 14 A10    ---      Name      IAU name of the radio source ; J2000
  17- 18 I2     h        RAh       Hour of Right Ascension (J2000)
  20- 21 I2     min      RAm       Minute of Right Ascension (J2000) 
  23- 27 F5.2   s        RAs       Second of Right Ascension (J2000) 
      29 A1     ---      DE-       Sign of the Declination (J2000)
  30- 31 I2     deg      DEd       Degree of Declination (J2000)
  33- 34 I2     arcmin   DEm       Arcminute  of Declination (J2000) 
  36- 40 F5.1   arcsec   DEs       Arcsecond  of Declination (J2000) 
  43- 47 F5.1   arcsec e_RAs       Uncertainty in RAs; without \cos\delta factor
  49- 53 F5.1   arcsec e_DEs       Uncertainty in DEs
  55- 55 A1     ---    L_F5        Flag for flux density at 5 GHz. See note 1
  56- 61 F6.1   mJy      F5        Flux density at 5 GHz
  63- 66 F4.1   mJy    e_F5        Uncertainty in flux density at 5 GHz
  68- 68 A1     ---    L_F9        Flag for flux density at 9 GHz. See note 1
  69- 74 F6.1   mJy      F9        Flux density at 9 GHz
  76- 79 F4.1   mJy    e_F9        Uncertainty in flux density at 9 GHz
  82- 86 F5.2   ---      Spind     Spectral index between 5 and 9 GHz
  88- 91 F4.2   ---    e_Spind     Uncertainty in spectral index
  94- 95 A2     ---      CAMP_ID   Campaign ID
-----------------------------------------------------------------------------------------------
Note 1: If flag for flux density is < then the low limit of flux density is presented
        If flag for flux density is  blank then the estimate of limit of flux density
        is presented
Acknowledgments:
    Leonid Petrov, Leonid.Petrov(at)lpetrov.net
-----------------------------------------------------------------------------------------------
FRC J0000-3741  00 00 40.48 -37 41 29.92   3.45  2.46     6.7  0.5                           A3
FRC J0001-6715  00 01 21.54 -67 15 36.22   0.86  0.80    39.8  0.5 >   1.1  0.2              A4
FRC J0003-5241  00 03 14.17 -52 41 42.51   0.80  1.06    10.8  0.3                           A4
FRC J0004+0849  00 04 01.06 +08 49 54.14   1.70  2.44     1.3  0.1                           A4
FRC J0007+4625  00 07 19.61 +46 25 03.51   0.30  0.30 >   6.7  0.1 >   9.3  0.1              V2
FRC J0007+6557  00 07 31.55 +65 57 42.56   0.30  0.30 >  25.3  0.1                           V2
FRC J0008+6604  00 08 02.79 +66 04 23.96   0.30  0.30 >  25.0  0.1                           V2
FRC J0008-233B  00 08 53.30 -23 39 52.68   1.01  0.83     4.6  0.2     4.0  0.6  -0.28 0.39  A4
FRC J0014-5029  00 14 38.02 -50 29 22.38   1.26  0.99    20.7  0.9                           A4
FRC J0014-502A  00 14 47.88 -50 29 50.30   2.15  2.15 >   1.8  0.2                           A4
FRC J0017+1451  00 17 36.90 +14 51 01.89   0.30  0.30 >  20.1  0.1 >  21.1  0.1              V2
FRC J0025-4803  00 25 45.82 -48 03 55.10   0.80  0.80 > 270.1  0.1   466.6  0.2   1.11 0.00  A3
FRC J0025-4814  00 25 21.05 -48 14 38.10   4.49  2.43     5.3  0.2                           A4
FRC J0025-481C  00 25 39.83 -48 16 40.53   1.88  1.04 >   1.9  0.1                           A4
FRC J0031-5511  00 31 57.49 -55 11 45.90   2.15  2.15     1.3  0.2                           A2
FRC J0031-5521  00 31 03.01 -55 21 08.36   1.16  1.01    68.4  1.5                           A2
FRC J0032-5525  00 32 40.01 -55 25 49.12   4.07  3.04     4.2  0.4     3.6  0.6  -0.31 0.53  A2
FRC J0032-5528  00 32 55.00 -55 28 32.42   2.60  2.15     3.5  0.2     2.5  0.2  -0.68 0.28  A2
FRC J0037+6254  00 37 11.29 +62 54 37.89   0.30  0.30 >   6.6  0.4                           V1
FRC J0039+4336  00 39 28.70 +43 36 51.13   0.30  0.30     4.0  0.4                           V1
FRC J0039+6251  00 39 28.88 +62 51 51.35   0.30  0.30     4.3  0.1                           V2
FRC J0047-634A  00 47 40.70 -63 47 39.12   2.44  1.93     3.5  0.2     2.2  0.2  -0.94 0.30  A2
FRC J0048+4221  00 48 54.16 +42 21 25.03   0.30  0.30     3.4  0.1     1.3  0.1  -2.86 0.32  V2
FRC J0049-6344  00 49 32.79 -63 44 11.30   2.15  2.15     1.4  0.2                           A2
FRC J0051+6437  00 51 12.84 +64 37 25.85   0.30  0.30 >   8.3  0.1                           V2
FRC J0051+6452  00 51 29.80 +64 52 11.15   0.30  0.30     7.5  0.1                           V2
FRC J0103+1319  01 03 20.99 +13 19 35.32   0.30  0.30 >   3.3  0.2                           V1
FRC J0105+4851  01 05 08.87 +48 51 45.24   0.30  0.30 >   6.0  0.3                           V1
FRC J0116-6150  01 16 56.71 -61 50 13.46   1.49  1.34     6.6  0.2     1.3  0.2  -3.30 0.37  A1
FRC J0116-6156  01 16 43.86 -61 56 54.36   0.95  0.91    16.5  0.2    12.8  0.7  -0.52 0.14  A1
FRC J0121-3922  01 21 40.55 -39 22 33.80   3.25  2.47     7.3  0.5                           A3
FRC J0122-3919  01 22 11.91 -39 19 41.42   1.60  1.23    12.6  0.4                           A3
FRC J0128+4901  01 28 08.06 +49 01 06.09   0.30  0.30 >  21.8  0.1 >  90.7  0.1              V2
FRC J0128+6306  01 28 30.56 +63 06 29.96   0.30  0.30 > 198.7  0.1 >  70.9  0.1              V2
FRC J0152+8557  01 52 48.18 +85 57 03.50   0.30  0.30     2.1  0.2                           V1
FRC J0156-2412  01 56 29.89 -24 12 49.10   2.15  2.15 >   1.1  0.1 >   2.3  0.2              A4
FRC J0157+8557  01 57 03.74 +85 57 38.82   0.30  0.30     6.3  0.2     5.6  0.2  -0.31 0.18  V1
FRC J0158+0108  01 58 41.68 +01 08 27.00   2.15  2.15     1.3  0.2                           A1
FRC J0159-4109  01 59 54.34 -41 09 19.45   2.07  1.66     9.3  0.5     5.2  0.5  -1.18 0.30  A2
FRC J0203+1157  02 03 46.69 +11 57 17.46   0.30  0.30 >   6.3  0.1                           V2
FRC J0220+6134  02 20 26.21 +61 34 45.97   0.30  0.30              >   6.4  0.1              V2
FRC J0221+6142  02 21 05.14 +61 42 25.00   0.30  0.30     6.4  0.1                           V2
FRC J0221+614A  02 21 09.24 +61 42 22.72   0.30  0.30     7.0  0.1                           V2
FRC J0221+6159  02 21 54.32 +61 59 20.22   0.30  0.30 >   3.2  0.3                           V1
FRC J0222+3928  02 22 49.34 +39 28 40.05   0.30  0.30 >   5.2  0.1 >  10.7  0.1              V2
FRC J0223+6203  02 23 07.03 +62 03 22.95   0.30  0.30     4.2  0.1     1.3  0.1  -3.49 0.30  V2
FRC J0223-111A  02 23 29.30 -11 17 45.42   1.15  0.96     4.4  0.2                           A4
FRC J0224+6203  02 24 01.39 +62 03 45.32   0.30  0.30     1.0  0.2                           V1
FRC J0225+6205  02 25 40.55 +62 05 40.44   0.30  0.30    70.9  0.3                           V2
FRC J0225+6206  02 25 30.85 +62 06 16.39   0.30  0.30 > 406.9  0.8                           V2
FRC J0225+620A  02 25 37.20 +62 06 00.79   0.30  0.30 > 111.1  0.4                           V2
FRC J0225+620B  02 25 39.40 +62 06 13.56   0.30  0.30 >   3.1  0.4                           V1
FRC J0225+620C  02 25 43.19 +62 06 12.44   0.30  0.30 > 109.8  0.5                           V2
FRC J0225+620D  02 25 45.16 +62 06 01.61   0.30  0.30   122.2  0.7                           V2
FRC J0225+620E  02 25 45.93 +62 06 18.46   0.30  0.30 >   3.4  0.4                           V1
FRC J0226+6147  02 26 08.13 +61 47 47.49   0.30  0.30     2.9  0.2                           V1
FRC J0227+6152  02 27 03.84 +61 52 24.87   0.30  0.30 >  85.4  0.3 > 262.6  0.4              V2
FRC J0228-4742  02 28 08.53 -47 42 53.40   2.15  2.15 >   1.1  0.2                           A3
FRC J0233+8212  02 33 53.70 +82 12 05.79   0.30  0.30 >   3.5  0.1                           V2
FRC J0237+5241  02 37 43.92 +52 41 50.15   0.30  0.30     3.3  0.1                           V2
FRC J0237-3602  02 37 54.48 -36 02 40.82   1.18  0.82     4.7  0.2     2.7  1.0  -1.13 0.84  A4
FRC J0237-3605  02 37 45.03 -36 05 48.77   0.82  0.83     9.1  0.2    10.9  0.6   0.37 0.16  A4
FRC J0248+5127  02 48 06.27 +51 27 20.22   0.30  0.30     4.1  0.3                           V1
FRC J0250+2600  02 50 06.49 +26 00 29.53   0.30  0.30 >   5.4  0.3                           V1
FRC J0253+5911  02 53 59.55 +59 11 23.83   0.30  0.30     5.9  0.2     5.8  0.3  -0.05 0.23  V1
FRC J0253+5913  02 53 08.95 +59 13 28.80   0.30  0.30 >   3.3  0.3                           V1
FRC J0304-1606  03 04 44.48 -16 06 17.20   2.15  2.15     2.9  0.3     3.5  0.6   0.38 0.56  A2
FRC J0304-1608  03 04 34.59 -16 08 29.30   2.15  2.15                  1.4  0.3              A2
FRC J0304-1612  03 04 45.12 -16 12 00.80   2.15  2.15              >   5.2  0.7              A2
FRC J0310-5010  03 10 33.69 -50 10 04.64   0.89  0.85    53.5  0.5 >   1.0  0.2              A4
FRC J0312-0914  03 12 16.36 -09 14 15.66   2.88  1.96    10.0  0.4     6.7  0.3  -0.81 0.17  A2
FRC J0312-091A  03 12 18.10 -09 14 35.60   2.16  1.99     5.1  0.3     4.2  0.3  -0.39 0.26  A1
FRC J0315-6435  03 15 15.26 -64 35 05.87   0.92  0.85    17.8  0.1     9.0  0.2  -1.38 0.06  A2
FRC J0315-6436  03 15 14.14 -64 36 34.97   0.84  0.81    42.6  0.2    23.0  0.2  -1.25 0.03  A2
FRC J0316-2607  03 16 15.12 -26 07 55.40   0.80  0.88    17.2  0.3    23.0  2.1   0.59 0.22  A4
FRC J0317+0248  03 17 47.96 +02 48 43.03   0.30  0.30 >   7.7  0.3                           V1
FRC J0318+0300  03 18 57.83 +03 00 22.20   0.30  0.30 >   2.1  0.2                           V1
FRC J0323-6026  03 23 08.44 -60 26 31.70   2.15  2.15 >   3.2  0.2                           A3
FRC J0325-1644  03 25 48.11 -16 44 42.35   1.01  1.16     3.8  0.3                           A4
FRC J0325-5629  03 25 22.80 -56 29 00.73   0.80  0.88    31.8  0.4 >   3.0  0.2              A4
FRC J0335+7511  03 35 29.93 +75 11 17.11   0.30  0.30     2.3  0.2                           V1
FRC J0335+751A  03 35 35.19 +75 11 17.47   0.30  0.30     6.5  0.3                           V1
FRC J0336+7505  03 36 21.63 +75 05 00.21   0.30  0.30     5.2  0.1     2.1  0.1  -2.69 0.20  V2
FRC J0336+7510  03 36 13.70 +75 10 16.13   0.30  0.30 >   5.0  0.1                           V2
FRC J0338+1310  03 38 03.62 +13 10 45.52   0.30  0.30     5.8  0.3                           V1
FRC J0342+1319  03 42 17.79 +13 19 43.42   0.30  0.30 >  12.7  0.1 >  27.1  0.1              V2
FRC J0353+5651  03 53 32.76 +56 51 41.30   0.30  0.30    20.7  0.4    11.1  0.3  -1.65 0.12  V1
FRC J0358+5413  03 58 53.73 +54 13 14.03   0.30  0.30     4.1  0.1                           V2
FRC J0358+7649  03 58 30.33 +76 49 27.29   0.30  0.30    52.1  0.1 >  23.9  0.1              V2
FRC J0359+5409  03 59 54.42 +54 09 27.99   0.30  0.30     1.2  0.1                           V2
FRC J0359+5418  03 59 56.54 +54 18 54.01   0.30  0.30    38.2  0.1                           V2
FRC J0400+5416  04 00 20.64 +54 16 27.44   0.30  0.30 >   4.4  0.1                           V2
FRC J0401-5350  04 01 11.19 -53 50 14.92   0.80  1.19     4.0  0.2                           A4
FRC J0401-535A  04 01 42.34 -53 54 42.99   1.28  0.81     3.2  0.2                           A4
FRC J0412+0240  04 12 28.76 +02 40 36.70   2.15  2.15 >   1.4  0.1 >   1.2  0.2              A4
FRC J0418+6636  04 18 21.51 +66 36 57.55   0.30  0.30     1.7  0.2                           V1
FRC J0418+663A  04 18 54.44 +66 39 35.76   0.30  0.30     2.4  0.1     1.1  0.1  -2.32 0.39  V2
FRC J0419+6640  04 19 15.00 +66 40 58.63   0.30  0.30     1.7  0.1                           V2
FRC J0420-6018  04 20 21.21 -60 18 59.90   2.15  2.15     1.6  0.2                           A3
FRC J0422+1950  04 22 18.33 +19 50 55.04   0.30  0.30 >   4.2  0.1                           V2
FRC J0426+5441  04 26 09.75 +54 41 44.94   0.30  0.30     3.3  0.1                           V2
FRC J0426-6700  04 26 52.25 -67 00 21.58   1.52  1.11     3.8  0.1     2.3  0.1  -1.02 0.14  A2
FRC J0427-6657  04 27 36.52 -66 57 24.18   2.91  1.82     5.0  0.3                           A2
FRC J0430+3506  04 30 38.06 +35 06 13.25   0.30  0.30     3.8  0.2                           V1
FRC J0439-2513  04 39 54.68 -25 13 08.72   1.87  3.29 >   1.6  0.2                           A4
FRC J0439-7326  04 39 00.86 -73 26 49.39   2.79  2.58     9.7  0.7                           A1
FRC J0446-2536  04 46 43.44 -25 36 31.87   2.07  0.87     3.6  0.3                           A4
FRC J0500+523A  05 00 35.20 +52 33 44.26   0.30  0.30     1.8  0.1                           V2
FRC J0506-543A  05 06 47.76 -54 34 52.25   0.87  0.81     4.5  0.2     2.8  0.7  -0.96 0.60  A4
FRC J0507-0905  05 07 03.16 -09 05 59.13   0.81  1.10     2.0  0.1     1.9  0.2  -0.10 0.32  A4
FRC J0507-5427  05 07 31.12 -54 27 46.00   2.15  2.15 >   2.4  0.2                           A4
FRC J0515-4356  05 15 26.03 -43 56 30.86   0.94  0.93    19.3  0.6                           A4
FRC J0517+2634  05 17 38.38 +26 34 12.70   0.30  0.30 >   6.6  0.1                           V2
FRC J0523+2844  05 23 42.69 +28 44 33.90   0.30  0.30    32.8  0.8 >   1.9  0.2              V1
FRC J0523-2526  05 23 07.89 -25 26 40.82   4.01  2.73     4.1  0.4                           A1
FRC J0523-2531  05 23 13.04 -25 31 54.87   5.23  3.58     2.1  0.2                           A1
FRC J0527+6636  05 27 13.55 +66 36 23.15   0.30  0.30              >   8.2  0.1              V2
FRC J0534-3747  05 34 17.55 -37 47 25.43   0.98  0.95 >  24.8  0.3 >  11.5  0.3              A3
FRC J0536-3342  05 36 29.14 -33 42 59.61   0.80  0.81    47.2  0.3 >   9.3  0.2              A4
FRC J0536-3401  05 36 28.57 -34 01 11.64   0.80  0.97 >  16.6  0.2 >   2.6  0.3              A4
FRC J0537+3611  05 37 52.24 +36 11 05.49   0.30  0.30 >  32.5  0.1                           V2
FRC J0537+361A  05 37 52.52 +36 11 22.07   0.30  0.30 >  50.4  0.4                           V2
FRC J0538+1644  05 38 44.77 +16 44 30.40   0.30  0.30     1.2  0.1                           V2
FRC J0539+1647  05 39 30.78 +16 47 52.75   0.30  0.30 >   5.9  0.1                           V2
FRC J0539+1650  05 39 16.80 +16 50 24.98   0.30  0.30     4.2  0.1                           V2
FRC J0539-7601  05 39 19.44 -76 01 34.20   2.15  2.15 >   1.4  0.2     6.2  0.5   3.02 0.45  A2
FRC J0540+3548  05 40 19.76 +35 48 15.20   0.30  0.30     0.9  0.2     1.2  0.1   0.76 0.81  V1
FRC J0540-7601  05 40 12.06 -76 01 54.30   2.95  2.04     6.9  0.4     4.2  0.2  -1.01 0.21  A2
FRC J0541-7601  05 41 23.85 -76 01 09.23   1.19  0.98    11.5  0.2     7.8  0.2  -0.79 0.09  A2
FRC J0549-8740  05 49 33.96 -87 40 01.27   0.80  0.80    30.4  0.2    28.1  0.2  -0.16 0.03  A5
FRC J0553+3106  05 53 49.07 +31 06 55.28   0.30  0.30    11.1  0.3    11.8  0.3   0.16 0.14  V1
FRC J0555-4345  05 55 19.63 -43 45 31.18   2.49  2.00    19.8  1.3                           A1
FRC J0555-4346  05 55 16.17 -43 46 31.75   2.35  1.81 >   3.8  0.2                           A1
FRC J0559+3045  05 59 34.32 +30 45 01.84   0.30  0.30     5.9  0.1                           V2
FRC J0600+3044  06 00 15.99 +30 44 35.42   0.30  0.30     2.9  0.1                           V2
FRC J0602-4009  06 02 56.10 -40 09 03.45   2.34  1.88     5.3  0.3     5.3  0.8   0.00 0.42  A1
FRC J0602-4010  06 02 43.39 -40 10 29.97   1.57  1.29     6.3  0.2     4.3  0.3  -0.78 0.21  A1
FRC J0603+2037  06 03 29.79 +20 37 56.25   0.30  0.30     7.9  0.1                           V2
FRC J0603+2047  06 03 40.39 +20 47 17.78   0.30  0.30    23.1  0.1                           V2
FRC J0605+2032  06 05 34.43 +20 32 14.02   0.30  0.30 >   6.1  0.1                           V2
FRC J0605+2047  06 05 54.11 +20 47 11.70   0.30  0.30 >   5.7  0.1                           V2
FRC J0605+3802  06 05 47.96 +38 02 37.82   0.30  0.30     5.6  0.3                           V1
FRC J0609+2048  06 09 33.60 +20 48 56.98   0.30  0.30     1.4  0.1                           V2
FRC J0609-2310  06 09 08.31 -23 10 37.30   2.27  2.02     6.6  0.8                           A4
FRC J0610-1847  06 10 17.77 -18 47 37.10   2.15  2.15 >   1.4  0.1 >   4.5  0.2              A4
FRC J0626-4253  06 26 08.00 -42 53 34.60   2.15  2.15 >   3.2  0.2                           A4
FRC J0631+0643  06 31 51.21 +06 43 34.98   1.15  1.32     3.2  0.2                           A4
FRC J0637+0414  06 37 07.98 +04 14 57.24   0.30  0.30     8.3  0.3     5.2  0.2  -1.24 0.20  V1
FRC J0640+7312  06 40 09.43 +73 12 01.03   0.30  0.30     4.6  0.2                           V1
FRC J0644+603B  06 44 35.75 +60 38 51.07   0.30  0.30     8.2  0.3 >   1.9  0.2              V1
FRC J0646+0036  06 46 52.17 +00 36 20.84   0.30  0.30 >   1.7  0.2                           V1
FRC J0648-5134  06 48 15.42 -51 34 22.50   2.15  2.15     1.4  0.2                           A4
FRC J0649-313A  06 49 33.61 -31 39 20.82   0.80  0.81     9.1  0.2     9.2  0.6   0.02 0.18  A4
FRC J0649-3144  06 49 37.04 -31 44 23.02   0.82  2.56     9.2  1.0                           A4
FRC J0652+6524  06 52 25.11 +65 24 28.36   0.30  0.30 >  20.8  0.1 >   9.5  0.2              V2
FRC J0658+0636  06 58 09.27 +06 36 38.04   2.63  2.68     7.9  0.7                           A1
FRC J0658+0643  06 58 29.55 +06 43 01.94   0.30  0.30              >   4.3  0.2              V1
FRC J0703-1044  07 03 22.44 -10 44 27.03   0.89  0.82    17.2  0.4 >   3.0  0.6              A4
FRC J0704-4833  07 04 18.41 -48 33 18.73   0.81  0.81     5.7  0.2     2.8  0.2  -1.44 0.22  A5
FRC J0708+1738  07 08 40.33 +17 38 58.18   0.30  0.30 >   5.7  0.1                           V2
FRC J0715-4530  07 15 44.65 -45 30 29.58   1.14  1.02    38.7  0.7                           A3
FRC J0719-4013  07 19 28.26 -40 13 00.22   0.86  0.81     5.6  0.2     4.8  0.6  -0.31 0.33  A4
FRC J0720-0210  07 20 51.34 -02 10 35.60   2.15  2.15 >   1.3  0.2                           A4
FRC J0720-0211  07 20 54.08 -02 11 10.48   1.27  1.35    26.2  1.3                           A4
FRC J0720-0220  07 20 37.74 -02 20 14.74   1.02  0.98    28.5  0.8                           A4
FRC J0720-5004  07 20 24.04 -50 04 40.08   0.86  0.80    67.6  0.8                           A4
FRC J0722-0225  07 22 21.75 -02 25 14.22   3.18  3.18     7.4  1.0                           A4
FRC J0722-0737  07 22 56.99 -07 37 11.89   0.81  1.27    20.1  0.7                           A4
FRC J0723-0737  07 23 02.71 -07 37 52.30   2.15  2.15     3.4  0.2                           A4
FRC J0725+0216  07 25 35.34 +02 16 45.74   1.12  1.75    24.1  1.1                           A4
FRC J0725-3531  07 25 16.78 -35 31 21.96   5.23  3.60    13.2  1.3                           A3
FRC J0725-353A  07 25 23.36 -35 31 33.31   1.92  1.60    16.0  0.5                           A3
FRC J0725-5012  07 25 27.90 -50 12 25.99   3.23  2.65     7.6  0.5                           A3
FRC J0741-5233  07 41 48.04 -52 33 54.10   2.15  2.15 >   1.6  0.2 >   1.5  0.2              A4
FRC J0743-2525  07 43 52.58 -25 25 31.80   2.15  2.15     1.0  0.1                           A1
FRC J0746-0220  07 46 21.44 -02 20 09.59   0.99  0.94    24.2  0.4 >   3.1  0.3              A1
FRC J0748-2206  07 48 21.76 -22 06 50.28   1.28  1.10     3.5  0.1     2.0  0.1  -1.14 0.16  A2
FRC J0751-2936  07 51 59.20 -29 36 07.00   2.15  2.15 >   1.8  0.2                           A3
FRC J0758-1450  07 58 59.01 -14 50 01.65   2.95  1.27     4.3  0.5     4.3  0.4   0.00 0.42  A4
FRC J0801-5615  08 01 51.52 -56 15 42.04   1.69  1.46     3.0  0.1     3.3  0.1   0.19 0.13  A2
FRC J0803-5616  08 03 44.11 -56 16 56.74   2.81  2.36     2.1  0.1     1.1  0.2  -1.31 0.47  A2
FRC J0803-561A  08 03 52.97 -56 16 42.94   3.12  2.59     1.9  0.2     1.4  0.2  -0.62 0.50  A2
FRC J0804-0618  08 04 40.95 -06 18 14.14   2.38  2.02     9.8  1.0                           A4
FRC J0817+3227  08 17 28.53 +32 27 02.80   0.30  0.30 >  58.5  0.1 >  10.1  0.1              V2
FRC J0817+3231  08 17 44.01 +32 31 34.52   0.30  0.30 >  48.3  0.1 >  15.3  0.1              V2
FRC J0817+3243  08 17 50.99 +32 43 40.53   0.30  0.30     3.2  0.1                           V2
FRC J0823-4204  08 23 45.57 -42 04 36.76   1.67  0.89     2.1  0.2                           A4
FRC J0824-4214  08 24 02.28 -42 14 40.88   2.34  1.83     2.3  0.3                           A4
FRC J0825-5047  08 25 52.87 -50 47 00.55   0.91  2.09     2.2  0.2                           A4
FRC J0825-5050  08 25 57.32 -50 50 33.05   0.91  0.93     0.8  0.1     1.3  0.2   0.99 0.57  A4
FRC J0829-5251  08 29 53.20 -52 51 13.89   1.72  3.27 >   1.0  0.1                           A4
FRC J0831-4453  08 31 00.73 -44 53 07.79   0.81  0.80     9.5  0.2     7.6  0.2  -0.45 0.10  A5
FRC J0835-4823  08 35 24.05 -48 23 43.30   2.15  2.15 >   1.5  0.2                           A3
FRC J0838-2825  08 38 30.17 -28 25 55.73   0.90  0.85    19.4  0.2    19.9  0.1   0.05 0.03  A2
FRC J0841-3559  08 41 51.72 -35 59 56.56   1.86  1.34 >   4.6  0.2 >   1.2  0.3              A1
FRC J0843+6710  08 43 58.42 +67 10 04.65   0.30  0.30     1.7  0.1                           V2
FRC J0843+6716  08 43 07.17 +67 16 59.83   0.30  0.30     1.5  0.2                           V1
FRC J0844+6717  08 44 21.01 +67 17 12.17   0.30  0.30     7.0  0.1                           V2
FRC J0848-4319  08 48 11.45 -43 19 10.82   0.80  0.80    52.8  0.1    28.9  0.1  -1.22 0.01  A2
FRC J0848-4323  08 48 40.09 -43 23 18.86   1.22  1.06     8.9  0.2     5.0  0.2  -1.17 0.13  A1
FRC J0851-4231  08 51 02.33 -42 31 33.83   0.81  1.00 >   7.1  0.2 >   1.8  0.2              A4
FRC J0851-4241  08 51 58.65 -42 41 24.50   2.15  2.15     1.0  0.1                           A4
FRC J0852-4250  08 52 19.00 -42 50 01.26   2.30  0.91     5.5  0.5                           A4
FRC J0854-4455  08 54 55.87 -44 55 44.08   2.69  2.23    10.5  0.7                           A1
FRC J0855-4407  08 55 23.18 -44 07 41.10   2.15  2.15 >   1.5  0.2 >   2.9  0.3              A3
FRC J0856+7146  08 56 54.95 +71 46 24.07   0.30  0.30 >  77.1  0.1 >  10.2  0.1              V2
FRC J0856-4305  08 56 27.69 -43 05 47.33   0.99  0.87 >  28.9  0.3 >   2.4  0.4              A3
FRC J0856-4836  08 56 40.92 -48 36 25.39   4.37  1.75     1.2  0.2                           A4
FRC J0857-4846  08 57 47.51 -48 46 52.74   0.81  1.15    26.5  0.9                           A4
FRC J0858-4844  08 58 32.94 -48 44 46.06   0.97  2.09     2.6  0.3                           A4
FRC J0859-4345  08 59 26.90 -43 45 52.36   0.85  0.83 >  47.7  0.3                           A3
FRC J0859-4832  08 59 10.21 -48 32 49.82   1.87  0.96     2.8  0.3                           A4
FRC J0901-4648  09 01 34.90 -46 48 56.13   1.44  1.29     4.6  0.2     2.2  0.3  -1.50 0.37  A2
FRC J0901-4744  09 01 54.60 -47 44 02.22   0.92  0.84 >  36.4  0.2 >  74.9  0.2              A1
FRC J0904-4924  09 04 35.98 -49 24 47.14   1.90  3.32 >   1.5  0.2                           A4
FRC J0905-4656  09 05 33.17 -46 56 45.98   1.05  1.85     2.1  0.2                           A4
FRC J0905-4657  09 05 33.99 -46 57 35.80   0.94  1.41     1.8  0.2     2.2  0.4   0.41 0.59  A4
FRC J0905-4658  09 05 18.41 -46 58 00.41   2.86  1.32     2.3  0.3                           A4
FRC J0905-465A  09 05 49.09 -46 58 28.33   1.10  0.92     1.5  0.2     2.1  0.4   0.68 0.66  A4
FRC J0907-475A  09 07 39.74 -47 57 56.81   0.94  0.80     5.3  0.2     8.0  0.3   0.84 0.15  A5
FRC J0918-2154  09 18 54.60 -21 54 20.17   1.67  0.85     5.6  0.4                           A4
FRC J0919-2152  09 19 59.55 -21 52 10.50   1.01  0.89     5.2  0.2     6.7  0.8   0.51 0.32  A4
FRC J0921+2335  09 21 45.37 +23 35 48.20   0.30  0.30    23.8  0.1    13.0  0.1  -1.80 0.04  V2
FRC J0921+2338  09 21 21.62 +23 38 43.70   0.30  0.30     4.2  0.2                           V2
FRC J0932+6737  09 32 52.99 +67 37 02.79   0.30  0.30    24.3  0.1 >   3.2  0.1              V2
FRC J0932-6232  09 32 47.83 -62 32 27.42   2.96  2.83     1.9  0.2     1.7  0.2  -0.23 0.45  A2
FRC J0933-6238  09 33 48.33 -62 38 29.81   1.87  1.90     3.4  0.2     1.9  0.2  -1.18 0.33  A2
FRC J0934-6220  09 34 33.48 -62 20 31.04   3.05  3.07     4.1  0.3                           A2
FRC J0934-6239  09 34 16.89 -62 39 40.06   2.78  2.68     2.6  0.2     1.0  0.1  -1.94 0.36  A2
FRC J0934-6241  09 34 04.71 -62 41 00.09   1.93  1.85     7.2  0.4                           A2
FRC J0936-2120  09 36 16.44 -21 20 15.10   1.63  1.35    19.2  0.6                           A3
FRC J0937-4557  09 37 23.09 -45 57 13.23   3.80  3.66 >   1.2  0.2                           A4
FRC J0938-1430  09 38 15.68 -14 30 48.04   0.97  0.93     9.2  0.1     3.6  0.1  -1.91 0.08  A2
FRC J0938-4549  09 38 01.43 -45 49 20.75   3.72  1.40     3.9  0.5                           A4
FRC J0940+6148  09 40 22.51 +61 48 26.40   0.30  0.30     7.4  0.1                           V2
FRC J0941+6157  09 41 28.70 +61 57 19.85   0.30  0.30     9.0  0.1                           V2
FRC J0943-7620  09 43 23.29 -76 20 07.80   1.16  1.16 >   8.1  0.2 >   1.4  0.2              A4
FRC J0953-1459  09 53 22.33 -14 59 44.60   1.62  1.47     2.9  0.1     2.4  0.1  -0.38 0.15  A2
FRC J0956-6143  09 56 00.87 -61 43 27.61   3.05  2.65    12.1  0.7                           A3
FRC J0958-6755  09 58 41.22 -67 55 00.53   0.89  0.98     7.0  0.3                           A4
FRC J0959-0326  09 59 06.31 -03 26 42.08   4.27  3.17 >   2.0  0.2                           A4
FRC J1012-4242  10 12 00.54 -42 42 01.98   0.99  0.94     6.1  0.1     5.2  0.1  -0.32 0.07  A2
FRC J1012-4246  10 12 06.72 -42 46 24.22   0.87  0.86    20.1  0.2 >   8.0  0.6              A2
FRC J1013+3430  10 13 24.00 +34 30 37.43   0.30  0.30     1.8  0.2                           V1
FRC J1014-5740  10 14 06.48 -57 40 35.69   1.04  0.95 >  12.2  0.2                           A4
FRC J1015-603A  10 15 43.56 -60 38 19.68   1.15  1.10     7.5  0.4     5.8  0.9  -0.52 0.42  A4
FRC J1018-6041  10 18 01.05 -60 41 07.69   1.04  0.82     2.6  0.2     2.8  0.4   0.15 0.45  A4
FRC J1019-6301  10 19 45.24 -63 01 50.70   2.15  2.15     1.8  0.2                           A4
FRC J1019-6304  10 19 27.12 -63 04 23.86   0.98  1.41    13.4  0.7                           A4
FRC J1025-5748  10 25 33.45 -57 48 30.44   1.71  1.78 >   9.7  0.3                           A1
FRC J1025-5940  10 25 35.48 -59 40 08.42   0.86  0.81     3.6  0.2     3.4  0.2  -0.12 0.23  A5
FRC J1026-1756  10 26 51.33 -17 56 17.64   0.82  1.36    23.7  1.1                           A4
FRC J1030-5853  10 30 27.93 -58 53 37.35   0.90  0.81     3.2  0.1     5.7  0.3   1.17 0.17  A4
FRC J1030-585A  10 30 33.54 -58 53 49.33   0.83  0.80     5.1  0.1     6.0  0.3   0.33 0.14  A4
FRC J1030-585B  10 30 44.47 -58 53 52.95   0.80  0.80     6.4  0.1     2.3  0.2  -2.08 0.21  A4
FRC J1031-5802  10 31 29.82 -58 02 06.55   0.82  0.81 >  27.1  0.2 >   4.9  0.3              A4
FRC J1033-5030  10 33 01.41 -50 30 14.68   1.78  1.33    10.8  0.4                           A1
FRC J1033-5943  10 33 56.36 -59 43 50.13   0.80  0.80  1022.7  1.2 >   6.2  0.2              A3
FRC J1034-6723  10 34 58.47 -67 23 21.48   1.65  1.38     4.9  0.4     2.9  0.1  -1.07 0.24  A4
FRC J1035-6729  10 35 49.03 -67 29 13.10   2.02  1.87     3.9  0.2     2.1  0.2  -1.26 0.30  A2
FRC J1035-6732  10 35 57.32 -67 32 14.07   0.82  0.82    63.3  0.3 >  29.3  0.8              A2
FRC J1036-5832  10 36 46.75 -58 32 18.16   2.26  2.05     7.1  0.4                           A2
FRC J1036-5834  10 36 58.51 -58 34 51.88   1.07  0.94 >  10.4  0.2                           A1
FRC J1037-5830  10 37 18.48 -58 30 24.19   0.83  0.83   131.0  0.9                           A2
FRC J1037-5832  10 37 08.87 -58 32 27.16   0.91  0.91                 32.0  0.6              A2
FRC J1037-5834  10 37 00.66 -58 34 54.89   0.85  0.86                 19.7  0.3              A2
FRC J1037-583A  10 37 03.43 -58 34 31.64   1.17  1.15    30.4  0.4                           A2
FRC J1037-6719  10 37 14.77 -67 19 21.95   1.08  1.04    12.5  0.2     7.0  0.3  -1.18 0.12  A2
FRC J1037-6720  10 37 44.13 -67 20 12.77   2.10  1.92     4.6  0.2     3.8  0.3  -0.39 0.25  A2
FRC J1038-5829  10 38 04.34 -58 29 58.51   1.21  1.17    25.6  0.7                           A2
FRC J1038-5850  10 38 40.67 -58 50 40.99   2.28  1.64                  2.4  0.2              A1
FRC J1044-5933  10 44 06.01 -59 33 17.00   0.80  0.80              > 146.8  0.3              A3
FRC J1046-6002  10 46 50.36 -60 02 10.28   0.81  0.81   147.0  0.5                           A1
FRC J1046-6003  10 46 24.28 -60 03 29.03   0.81  0.81                 51.6  0.3              A2
FRC J1046-6004  10 46 32.51 -60 04 37.95   0.81  0.80   118.4  0.3    60.0  0.4  -1.38 0.02  A2
FRC J1046-6005  10 46 18.36 -60 05 17.68   0.81  0.81   145.2  0.5                           A1
FRC J1046-600A  10 46 36.63 -60 04 36.05   0.81  0.81   106.8  0.3                           A1
FRC J1048-5920  10 48 46.26 -59 20 33.61   3.01  2.81    20.5  1.0                           A2
FRC J1049-5924  10 49 09.54 -59 24 59.01   1.72  1.60    11.1  0.4                           A2
FRC J1050+0432  10 50 10.06 +04 32 48.22   0.80  0.82   291.6  1.0   255.7  0.8  -0.27 0.01  A5
FRC J1052+0805  10 52 31.87 +08 05 56.10   2.15  2.15 >   2.1  0.2                           A4
FRC J1055-5847  10 55 33.73 -58 47 56.76   1.06  0.95     7.3  0.1     5.2  0.2  -0.69 0.11  A2
FRC J1055-5849  10 55 28.73 -58 49 38.03   2.42  2.00     2.1  0.1     2.7  0.1   0.51 0.17  A2
FRC J1055-5851  10 55 56.33 -58 51 22.87   1.99  1.60     3.9  0.2                           A1
FRC J1057-4039  10 57 27.91 -40 39 41.30   2.15  2.15 >   2.4  0.1                           A3
FRC J1057-6623  10 57 10.07 -66 23 21.18   2.68  0.98     2.3  0.3                           A5
FRC J1058-4052  10 58 04.56 -40 52 56.41   1.20  1.01    14.9  0.3                           A3
FRC J1058-6626  10 58 31.92 -66 26 02.53   1.43  0.95    10.7  0.5     8.2  0.1  -0.54 0.12  A5
FRC J1059-6115  10 59 19.13 -61 15 58.74   0.86  0.84    41.3  0.3    11.2  0.4  -2.65 0.09  A1
FRC J1059-6116  10 59 01.15 -61 16 28.36   1.93  1.50                  9.6  0.5              A1
FRC J1059-6117  10 59 39.88 -61 17 25.92   0.88  0.84    34.9  0.3                           A1
FRC J1059-6118  10 59 25.41 -61 18 49.64   1.24  1.08                  6.5  0.2              A1
FRC J1059-6119  10 59 21.67 -61 19 24.61   1.49  1.23                  4.9  0.2              A1
FRC J1059-611A  10 59 22.17 -61 15 43.10   0.83  0.82    20.3  0.1     4.3  0.1  -3.15 0.06  A2
FRC J1059-611C  10 59 43.29 -61 17 08.96   0.84  0.82    22.5  0.1    11.4  0.1  -1.38 0.03  A2
FRC J1059-611F  10 59 27.89 -61 18 30.56   0.85  0.83    28.0  0.2                           A1
FRC J1059-6120  10 59 14.34 -61 20 39.34   0.94  0.89    20.7  0.2                           A1
FRC J1059-6615  10 59 15.71 -66 15 54.21   1.00  0.96    16.0  0.3 >  13.1  0.7              A2
FRC J1059-6619  10 59 26.45 -66 19 58.59   0.87  0.85    15.5  0.1     7.4  0.1  -1.50 0.04  A2
FRC J1059-6621  10 59 24.54 -66 21 38.11   3.65  3.01                  1.3  0.2              A2
FRC J1059-6622  10 59 23.98 -66 22 45.30   2.15  2.15     1.5  0.2                           A2
FRC J1102-7726  11 02 08.46 -77 26 06.72   1.12  1.38     9.3  0.5                           A4
FRC J1103-6036  11 03 56.37 -60 36 10.43   4.21  0.87 >   1.1  0.2    12.0  0.2   4.85 0.40  A4
FRC J1104-6027  11 04 44.74 -60 27 54.57   2.75  2.61     4.5  0.4                           A2
FRC J1104-6045  11 04 55.75 -60 45 58.37   1.08  1.03    26.6  0.6    10.7  0.7  -1.85 0.18  A2
FRC J1104-6109  11 04 38.70 -61 09 24.33   0.80  0.80   151.3  0.4    58.4  1.0  -1.93 0.04  A2
FRC J1104-6120  11 04 45.03 -61 20 02.58   1.10  1.08    14.1  0.3     5.7  0.5  -1.84 0.22  A2
FRC J1105+4416  11 05 59.52 +44 16 48.19   0.30  0.30              >   6.0  0.1              V2
FRC J1105+4417  11 05 32.08 +44 17 57.25   0.30  0.30 >   5.1  0.1 >   6.6  0.1              V2
FRC J1105-6027  11 05 49.65 -60 27 24.17   0.97  0.95    28.8  0.5                           A2
FRC J1105-6041  11 05 13.61 -60 41 48.24   1.68  1.61     4.4  0.2                           A2
FRC J1105-6042  11 05 04.28 -60 42 33.80   2.70  2.68                  1.8  0.2              A2
FRC J1112+1038  11 12 51.32 +10 38 54.78   0.30  0.30 >   4.2  0.1 >   6.9  0.1              V2
FRC J1117+0222  11 17 58.72 +02 22 00.98   2.15  1.97    24.0  1.3                           A4
FRC J1119-2201  11 19 39.78 -22 01 43.68   4.39  3.54     2.4  0.3                           A2
FRC J1119-2211  11 19 35.33 -22 11 32.22   2.35  1.91     3.4  0.2     2.2  0.2  -0.88 0.30  A2
FRC J1120+0704  11 20 38.49 +07 04 50.65   1.95  2.25 >   9.1  0.5 >   5.9  0.4              A4
FRC J1120-2153  11 20 15.56 -21 53 12.59   0.93  0.90    37.0  0.5 >   4.6  0.9              A2
FRC J1120-2159  11 20 09.78 -21 59 36.41   0.84  0.82    30.8  0.2    14.1  0.2  -1.59 0.04  A1
FRC J1120-2201  11 20 12.39 -22 01 32.84   1.44  1.25                  7.0  0.4              A2
FRC J1120-2208  11 20 04.56 -22 08 52.53   0.91  1.48     7.5  0.4     6.8  0.5  -0.20 0.26  A4
FRC J1120-2649  11 20 22.51 -26 49 34.37   2.51  1.84    20.1  1.1                           A3
FRC J1124-4603  11 24 21.63 -46 03 32.60   3.01  0.99     2.3  0.4                           A4
FRC J1132-4742  11 32 14.59 -47 42 50.58   3.55  2.99     2.0  0.2                           A3
FRC J1137-6233  11 37 58.16 -62 33 40.20   1.54  1.27                  2.6  0.1              A2
FRC J1138-6233  11 38 07.99 -62 33 43.72   1.04  0.99     7.2  0.1     2.8  0.2  -1.92 0.17  A2
FRC J1138-6235  11 38 15.57 -62 35 44.18   1.11  1.04     5.5  0.1     2.2  0.1  -1.86 0.13  A1
FRC J1139-6942  11 39 52.51 -69 42 30.45   0.98  0.82    11.6  0.4                           A4
FRC J1141-1404  11 41 17.28 -14 04 47.44   2.55  0.93    42.1  2.9                           A4
FRC J1142-6928  11 42 18.37 -69 28 53.00   2.15  2.15     1.1  0.2                           A4
FRC J1151-4822  11 51 38.08 -48 22 04.00   2.15  2.15 >   2.0  0.2 >   2.0  0.2              A3
FRC J1155-1112  11 55 35.77 -11 12 42.08   1.07  0.99    20.8  0.3 >   2.2  0.2              A3
FRC J1155-1117  11 55 36.40 -11 17 29.53   1.58  1.34    45.1  1.4                           A3
FRC J1156-2248  11 56 22.74 -22 48 28.89   1.65  1.31    14.4  0.5                           A3
FRC J1202-6236  12 02 21.52 -62 36 44.15   0.98  0.93    35.2  0.5                           A2
FRC J1203-174A  12 03 42.89 -17 49 20.71   0.84  1.13     3.3  0.3     2.6  0.4  -0.48 0.50  A4
FRC J1206-6858  12 06 39.74 -68 58 42.62   0.82  1.87     2.1  0.2                           A4
FRC J1207-5230  12 07 44.47 -52 30 51.20   2.15  2.15 >   2.6  0.2 >   1.6  0.4              A4
FRC J1208-7133  12 08 33.54 -71 33 19.30   2.15  2.15     1.2  0.2                           A4
FRC J1209-6244  12 09 55.54 -62 44 21.65   0.80  0.80   227.4  0.5                           A2
FRC J1209-6248  12 09 52.67 -62 48 49.52   1.15  0.88              >  43.9  1.2              A2
FRC J1209-6249  12 09 40.67 -62 49 26.63   0.82  0.84              > 129.4  1.3              A2
FRC J1209-6852  12 09 22.34 -68 52 33.05   1.72  1.72     3.8  0.3                           A4
FRC J1209-6903  12 09 27.23 -69 03 45.32   0.81  1.07     2.8  0.2     4.0  0.6   0.72 0.45  A4
FRC J1210+6422  12 10 31.64 +64 22 17.51   0.30  0.30 >  26.3  0.1 >  11.8  0.1              V2
FRC J1210-5221  12 10 21.55 -52 21 44.29   1.48  1.27     4.5  0.3                           A4
FRC J1210-6249  12 10 00.56 -62 49 53.43   0.80  0.80 > 223.5  0.3 >  17.3  0.7              A4
FRC J1213-2612  12 13 51.35 -26 12 48.60   2.15  2.15              >   2.4  0.3              A4
FRC J1213-2613  12 13 44.17 -26 13 44.80   2.15  2.15 >   1.7  0.3                           A4
FRC J1213-4405  12 13 55.65 -44 05 48.30   2.15  2.15     1.6  0.2                           A1
FRC J1215-2325  12 15 05.98 -23 25 59.00   2.15  2.15 >   1.4  0.2                           A3
FRC J1220+7957  12 20 15.30 +79 57 37.35   0.30  0.30 >   5.3  0.1                           V2
FRC J1223-3013  12 23 06.11 -30 13 58.60   2.15  2.15 >   1.3  0.2                           A3
FRC J1225+2956  12 25 42.22 +29 56 16.10   0.30  0.30     2.8  0.1                           V2
FRC J1228-4852  12 28 06.09 -48 52 20.31   5.33  3.83     2.6  0.3                           A1
FRC J1228-4855  12 28 20.83 -48 55 37.02   1.12  1.06    14.2  0.4 >        0.1              A2
FRC J1230-5112  12 30 53.87 -51 12 33.80   2.15  2.15     1.3  0.1     2.9  0.1   1.63 0.23  A4
FRC J1231+1652  12 31 46.04 +16 52 23.50   0.30  0.30 >   8.1  0.1                           V2
FRC J1232+4821  12 32 34.80 +48 21 32.96   0.30  0.30 >  22.3  0.1 >  77.4  0.1              V2
FRC J1234-7040  12 34 58.12 -70 40 25.21   3.37  3.19     4.5  0.7                           A4
FRC J1235-705A  12 35 30.79 -70 50 35.48   1.12  0.83     1.7  0.2                           A4
FRC J1235-7100  12 35 36.57 -71 00 54.61   0.85  1.06     8.3  0.3 >  12.4  1.8              A4
FRC J1237-7057  12 37 23.40 -70 57 46.58   0.80  0.81     3.9  0.2     3.6  0.3  -0.16 0.27  A4
FRC J1243-6236  12 43 31.47 -62 36 12.78   0.80  0.80    92.9  0.1    95.8  0.1   0.06 0.00  A2
FRC J1256-8146  12 56 17.68 -81 46 42.99   2.19  0.88     4.4  0.3                           A4
FRC J1305-6038  13 05 29.67 -60 38 22.12   4.70  3.81     1.4  0.2                           A2
FRC J1305-6052  13 05 14.88 -60 52 47.87   2.75  2.28     3.7  0.3                           A2
FRC J1306+8513  13 06 18.90 +85 13 31.45   0.30  0.30 >   5.0  0.1                           V2
FRC J1306-6051  13 06 19.39 -60 51 05.40   2.15  2.15     1.0  0.1                           A2
FRC J1309-6232  13 09 46.48 -62 32 30.50   2.15  2.15                  3.0  0.3              A1
FRC J1309-6233  13 09 51.29 -62 33 57.20   2.15  2.15                  2.2  0.3              A1
FRC J1310-3428  13 10 56.29 -34 28 11.45   2.10  1.48     4.7  0.2     2.7  0.3  -1.13 0.31  A2
FRC J1310-6222  13 10 11.17 -62 22 38.75   1.60  1.38                  5.2  0.3              A2
FRC J1310-6223  13 10 19.53 -62 23 18.02   1.34  1.15                  5.5  0.2              A2
FRC J1310-6226  13 10 17.13 -62 26 01.80   2.15  2.15                  2.9  0.4              A2
FRC J1310-6228  13 10 39.69 -62 28 53.70   1.44  1.25              >  21.0  1.0              A2
FRC J1310-6229  13 10 52.82 -62 29 30.54   1.10  0.99                  9.5  0.3              A2
FRC J1310-622A  13 10 41.56 -62 26 33.09   2.20  1.35 >   5.7  0.2                           A2
FRC J1310-6230  13 10 49.83 -62 30 52.30   2.15  2.15              >   1.3  0.2              A2
FRC J1310-6231  13 10 04.71 -62 31 07.99   0.96  0.89                 12.3  0.3              A2
FRC J1310-6232  13 10 56.17 -62 32 32.84   0.88  0.86                 22.3  0.3              A2
FRC J1310-6233  13 10 23.57 -62 33 40.97   0.84  0.82    97.7  0.5                           A2
FRC J1310-6234  13 10 16.65 -62 34 51.70   2.15  2.15                 29.9  1.7              A2
FRC J1310-6235  13 10 09.58 -62 35 54.09   0.81  0.81                 50.0  0.2              A2
FRC J1310-6236  13 10 42.86 -62 36 48.82   0.97  0.86 >  38.3  0.3                           A2
FRC J1310-6237  13 10 02.63 -62 37 16.07   0.82  0.81   102.2  0.4                           A2
FRC J1310-6238  13 10 20.79 -62 38 14.97   0.82  0.81                 49.5  0.3              A2
FRC J1310-6239  13 10 25.61 -62 39 29.70   2.15  2.15    31.9  4.4                           A2
FRC J1310-623A  13 10 45.78 -62 31 43.70   2.15  2.15 >   6.6  0.9                           A2
FRC J1310-623C  13 10 41.87 -62 33 04.92   0.84  0.82              > 135.4  1.1              A2
FRC J1310-623F  13 10 41.33 -62 34 21.20   2.15  2.15 >   5.6  0.9                           A2
FRC J1310-623J  13 10 53.02 -62 36 42.64   5.13  2.26              >   9.2  1.4              A2
FRC J1310-623O  13 10 46.77 -62 37 01.77   0.83  0.82   129.4  0.6                           A2
FRC J1310-623U  13 10 25.07 -62 38 13.74   0.81  0.80   148.4  0.4                           A2
FRC J1310-6240  13 10 39.12 -62 40 24.77   2.61  1.53              >  18.1  1.2              A2
FRC J1310-6241  13 10 29.13 -62 41 31.47   2.39  1.66              >  17.2  1.2              A2
FRC J1311+8506  13 11 27.68 +85 06 14.25   0.30  0.30 >   7.6  0.1                           V2
FRC J1311-3418  13 11 30.70 -34 18 15.71   3.02  2.22     4.6  0.3                           A2
FRC J1311-3421  13 11 40.16 -34 21 04.68   6.01  3.99     1.4  0.2                           A2
FRC J1311-3432  13 11 18.38 -34 32 27.80   2.15  2.15     1.0  0.2                           A2
FRC J1311-3434  13 11 11.99 -34 34 07.52   2.82  1.97     4.0  0.2                           A2
FRC J1311-3438  13 11 04.25 -34 38 26.84   4.93  3.23     5.2  0.6                           A2
FRC J1311-343A  13 11 57.96 -34 38 19.17   2.80  1.89    14.0  0.9     8.4  0.3  -1.04 0.20  A2
FRC J1311-6226  13 11 24.67 -62 26 59.02   2.98  1.61 >  10.9  0.4                           A2
FRC J1311-622F  13 11 54.25 -62 29 56.05   6.08  3.92 >  18.0  0.4                           A2
FRC J1311-6233  13 11 11.59 -62 33 23.92   0.89  0.85              >  67.0  0.9              A2
FRC J1311-6236  13 11 13.42 -62 36 32.70   2.15  2.15              >   1.3  0.2              A2
FRC J1311-6237  13 11 44.03 -62 37 25.00   2.15  2.15 >   6.5  1.2                           A2
FRC J1311-6238  13 11 13.86 -62 38 39.31   3.30  2.02 >   7.6  0.4                           A2
FRC J1311-623B  13 11 38.74 -62 31 48.52   0.80  0.80                731.4  1.1              A3
FRC J1311-623E  13 11 49.14 -62 32 28.40   2.15  2.15 >  19.1  3.4                           A2
FRC J1311-623F  13 11 23.55 -62 33 25.65   1.10  1.02 >  24.7  0.4                           A2
FRC J1311-623J  13 11 21.48 -62 34 38.90   2.15  2.15   292.6 16.8                           A2
FRC J1311-623K  13 11 24.31 -62 34 48.42   1.08  0.88 >  26.6  0.4                           A2
FRC J1311-623L  13 11 27.51 -62 34 59.19   0.92  0.89   902.4  3.7                           A2
FRC J1311-623M  13 11 27.64 -62 34 31.55   4.24  2.96 >   9.2  0.4                           A2
FRC J1311-623N  13 11 57.25 -62 34 22.44   2.40  1.57 >  27.1  0.4                           A2
FRC J1311-623O  13 11 51.61 -62 36 32.37   1.18  1.16 >  24.6  0.4                           A2
FRC J1311-6242  13 11 17.36 -62 42 06.40   2.15  2.15              >   1.4  0.2              A2
FRC J1311-6243  13 11 13.51 -62 43 20.56   5.21  3.65 >   1.8  0.6                           A2
FRC J1311-6244  13 11 13.60 -62 44 22.47   4.43  2.44              >  11.0  1.5              A2
FRC J1311-624A  13 11 16.21 -62 43 52.67   1.12  1.48              >  42.5  1.5              A2
FRC J1311-624C  13 11 17.74 -62 44 46.07   2.40  1.82 >   7.4  0.3                           A2
FRC J1312-3420  13 12 22.35 -34 20 31.83   1.52  1.16     9.8  0.3                           A2
FRC J1312-6236  13 12 22.39 -62 36 03.60   2.15  2.15              >   4.0  0.5              A2
FRC J1312-6239  13 12 03.80 -62 39 09.94   0.86  0.84 >  78.8  0.6                           A2
FRC J1312-623A  13 12 38.19 -62 33 05.80   2.15  2.15              >   2.4  0.4              A2
FRC J1312-623C  13 12 11.02 -62 34 44.37   2.22  1.06              >  26.5  1.1              A2
FRC J1312-623D  13 12 29.37 -62 34 28.73   0.80  0.80  1766.0  7.9 >  13.5  1.6              A3
FRC J1312-623E  13 12 31.30 -62 34 35.92   0.84  0.81 >  96.8  0.5 >  10.9  0.4              A2
FRC J1312-623F  13 12 34.16 -62 34 32.66   0.82  0.81 > 200.1  0.6 >  10.9  0.4              A2
FRC J1312-623J  13 12 23.66 -62 36 35.50   1.59  1.39 >  15.4  0.6                           A2
FRC J1312-623K  13 12 39.54 -62 36 15.50   2.15  2.15              >   2.9  0.4              A2
FRC J1313-2348  13 13 00.78 -23 48 33.38   2.31  1.76     3.3  0.2                           A1
FRC J1313-6229  13 13 01.15 -62 29 52.95   5.71  1.89              >  14.1  1.5              A2
FRC J1316+8508  13 16 38.77 +85 08 47.67   0.30  0.30 >   5.5  0.1                           V2
FRC J1316-6302  13 16 39.20 -63 02 21.10   2.15  2.15                  1.9  0.2              A2
FRC J1316-6304  13 16 34.39 -63 04 04.39   0.93  0.92     8.5  0.1     5.2  0.1  -1.00 0.06  A2
FRC J1316-630C  13 16 40.43 -63 04 30.46   3.05  2.75                  1.2  0.1              A2
FRC J1317-6300  13 17 09.90 -63 00 53.34   0.89  0.87    21.3  0.2    18.0  0.5  -0.34 0.08  A1
FRC J1317-6301  13 17 01.95 -63 01 20.97   1.34  1.25     8.6  0.2                           A2
FRC J1317-6304  13 17 19.79 -63 04 02.14   1.60  1.56     4.1  0.2     3.9  0.2  -0.10 0.20  A1
FRC J1317-630A  13 17 35.61 -63 04 34.67   1.86  1.55                  4.5  0.3              A1
FRC J1317-6321  13 17 30.41 -63 21 43.59   1.20  0.81     3.3  0.2     3.3  0.6   0.00 0.49  A4
FRC J1318-6318  13 18 57.88 -63 18 56.80   1.08  1.57     3.2  0.2                           A4
FRC J1323-3849  13 23 03.63 -38 49 04.86   2.61  2.54 >   4.3  0.2                           A3
FRC J1325-4642  13 25 54.88 -46 42 57.90   2.15  2.15 >   4.8  0.2 >   1.7  0.2              A3
FRC J1329-0535  13 29 44.29 -05 35 43.06   1.17  3.70     1.5  0.4                           A4
FRC J1329-0547  13 29 47.63 -05 47 01.67   1.55  1.51    32.6  2.4                           A4
FRC J1329-6105  13 29 48.38 -61 05 08.73   0.94  0.89    18.9  0.2     8.6  0.6  -1.60 0.16  A1
FRC J1335-4057  13 35 53.58 -40 57 50.70   2.15  2.15     1.6  0.2                           A2
FRC J1335-4100  13 35 44.15 -41 00 08.90   2.70  2.42                  1.0  0.1              A2
FRC J1335-4101  13 35 45.20 -41 01 16.78   1.39  1.22     7.0  0.2 >        0.1              A2
FRC J1335-4105  13 35 46.53 -41 05 50.70   2.68  2.34     4.2  0.3                           A2
FRC J1335-5700  13 35 58.68 -57 00 54.61   0.94  0.91     7.7  0.1     6.5  0.1  -0.34 0.06  A2
FRC J1336-4055  13 36 00.55 -40 55 14.03   2.29  1.88     2.3  0.1                           A2
FRC J1336-4058  13 36 02.98 -40 58 00.03   0.82  0.82    16.6  0.1     9.0  0.1  -1.24 0.03  A2
FRC J1336-4059  13 36 14.83 -40 59 36.40   1.79  1.57     2.8  0.1                           A2
FRC J1336-405C  13 36 11.32 -40 58 24.40   2.46  2.09                  1.1  0.1              A2
FRC J1336-405D  13 36 12.60 -40 58 51.33   0.85  0.83    13.3  0.1     9.9  0.1  -0.60 0.04  A2
FRC J1336-405E  13 36 15.56 -40 58 02.30   1.82  1.53     3.0  0.1                           A2
FRC J1336-4100  13 36 13.48 -41 00 46.35   2.50  2.15     5.5  0.4                           A2
FRC J1336-4102  13 36 20.71 -41 02 32.60   1.20  1.11    12.6  0.3                           A2
FRC J1336-410A  13 36 22.41 -41 00 30.30   2.28  1.91     3.2  0.2                           A2
FRC J1336-5659  13 36 04.36 -56 59 11.76   3.02  2.61                  1.3  0.2              A2
FRC J1336-5701  13 36 39.82 -57 01 39.74   3.83  3.18     3.9  0.4                           A2
FRC J1340-0415  13 40 38.60 -04 15 15.64   1.49  1.34     4.8  0.2     3.7  0.5  -0.53 0.36  A1
FRC J1348-5825  13 48 05.41 -58 25 59.67   0.88  1.36     3.4  0.2     4.5  0.5   0.57 0.35  A4
FRC J1349-5826  13 49 15.88 -58 26 25.82   1.14  0.94     2.6  0.2                           A4
FRC J1349-5840  13 49 59.74 -58 40 42.80   2.15  2.15 >   1.6  0.2                           A4
FRC J1349-5841  13 49 36.24 -58 41 03.81   2.44  0.95     3.5  0.4                           A4
FRC J1349-6224  13 49 43.88 -62 24 01.53   1.60  0.82     5.3  0.3     4.1  0.2  -0.52 0.21  A4
FRC J1350-2742  13 50 26.34 -27 42 03.53   1.79  1.29    16.4  0.6                           A2
FRC J1351-1517  13 51 12.38 -15 17 55.63   5.31  1.38     3.2  0.6                           A4
FRC J1351-1530  13 51 17.43 -15 30 15.27   0.92  0.81    16.9  0.4 >   3.9  0.4              A4
FRC J1351-2742  13 51 52.72 -27 42 28.80   2.15  2.15 >   1.2  0.2                           A2
FRC J1351-2748  13 51 46.91 -27 48 22.64   3.33  2.28     2.3  0.2     2.0  0.2  -0.28 0.38  A2
FRC J1352-1511  13 52 15.74 -15 11 52.90   2.15  2.15     1.3  0.2                           A4
FRC J1353-6630  13 53 57.22 -66 30 46.40   1.28  3.51 >   5.3  0.3 >   6.2  0.5              A4
FRC J1359-6026  13 59 03.79 -60 26 48.49   1.53  1.33     5.8  0.2                           A1
FRC J1359-6027  13 59 16.59 -60 27 43.84   2.18  2.08                  2.1  0.2              A2
FRC J1359-6029  13 59 12.75 -60 29 11.01   2.71  2.83     2.3  0.2     1.7  0.2  -0.61 0.42  A2
FRC J1359-602A  13 59 24.76 -60 27 06.74   2.25  2.14     2.7  0.2                           A2
FRC J1359-602B  13 59 38.16 -60 27 35.34   2.56  2.18              >   6.2  0.7              A2
FRC J1359-602C  13 59 25.24 -60 29 08.10   2.15  2.15     1.5  0.2                           A2
FRC J1400-1440  14 00 05.01 -14 40 19.89   2.07  1.86     3.3  0.2     2.0  0.3  -1.02 0.43  A2
FRC J1400-1443  14 00 14.03 -14 43 59.39   2.90  2.42     3.3  0.3                           A2
FRC J1400-1449  14 00 19.21 -14 49 52.34   2.60  2.38     5.3  0.4                           A2
FRC J1403-5232  14 03 15.03 -52 32 08.60   2.15  2.15     1.7  0.2                           A2
FRC J1403-5234  14 03 18.44 -52 34 50.18   1.70  1.63                  4.8  0.4              A2
FRC J1403-5236  14 03 13.96 -52 36 25.13   1.48  1.37                  3.5  0.2              A2
FRC J1403-523D  14 03 23.35 -52 37 57.82   0.81  0.82    44.5  0.2    24.7  0.1  -1.20 0.02  A2
FRC J1403-523E  14 03 33.83 -52 37 25.45   1.79  1.79                  2.3  0.2              A2
FRC J1403-523J  14 03 22.62 -52 39 02.87   2.17  2.37     2.5  0.2                           A2
FRC J1403-523K  14 03 33.17 -52 39 09.73   1.38  1.32                  3.6  0.2              A2
FRC J1403-524A  14 03 17.92 -52 43 02.40   2.15  2.15     1.8  0.2                           A2
FRC J1403-6115  14 03 30.29 -61 15 59.07   0.92  0.83              >  94.9  1.2              A2
FRC J1404-6116  14 04 17.08 -61 16 25.80   2.15  2.15              >  17.3  2.5              A2
FRC J1404-6117  14 04 56.49 -61 17 24.24   0.82  0.81   116.3  0.5                           A2
FRC J1404-6118  14 04 24.28 -61 18 49.50   2.15  2.15 >  38.7  5.3                           A2
FRC J1404-6119  14 04 26.09 -61 19 47.44   1.30  0.95              >  40.0  1.2              A2
FRC J1404-611A  14 04 39.49 -61 18 43.35   0.81  0.80                200.1  1.1              A2
FRC J1404-611B  14 04 41.77 -61 18 25.46   1.41  1.01              >  29.1  1.0              A2
FRC J1404-611C  14 04 49.95 -61 18 26.20   2.02  3.11              >  30.2  1.6              A2
FRC J1404-611D  14 04 57.81 -61 18 55.39   2.20  1.43              >  26.1  1.1              A2
FRC J1404-611F  14 04 31.54 -61 19 26.49   0.87  0.84              >  99.3  1.2              A2
FRC J1404-611G  14 04 34.24 -61 19 34.52   0.83  0.81              > 115.9  0.9              A2
FRC J1404-611H  14 04 37.28 -61 19 23.19   1.26  0.97              >  34.6  1.1              A2
FRC J1404-611I  14 04 43.59 -61 19 54.84   1.45  1.12 >   8.6  0.2                           A2
FRC J1404-6120  14 04 43.41 -61 20 58.50   2.15  2.15              >  28.0  2.5              A2
FRC J1404-6121  14 04 37.04 -61 21 00.93   0.98  0.97              >  53.6  1.1              A2
FRC J1404-6122  14 04 28.24 -61 22 07.05   0.81  0.80                 75.2  0.3              A2
FRC J1404-6123  14 04 59.84 -61 23 32.45   3.20  2.58              >  34.6  1.3              A2
FRC J1404-6124  14 04 32.36 -61 24 10.00   0.84  0.83    72.7  0.5                           A2
FRC J1404-6126  14 04 29.73 -61 26 32.95   0.97  0.92    25.9  0.4                           A2
FRC J1404-6128  14 04 54.57 -61 28 29.25   1.17  1.01    11.2  0.2                           A2
FRC J1404-612A  14 04 54.96 -61 20 03.28   0.80  0.80  1484.8  1.0  1939.5  1.8   0.54 0.00  A4
FRC J1404-612C  14 04 38.12 -61 21 22.87   0.82  0.81   382.5  1.7                           A2
FRC J1404-612D  14 04 50.14 -61 21 17.07   0.83  0.83              > 130.6  1.1              A2
FRC J1404-612E  14 04 52.31 -61 21 47.08   0.87  0.87              >  75.5  1.1              A2
FRC J1404-612F  14 04 41.22 -61 22 48.17   0.83  0.83              > 273.1  1.7              A2
FRC J1404-612G  14 04 45.69 -61 22 29.79   0.83  0.82 >  96.4  0.4                           A2
FRC J1404-612J  14 04 46.19 -61 26 01.41   4.44  2.36              >  13.4  1.0              A2
FRC J1405-6113  14 05 07.90 -61 13 59.90   2.15  2.15    31.7  5.3                           A2
FRC J1405-6115  14 05 38.53 -61 15 29.84   1.34  1.14     8.6  0.2                           A2
FRC J1405-6118  14 05 00.48 -61 18 18.20   2.15  2.15              >   2.7  0.4              A2
FRC J1405-611A  14 05 26.33 -61 16 59.56   0.87  0.83    73.3  0.6                           A2
FRC J1405-611C  14 05 04.33 -61 17 20.15   0.96  1.16              >  46.1  1.4              A2
FRC J1405-611D  14 05 05.17 -61 17 45.35   1.25  1.01   100.1  1.1                           A2
FRC J1405-611E  14 05 37.10 -61 17 42.39   1.02  0.94    17.5  0.3                           A2
FRC J1405-611F  14 05 23.55 -61 19 02.74   0.85  0.82   139.0  0.8                           A2
FRC J1405-6121  14 05 03.33 -61 21 46.33   0.84  0.82                 45.2  0.4              A2
FRC J1405-6122  14 05 10.79 -61 22 10.89   0.84  0.82   414.5  2.2                           A2
FRC J1405-6123  14 05 03.22 -61 23 05.52   1.11  1.05              >  36.4  1.1              A2
FRC J1405-6128  14 05 37.03 -61 28 35.93   1.38  1.10    10.2  0.2                           A2
FRC J1405-612A  14 05 16.94 -61 20 19.60   1.15  1.18              >  30.5  1.1              A2
FRC J1405-612B  14 05 43.11 -61 20 52.48   1.43  1.22 >   7.4  0.3                           A2
FRC J1405-612C  14 05 04.49 -61 21 24.03   1.70  1.50              >  20.6  1.1              A2
FRC J1405-612D  14 05 12.55 -61 21 44.47   0.82  0.81    63.8  0.3                           A2
FRC J1405-612E  14 05 13.19 -61 21 14.34   3.86  2.83   227.1  1.4 >  20.1  2.5              A2
FRC J1405-612F  14 05 39.11 -61 23 43.45   1.45  1.17    17.0  0.6                           A2
FRC J1405-612J  14 05 57.85 -61 28 48.95   1.28  1.03     8.1  0.2                           A2
FRC J1406-6117  14 06 47.86 -61 17 22.25   0.89  0.86    50.1  0.6                           A2
FRC J1406-6118  14 06 12.83 -61 18 12.30   2.15  2.15              >   2.3  0.4              A2
FRC J1406-6120  14 06 00.78 -61 20 59.25   1.59  1.27                 11.2  0.6              A2
FRC J1406-6122  14 06 42.95 -61 22 40.22   1.17  1.02                  6.6  0.2              A2
FRC J1406-6123  14 06 21.80 -61 23 04.77   1.47  1.20                  4.4  0.2              A2
FRC J1406-6124  14 06 23.83 -61 24 55.37   1.26  1.08                 10.9  0.4              A2
FRC J1406-6125  14 06 28.64 -61 25 44.50   1.08  0.91 >  13.0  0.2                           A2
FRC J1406-6127  14 06 03.16 -61 27 25.18   1.68  1.35                  3.1  0.2              A2
FRC J1406-6128  14 06 26.88 -61 28 13.35   1.33  1.12    10.7  0.3                           A2
FRC J1406-612A  14 06 35.51 -61 25 43.90   2.15  2.15    19.8  3.4                           A2
FRC J1406-612C  14 06 36.59 -61 27 06.93   1.45  1.19    13.1  0.4                           A2
FRC J1407-6118  14 07 16.60 -61 18 20.55   0.95  0.89    87.4  1.0                           A2
FRC J1407-6119  14 07 14.81 -61 19 41.62   0.86  0.84    96.2  0.7                           A2
FRC J1407-6121  14 07 09.70 -61 21 46.57   0.97  0.90    56.8  0.5                           A2
FRC J1411+7417  14 11 04.58 +74 17 21.48   0.30  0.30     3.6  0.2                           V1
FRC J1412+7404  14 12 13.43 +74 04 28.76   0.30  0.30    30.1  0.3                           V2
FRC J1412+7411  14 12 05.11 +74 11 21.07   0.30  0.30     6.1  0.1                           V2
FRC J1412-5736  14 12 58.22 -57 36 02.76   4.34  1.87     7.8  0.9                           A4
FRC J1412-6526  14 12 18.85 -65 26 24.53   6.86  3.31              >   6.5  1.2              A2
FRC J1414-6523  14 14 33.89 -65 23 52.83   2.19  1.79     5.2  0.2                           A2
FRC J1417-4349  14 17 18.04 -43 49 16.00   2.15  2.15 >   2.1  0.2                           A1
FRC J1420-2429  14 20 27.14 -24 29 44.59   0.81  0.83                  4.7  0.3              A4
FRC J1422-6128  14 22 40.30 -61 28 38.61   2.74  2.07     4.1  0.3                           A2
FRC J1422-6138  14 22 05.90 -61 38 06.50   2.15  2.15     1.1  0.2                           A2
FRC J1424-6133  14 24 05.23 -61 33 56.30   2.15  2.15     1.2  0.2                           A2
FRC J1425-7833  14 25 42.07 -78 33 05.70   2.15  2.15     1.8  0.3                           A2
FRC J1430-4427  14 30 32.68 -44 27 07.70   2.15  2.15 >   1.1  0.2                           A3
FRC J1440-3842  14 40 49.43 -38 42 16.12   3.62  3.46    51.2  2.4 >   2.1  0.2              A4
FRC J1446-5754  14 46 10.11 -57 54 54.89   1.15  1.04     4.7  0.1     3.4  0.1  -0.66 0.10  A2
FRC J1456-6035  14 56 47.30 -60 35 21.50   2.15  2.15     1.6  0.2                           A4
FRC J1457-2125  14 57 54.17 -21 25 00.69   5.49  2.51 >   1.3  0.2                           A2
FRC J1457-6038  14 57 41.18 -60 38 53.30   2.15  2.15              >   2.6  0.4              A4
FRC J1458-2126  14 58 37.92 -21 26 52.67   3.32  2.28              >   4.4  0.6              A2
FRC J1458-2129  14 58 58.91 -21 29 30.97   2.11  1.78     6.7  0.4                           A2
FRC J1459-2120  14 59 12.00 -21 20 17.82   2.42  1.93     3.3  0.2                           A2
FRC J1459-2122  14 59 13.20 -21 22 23.27   3.11  2.36                  1.6  0.2              A2
FRC J1459-2126  14 59 03.55 -21 26 58.90   2.66  2.15                  2.2  0.2              A2
FRC J1459-212A  14 59 16.54 -21 22 32.47   3.33  2.54                  1.8  0.2              A2
FRC J1502+5544  15 02 05.38 +55 44 12.48   0.30  0.30     4.3  0.2                           V1
FRC J1502+5548  15 02 38.09 +55 48 11.25   0.30  0.30     3.1  0.3                           V1
FRC J1503-1543  15 03 37.23 -15 43 01.00   1.16  1.20     3.0  0.2                           A4
FRC J1503-1546  15 03 50.25 -15 46 14.25   0.82  1.52    10.1  0.5                           A4
FRC J1506-0331  15 06 42.87 -03 31 03.21   2.40  2.69     4.6  0.4                           A4
FRC J1506-0343  15 06 55.97 -03 43 31.70   2.15  2.15     1.7  0.2 >   1.4  0.2              A4
FRC J1506-6231  15 06 36.56 -62 31 04.86   4.36  3.39     1.2  0.1                           A2
FRC J1508-6220  15 08 24.45 -62 20 34.10   2.15  2.15     1.0  0.1                           A2
FRC J1509-5759  15 09 36.02 -57 59 14.99   0.87  0.84   206.3  1.3                           A3
FRC J1511-6253  15 11 48.49 -62 53 16.13   4.00  3.23     1.7  0.2     1.2  0.2  -0.71 0.58  A2
FRC J1512-2552  15 12 52.10 -25 52 47.12   4.09  2.79     4.4  0.4                           A2
FRC J1512-6243  15 12 18.91 -62 43 01.90   2.15  2.15     1.0  0.1                           A2
FRC J1513-2538  15 13 28.51 -25 38 08.10   1.89  1.41     7.7  0.3     4.2  0.4  -1.23 0.27  A2
FRC J1513-2539  15 13 03.64 -25 39 25.72   1.01  0.91    12.8  0.2    13.0  0.3   0.03 0.08  A2
FRC J1513-2554  15 13 44.86 -25 54 29.74   1.97  1.47     4.1  0.2     3.4  0.2  -0.38 0.22  A2
FRC J1513-2558  15 13 53.20 -25 58 30.34   0.87  0.84    82.2  0.8 >   5.7  1.1              A2
FRC J1514-2545  15 14 09.99 -25 45 07.10   2.15  2.15     0.8  0.1     1.5  0.2   1.28 0.52  A2
FRC J1514-2546  15 14 07.03 -25 46 43.56   3.70  2.73     2.0  0.2     1.2  0.2  -1.04 0.54  A2
FRC J1519-5235  15 19 25.83 -52 35 50.30   2.15  2.15 >   2.2  0.2                           A1
FRC J1527-5846  15 27 35.92 -58 46 17.69   0.88  0.86    10.3  0.1     6.7  0.1  -0.87 0.05  A2
FRC J1527-5847  15 27 28.93 -58 47 20.33   2.37  1.99                  1.2  0.1              A2
FRC J1527-5848  15 27 49.59 -58 48 42.40   2.15  2.15     1.1  0.2                           A2
FRC J1528+6739  15 28 26.78 +67 39 28.27   0.30  0.30 >  29.4  0.1                           V2
FRC J1528-285A  15 28 16.96 -28 58 15.73   0.89  0.85    74.8  0.6    23.4  0.3  -2.36 0.04  A3
FRC J1528-5842  15 28 04.11 -58 42 55.07   2.94  2.51     2.2  0.2                           A1
FRC J1533-5238  15 33 25.45 -52 38 14.82   3.54  2.68 >   2.7  0.2                           A3
FRC J1535-4940  15 35 37.72 -49 40 30.38   1.52  1.20              >  14.8  0.7              A2
FRC J1535-4942  15 35 58.88 -49 42 58.78   0.88  0.84    16.1  0.1     9.1  0.2  -1.16 0.06  A2
FRC J1535-4943  15 35 59.31 -49 43 28.20   2.15  2.15 >   1.0  0.2                           A2
FRC J1535-4944  15 35 46.46 -49 44 29.09   2.11  1.82     7.5  0.4                           A2
FRC J1535-494A  15 35 56.32 -49 44 23.56   1.06  0.94                  6.7  0.2              A2
FRC J1535-4954  15 35 50.60 -49 54 54.38   2.04  1.60     3.4  0.2                           A2
FRC J1536-4936  15 36 55.68 -49 36 14.04   3.06  2.76 >   2.1  0.2                           A2
FRC J1536-4937  15 36 15.40 -49 37 35.66   1.72  1.95 >   3.0  0.1                           A2
FRC J1536-4940  15 36 06.76 -49 40 14.40   2.15  2.15 >   2.2  0.3                           A2
FRC J1536-4943  15 36 02.16 -49 43 23.19   1.01  0.92                  5.8  0.1              A2
FRC J1536-4944  15 36 11.11 -49 44 45.46   0.80  0.81    52.3  0.3 >  22.6  0.3              A4
FRC J1536-4945  15 36 12.91 -49 45 18.06   1.26  1.13    36.7  0.9 >   3.0  0.3              A1
FRC J1536-4946  15 36 21.47 -49 46 53.39   1.31  1.14                 16.2  0.7              A2
FRC J1536-4947  15 36 00.76 -49 47 05.34   2.11  1.61     8.7  0.3                           A2
FRC J1536-4949  15 36 35.99 -49 49 20.66   1.12  1.03 >   9.8  0.2                           A2
FRC J1536-494A  15 36 10.28 -49 40 14.46   1.05  0.94    12.0  0.3                           A2
FRC J1536-494C  15 36 26.20 -49 44 05.96   4.05  3.77 >   1.8  0.2                           A2
FRC J1536-494F  15 36 19.03 -49 45 30.01   0.96  0.90                 11.7  0.3              A2
FRC J1536-494G  15 36 58.81 -49 45 14.70   2.15  2.15 >   2.0  0.3                           A2
FRC J1536-494J  15 36 23.85 -49 46 20.14   3.72  2.74     5.3  0.5                           A2
FRC J1536-494K  15 36 56.27 -49 46 50.39   1.15  0.87    15.1  0.5    11.6  0.6  -0.54 0.17  A4
FRC J1536-494O  15 36 03.76 -49 47 10.11   1.26  1.08    11.4  0.2                           A2
FRC J1536-494P  15 36 04.35 -49 47 52.01   1.05  0.97              >  25.5  0.7              A2
FRC J1536-494Q  15 36 20.76 -49 47 54.44   3.15  2.20     6.8  0.6                           A2
FRC J1536-494R  15 36 22.85 -49 47 05.70   2.15  2.15     1.8  0.3                           A2
FRC J1536-494S  15 36 56.01 -49 47 48.99   2.92  2.03     2.5  0.3                           A2
FRC J1536-4954  15 36 11.01 -49 54 10.64   1.30  1.39 >   5.2  0.2                           A2
FRC J1536-4957  15 36 39.36 -49 57 52.03   5.23  3.79     2.9  0.4                           A2
FRC J1537-4949  15 37 35.39 -49 49 10.69   3.35  2.51     2.3  0.2                           A2
FRC J1537-4955  15 37 07.61 -49 55 51.95   2.80  2.11     2.2  0.2     1.6  0.2  -0.65 0.44  A2
FRC J1539-3322  15 39 11.62 -33 22 07.78   1.93  1.56     5.1  0.2     4.7  0.6  -0.17 0.34  A1
FRC J1542-0240  15 42 37.14 -02 40 41.62   5.14  2.44 >   1.9  0.2                           A1
FRC J1544-0243  15 44 17.65 -02 43 20.40   2.15  2.15     1.5  0.3                           A4
FRC J1544-1124  15 44 14.27 -11 24 42.88   0.98  0.91     7.6  0.1     4.4  0.1  -1.11 0.07  A2
FRC J1544-2545  15 44 17.73 -25 45 29.62   4.19  3.19     2.8  0.3                           A2
FRC J1546+0815  15 46 00.67 +08 15 02.76   0.80  0.81    35.0  0.2    25.2  0.9  -0.67 0.08  A4
FRC J1548+1451  15 48 07.18 +14 51 21.27   0.30  0.30              >  14.8  0.5              V1
FRC J1548+1459  15 48 07.35 +14 59 37.15   0.30  0.30     6.0  0.3                           V1
FRC J1548+145A  15 48 08.26 +14 51 16.54   5.30  5.30    15.3  0.5 >  14.3  0.5              V1
FRC J1550+6023  15 50 45.54 +60 23 12.39   0.30  0.30     1.8  0.1                           V2
FRC J1550+6031  15 50 59.97 +60 31 12.30   0.30  0.30     3.2  0.2                           V2
FRC J1550+6036  15 50 10.63 +60 36 23.45   0.30  0.30 >   4.5  0.1                           V2
FRC J1551-5325  15 51 42.46 -53 25 02.04   2.09  2.43              >  10.6  1.1              A2
FRC J1551-5328  15 51 46.01 -53 28 00.27   1.40  1.53              >  14.0  0.8              A2
FRC J1551-5329  15 51 53.14 -53 29 30.74   1.02  0.97    12.1  0.2                           A2
FRC J1551-5330  15 51 37.99 -53 30 56.44   1.40  1.34                  5.2  0.2              A2
FRC J1551-5331  15 51 22.19 -53 31 20.98   0.97  0.95    12.7  0.2                           A2
FRC J1551-5332  15 51 21.09 -53 32 22.32   1.02  0.97    13.0  0.2                           A2
FRC J1551-5333  15 51 12.53 -53 33 23.56   1.33  1.23                  6.2  0.3              A2
FRC J1551-5334  15 51 30.55 -53 34 48.32   0.94  0.91    16.2  0.2     4.4  0.1  -2.65 0.07  A2
FRC J1551-5335  15 51 30.90 -53 35 10.80   1.34  2.14    11.3  0.2     4.4  0.1  -1.92 0.08  A2
FRC J1551-5336  15 51 23.78 -53 36 03.40   1.05  1.01                  5.0  0.1              A2
FRC J1551-5337  15 51 50.54 -53 37 52.63   0.90  0.88    19.5  0.2                           A2
FRC J1551-5338  15 51 36.65 -53 38 31.39   1.53  1.56              >  12.4  0.8              A2
FRC J1551-5339  15 51 38.23 -53 39 34.35   1.47  1.46              >  12.0  0.7              A2
FRC J1551-533A  15 51 55.26 -53 30 23.70   1.52  1.43                  4.5  0.3              A2
FRC J1551-533B  15 51 55.58 -53 30 51.10   0.98  0.97    10.0  0.2                           A2
FRC J1551-533C  15 51 47.57 -53 31 24.80   2.15  2.15                  1.7  0.2              A2
FRC J1551-533F  15 51 21.88 -53 32 52.60   2.15  2.15                  2.1  0.3              A2
FRC J1551-533G  15 51 30.66 -53 32 30.86   1.81  1.66                  2.5  0.2              A2
FRC J1551-533H  15 51 46.35 -53 32 00.95   1.24  1.13    12.9  0.3                           A1
FRC J1551-533I  15 51 49.75 -53 32 48.17   1.01  0.95     9.6  0.1                           A2
FRC J1551-533J  15 51 14.58 -53 33 32.08   1.61  1.43                  5.5  0.3              A2
FRC J1551-533K  15 51 30.75 -53 33 49.92   1.10  1.04     8.6  0.2                           A1
FRC J1551-533L  15 51 38.47 -53 33 26.97   1.91  1.50                  6.1  0.4              A1
FRC J1551-533M  15 51 38.73 -53 33 57.40   0.93  0.90    13.0  0.2                           A2
FRC J1551-533N  15 51 40.47 -53 33 20.58   0.91  0.89    12.8  0.1                           A2
FRC J1551-533O  15 51 41.39 -53 33 07.15   0.92  0.89    15.1  0.2                           A2
FRC J1551-533U  15 51 49.63 -53 34 39.07   1.27  1.17                  4.7  0.2              A2
FRC J1551-5340  15 51 38.04 -53 40 39.40   0.99  0.96    25.6  0.4                           A2
FRC J1551-5341  15 51 45.85 -53 41 58.10   2.15  2.15              >   2.1  0.3              A2
FRC J1552-5330  15 52 12.44 -53 30 57.62   1.30  1.15                 11.2  0.5              A2
FRC J1552-5331  15 52 14.89 -53 31 29.30   1.03  0.99    14.9  0.3                           A2
FRC J1552-5333  15 52 07.49 -53 33 25.02   0.93  0.94    13.3  0.2                           A2
FRC J1552-533A  15 52 07.81 -53 33 51.71   1.08  0.98    20.4  0.4                           A2
FRC J1553-5327  15 53 19.61 -53 27 55.46   0.99  0.89    34.5  0.4                           A3
FRC J1554-5308  15 54 05.51 -53 08 48.10   0.81  0.81 >  84.3  0.3                           A1
FRC J1554-5311  15 54 06.61 -53 11 39.85   0.80  0.80  3288.9  1.5 >  72.2  0.4              A1
FRC J1554-5317  15 54 57.41 -53 17 45.18   1.04  0.86   120.2  0.6                           A1
FRC J1602+2311  16 02 43.86 +23 11 15.46   0.30  0.30     2.3  0.1                           V1
FRC J1602-6012  16 02 48.18 -60 12 29.05   5.27  3.49    10.1  1.0                           A3
FRC J1614-4452  16 14 36.98 -44 52 08.29   2.05  1.27     4.0  0.4                           A4
FRC J1614-4457  16 14 44.92 -44 57 11.15   4.56  1.00     5.1  0.9                           A4
FRC J1615+4703  16 15 04.88 +47 03 58.40   0.30  0.30     3.6  0.3                           V1
FRC J1616-4445  16 16 46.81 -44 45 53.54   1.80  1.80    14.9  1.3                           A4
FRC J1616-444A  16 16 50.25 -44 45 13.74   2.29  2.42 >   2.4  0.3                           A4
FRC J1616-5332  16 16 45.22 -53 32 16.92   4.33  3.20     3.0  0.3                           A2
FRC J1616-5334  16 16 50.66 -53 34 12.97   3.47  2.74                  5.0  0.7              A2
FRC J1616-5838  16 16 14.48 -58 38 27.00   2.15  2.15              >   1.5  0.2              A1
FRC J1617-5331  16 17 39.74 -53 31 15.60   2.15  2.15     1.1  0.2                           A2
FRC J1617-5332  16 17 14.28 -53 32 02.99   1.06  0.96     8.9  0.1     6.5  0.1  -0.64 0.05  A2
FRC J1617-5333  16 17 14.86 -53 33 44.47   3.77  2.82                  1.4  0.2              A2
FRC J1617-5339  16 17 44.44 -53 39 02.09   5.33  3.62     3.1  0.4                           A1
FRC J1617-5835  16 17 35.15 -58 35 49.20   2.15  2.15 >   1.3  0.2                           A2
FRC J1618+7539  16 18 02.12 +75 39 08.56   0.30  0.30     1.3  0.1                           V2
FRC J1619-5049  16 19 35.97 -50 49 55.50   1.01  0.91    42.3  0.4                           A2
FRC J1619-5050  16 19 50.31 -50 50 05.00   2.15  2.15                 14.4  2.0              A2
FRC J1619-5052  16 19 44.48 -50 52 06.32   0.84  0.83              > 111.6  1.2              A2
FRC J1619-5053  16 19 43.71 -50 53 46.77   1.15  1.17 >  19.6  0.5                           A2
FRC J1619-5054  16 19 39.61 -50 54 58.97   2.90  2.95 >  22.6  0.5                           A2
FRC J1619-5055  16 19 48.53 -50 55 53.27   1.72  1.78              >  22.8  1.3              A2
FRC J1619-5056  16 19 29.73 -50 56 11.30   1.28  1.30 >  24.8  1.6                           A2
FRC J1619-5058  16 19 37.08 -50 58 23.30   2.87  2.74              >  20.5  1.7              A2
FRC J1619-505A  16 19 38.99 -50 56 47.89   2.35  2.15              >  28.4  2.1              A2
FRC J1619-5102  16 19 41.47 -51 02 57.35   1.04  0.93 >  14.3  0.3                           A2
FRC J1619-5103  16 19 38.87 -51 03 17.52   0.80  0.80   741.3  1.6 >   8.6  0.5              A4
FRC J1619-5105  16 19 38.21 -51 05 50.33   1.68  1.60 >   8.5  0.3                           A2
FRC J1619-5108  16 19 35.95 -51 08 41.18   1.64  1.38 >   5.7  0.2                           A2
FRC J1619-510A  16 19 42.20 -51 05 22.02   2.10  1.47              >   9.4  0.5              A1
FRC J1620+7533  16 20 01.62 +75 33 30.37   0.30  0.30    23.4  0.1                           V2
FRC J1620-232A  16 20 11.72 -23 28 24.15   2.81  2.14     2.2  0.2     1.6  0.2  -0.65 0.44  A2
FRC J1620-5047  16 20 17.93 -50 47 10.20   0.81  0.81                 46.4  0.3              A2
FRC J1620-5048  16 20 08.83 -50 48 09.53   0.84  0.82                 29.2  0.3              A2
FRC J1620-5049  16 20 14.79 -50 49 35.35   0.81  0.81                 73.7  0.4              A2
FRC J1620-5051  16 20 04.68 -50 51 48.95   0.83  0.83              > 153.5  1.2              A2
FRC J1620-5052  16 20 02.03 -50 52 12.02   0.99  0.89              >  63.7  1.5              A2
FRC J1620-5053  16 20 11.14 -50 53 16.62   0.80  0.80 >3340.5  2.1 > 127.4  0.6              A1
FRC J1620-5054  16 20 26.92 -50 54 09.27   1.22  0.99              >  77.9  1.8              A2
FRC J1620-5055  16 20 07.14 -50 55 40.84   0.91  0.92 >  24.2  0.3                           A2
FRC J1620-5056  16 20 01.35 -50 56 44.15   2.09  3.10              >  23.1  1.5              A2
FRC J1620-505A  16 20 22.83 -50 51 37.40   2.15  2.15              >   7.2  1.0              A2
FRC J1620-505C  16 20 15.95 -50 53 03.95   1.37  1.08              >  37.0  1.4              A2
FRC J1620-505F  16 20 10.15 -50 55 05.08   0.89  0.88              >  75.3  1.4              A2
FRC J1620-505J  16 20 07.66 -50 56 17.37   1.14  1.17              >  48.7  1.5              A2
FRC J1620-5105  16 20 12.34 -51 05 04.63   1.76  1.93 >   8.3  0.3                           A2
FRC J1620-5106  16 20 02.71 -51 06 26.78   2.14  2.16 >   5.5  0.3                           A2
FRC J1620-5107  16 20 49.12 -51 07 48.79   0.95  0.89                 15.7  0.3              A2
FRC J1620-5110  16 20 34.62 -51 10 28.09   1.59  1.16                 13.1  0.5              A1
FRC J1620-5111  16 20 49.78 -51 11 29.88   0.89  0.85                 13.6  0.2              A2
FRC J1620-511A  16 20 37.81 -51 10 51.46   1.11  0.98              >  32.4  0.9              A2
FRC J1620-511B  16 20 57.31 -51 10 04.19   1.59  1.14                 22.0  0.9              A1
FRC J1620-511C  16 20 57.71 -51 10 36.99   0.84  0.82    44.4  0.3                           A2
FRC J1621-4954  16 21 48.03 -49 54 49.10   2.15  2.15 >   9.3  1.3                           A2
FRC J1621-4959  16 21 38.95 -49 59 14.91   3.25  2.04 >   5.9  0.3                           A2
FRC J1621-5003  16 21 42.25 -50 03 11.81   2.35  3.06              >  27.6  1.6              A2
FRC J1621-5004  16 21 40.39 -50 04 56.20   0.83  0.82              > 549.3  5.1              A2
FRC J1621-5005  16 21 44.48 -50 05 04.65   0.82  0.82              > 560.4  4.6              A2
FRC J1621-5006  16 21 51.81 -50 06 47.20   1.40  0.97              >  66.5  2.0              A2
FRC J1621-5007  16 21 55.02 -50 07 41.49   0.87  0.82 > 104.7  0.6 > 445.0  3.9              A2
FRC J1621-5008  16 21 42.00 -50 08 58.21   0.81  0.80              >4686.7 62.5              A2
FRC J1621-5009  16 21 50.34 -50 09 33.50   2.15  2.15              >  64.8  8.3              A2
FRC J1621-500A  16 21 58.96 -50 01 20.00   2.15  2.15              >   1.6  0.3              A2
FRC J1621-500C  16 21 49.43 -50 04 28.10   2.15  2.15 > 368.7 52.9                           A2
FRC J1621-500D  16 21 55.99 -50 04 43.20   0.87  0.83 >  67.2  0.5                           A2
FRC J1621-500E  16 21 57.08 -50 04 22.03   0.95  0.85 >  37.4  0.4                           A2
FRC J1621-500F  16 21 54.10 -50 05 31.14   4.09  1.47              > 165.0  2.5              A2
FRC J1621-500J  16 21 51.90 -50 06 25.20   2.15  2.15              >   4.2  0.5              A2
FRC J1621-500O  16 21 59.28 -50 09 18.09   0.89  0.86              > 137.4  2.0              A2
FRC J1621-5011  16 21 36.05 -50 11 16.87   0.81  0.80              >4815.9 65.8              A2
FRC J1621-501A  16 21 38.51 -50 11 35.26   1.94  1.61              >  67.8  2.7              A2
FRC J1621-5057  16 21 30.62 -50 57 18.00   0.91  0.96 >  17.5  0.2                           A2
FRC J1621-5105  16 21 13.45 -51 05 46.32   0.88  0.85                 28.3  0.4              A2
FRC J1621-5107  16 21 04.87 -51 07 14.08   0.97  0.93                 25.8  0.6              A2
FRC J1621-5108  16 21 02.15 -51 08 39.33   0.84  0.82    38.0  0.2    14.3  0.2  -1.98 0.04  A2
FRC J1621-510A  16 21 05.38 -51 07 56.09   1.08  0.96    14.1  0.2                           A2
FRC J1621-5110  16 21 00.65 -51 10 30.77   0.91  0.87                 14.7  0.2              A2
FRC J1622-4953  16 22 51.81 -49 53 08.40   2.15  2.15 >   5.8  0.9                           A2
FRC J1622-4955  16 22 43.49 -49 55 50.40   2.15  2.15              >   2.4  0.3              A2
FRC J1622-4956  16 22 09.72 -49 56 31.11   1.44  1.25 >  13.1  0.3                           A2
FRC J1622-4958  16 22 33.83 -49 58 42.80   2.15  2.15              >   4.8  0.5              A2
FRC J1622-4959  16 22 13.31 -49 59 24.60   2.15  2.15   311.6 50.4                           A2
FRC J1622-495A  16 22 46.97 -49 55 31.73   2.89  2.89 >  19.8  0.5                           A2
FRC J1622-495C  16 22 31.55 -49 59 16.14   3.40  4.04              >  11.8  1.2              A2
FRC J1622-5000  16 22 01.76 -50 00 10.76   1.56  1.94 >   8.7  0.3                           A2
FRC J1622-5001  16 22 05.40 -50 01 54.80   2.15  2.15 > 221.5 38.7 >   2.0  0.3              A2
FRC J1622-5002  16 22 03.45 -50 02 30.00   2.15  2.15              >   3.8  0.5              A2
FRC J1622-5004  16 22 03.95 -50 04 31.94   1.75  3.33              >  31.9  1.9              A2
FRC J1622-5006  16 22 01.27 -50 06 39.10   2.15  2.15              >  17.6  2.4              A2
FRC J1622-5007  16 22 00.30 -50 07 10.90   2.15  2.15              >   4.4  0.5              A2
FRC J1622-5008  16 22 03.63 -50 08 14.43   0.96  0.89 >  36.4  0.4                           A2
FRC J1622-5009  16 22 06.65 -50 09 07.23   0.82  0.83              > 341.1  5.4              A2
FRC J1622-500A  16 22 14.90 -50 00 56.20   2.15  2.15 >  11.8  1.8                           A2
FRC J1622-500B  16 22 23.40 -50 00 44.46   2.02  2.71 >   3.9  0.4 >   3.6  0.5              A2
FRC J1622-500C  16 22 27.85 -50 01 09.78   0.85  0.82   642.3  4.0                           A2
FRC J1622-500D  16 22 42.83 -50 01 28.54   0.83  0.81              >9034.1 74.0              A2
FRC J1622-500F  16 22 08.16 -50 02 00.16   2.40  3.29 >   8.4  0.4 > 257.9  6.2              A2
FRC J1622-500G  16 22 12.70 -50 02 23.45   1.04  1.03              > 120.9  2.2              A2
FRC J1622-500H  16 22 15.68 -50 02 15.65   4.20  4.03 >   2.0  0.5                           A2
FRC J1622-500I  16 22 22.10 -50 02 15.40   2.15  2.15              >   4.1  0.5              A2
FRC J1622-500J  16 22 26.03 -50 02 24.70   2.15  2.15              >   2.3  0.4              A2
FRC J1622-500K  16 22 29.98 -50 02 20.09   0.83  0.81              > 181.9  1.3              A2
FRC J1622-500L  16 22 42.37 -50 02 10.10   2.15  2.15              >   1.9  0.3              A2
FRC J1622-500M  16 22 44.92 -50 02 17.40   1.82  1.56 >   8.1  0.4                           A2
FRC J1622-500N  16 22 47.10 -50 02 26.25   0.88  0.97              >  84.2  1.7              A2
FRC J1622-500O  16 22 15.21 -50 03 27.14   0.82  0.81  2786.2 12.2                           A2
FRC J1622-500P  16 22 32.14 -50 03 49.91   1.07  0.97  4159.6 31.7                           A2
FRC J1622-500Q  16 22 41.24 -50 03 08.90   2.15  2.15              >   3.6  0.4              A2
FRC J1622-500R  16 22 54.76 -50 03 44.53   3.33  3.13 >  10.3  0.4                           A2
FRC J1622-500U  16 22 06.32 -50 04 19.80   2.15  2.15              >   5.3  0.5              A2
FRC J1622-500V  16 22 11.56 -50 04 17.80   2.15  2.15              >  17.4  2.4              A2
FRC J1622-500W  16 22 14.55 -50 04 25.21   1.01  0.88              > 150.8  2.2              A2
FRC J1622-500X  16 22 25.90 -50 04 01.38   0.82  0.82 > 466.9  2.3   486.0  2.6   0.08 0.02  A2
FRC J1622-500Y  16 22 26.08 -50 04 36.81   0.88  0.82              > 115.7  1.3              A2
FRC J1622-500Z  16 22 28.88 -50 04 21.11   3.40  2.86 >  15.8  0.6                           A2
FRC J1622-5010  16 22 13.97 -50 10 02.88   1.20  1.09 >  44.0  0.5                           A2
FRC J1623-4035  16 23 52.65 -40 35 05.19   2.91  2.32     1.7  0.1     1.2  0.1  -0.71 0.29  A2
FRC J1623-4044  16 23 53.92 -40 44 48.13   4.26  3.33     1.3  0.1     1.0  0.2  -0.53 0.56  A2
FRC J1623-4958  16 23 33.48 -49 58 01.20   2.15  2.15              >   1.7  0.3              A2
FRC J1623-5000  16 23 07.75 -50 00 17.30   2.15  2.15              >   3.1  0.5              A2
FRC J1623-5001  16 23 00.77 -50 01 22.10   1.52  1.40 >  14.6  0.3                           A2
FRC J1623-5002  16 23 52.64 -50 02 45.90   2.15  2.15              >   2.3  0.4              A2
FRC J1623-5003  16 23 29.25 -50 03 59.30   2.15  2.15              >   2.3  0.4              A2
FRC J1623-5004  16 23 34.26 -50 04 38.92   0.82  0.81              > 333.3  2.1              A2
FRC J1623-5009  16 23 19.11 -50 09 43.50   2.15  2.15 > 306.8 52.9                           A2
FRC J1623-500A  16 23 08.83 -50 00 39.20   2.15  2.15 >   9.6  1.1                           A2
FRC J1623-500C  16 23 20.81 -50 09 30.91   0.90  0.87    95.1  0.9                           A2
FRC J1623-500D  16 23 40.47 -50 09 34.60   0.84  0.82   198.2  1.3   161.8  0.5  -0.41 0.02  A2
FRC J1623-5012  16 23 28.93 -50 12 18.77   0.81  0.80   200.7  0.5   125.2  0.3  -0.96 0.01  A2
FRC J1624-2833  16 24 38.35 -28 33 45.76   3.04  3.61     6.4  1.0                           A4
FRC J1624-4044  16 24 03.91 -40 44 22.38   1.33  1.14     6.4  0.2     3.3  0.4  -1.34 0.31  A2
FRC J1624-4045  16 24 56.25 -40 45 44.08   0.95  0.88    26.3  0.4 >        0.1              A2
FRC J1624-4049  16 24 51.56 -40 49 50.20   2.15  2.15     1.0  0.1                           A2
FRC J1624-4051  16 24 33.89 -40 51 30.03   3.01  2.75     4.0  0.4                           A2
FRC J1624-4052  16 24 32.27 -40 52 50.30   2.15  2.15     1.0  0.1                           A2
FRC J1624-4954  16 24 05.29 -49 54 50.20   2.15  2.15              >   1.6  0.3              A2
FRC J1624-5000  16 24 06.76 -50 00 35.10   2.15  2.15              >   1.6  0.3              A2
FRC J1625-0016  16 25 09.43 -00 16 10.59   0.80  0.83    86.3  0.6 >   3.4  0.5              A4
FRC J1625-2049  16 25 35.94 -20 49 44.50   2.15  2.15     2.5  0.2     2.4  0.5  -0.08 0.59  A4
FRC J1625-2835  16 25 39.64 -28 35 17.23   2.18  1.84     5.2  0.3                           A4
FRC J1625-2836  16 25 36.04 -28 36 32.48   2.21  1.81     3.7  0.2                           A4
FRC J1625-4042  16 25 15.44 -40 42 58.64   4.85  3.68     3.4  0.5                           A2
FRC J1625-4412  16 25 40.40 -44 12 34.44   1.56  1.30     9.7  0.4     5.3  0.7  -1.23 0.35  A2
FRC J1626-2053  16 26 01.11 -20 53 10.90   2.15  2.15    10.8  0.2     9.5  0.1  -0.26 0.06  A5
FRC J1626-2423  16 26 02.70 -24 23 38.30   2.15  2.15     1.2  0.2                           A4
FRC J1626-2426  16 26 59.97 -24 26 42.46   4.36  1.02              >   2.2  0.3              A4
FRC J1626-242A  16 26 34.56 -24 23 24.56   2.02  2.19     6.2  0.7                           A4
FRC J1626-2434  16 26 15.94 -24 34 19.90   2.15  2.15     1.1  0.2                           A4
FRC J1626-4356  16 26 50.53 -43 56 16.59   4.48  4.07     4.8  0.6                           A2
FRC J1626-4417  16 26 53.85 -44 17 55.29   3.31  2.67     2.4  0.2                           A2
FRC J1627-4405  16 27 22.19 -44 05 13.62   4.89  3.85     2.2  0.3                           A2
FRC J1627-4409  16 27 06.61 -44 09 50.70   2.15  2.15     1.0  0.1                           A2
FRC J1627-4413  16 27 04.01 -44 13 14.04   3.34  2.62     2.5  0.2                           A2
FRC J1627-5732  16 27 06.97 -57 32 30.39   3.86  1.64     2.3  0.4                           A4
FRC J1627-5742  16 27 14.60 -57 42 30.44   2.41  2.47     3.3  0.5     2.7  0.3  -0.41 0.53  A4
FRC J1629-4859  16 29 02.72 -48 59 46.84   0.86  0.88    31.7  0.6                           A5
FRC J1629-5733  16 29 00.22 -57 33 34.10   2.15  2.15     1.1  0.2                           A4
FRC J1629-6133  16 29 09.35 -61 33 45.80   2.15  2.15 >   5.3  0.2                           A4
FRC J1631-105A  16 31 07.42 -10 57 04.50   2.15  2.15     1.2  0.2                           A2
FRC J1631-4345  16 31 38.02 -43 45 26.91   1.53  1.08 >   7.9  0.2                           A3
FRC J1633+3834  16 33 16.95 +38 34 27.29   0.30  0.30 >   6.1  0.1                           V2
FRC J1635-4726  16 35 54.52 -47 26 28.60   2.15  2.15              > 200.4 32.5              A2
FRC J1635-4733  16 35 05.79 -47 33 05.64   0.92  0.86 >   1.8  0.6                           A2
FRC J1635-4734  16 35 21.16 -47 34 20.57   0.82  0.81 > 109.8  0.6                           A2
FRC J1635-4735  16 35 45.80 -47 35 22.35   0.82  0.81   130.3  0.4                           A2
FRC J1635-4736  16 35 29.62 -47 36 50.90   2.15  2.15   118.5 20.2                           A2
FRC J1635-4737  16 35 38.47 -47 37 52.84   0.83  0.82   145.4  0.5                           A2
FRC J1635-4738  16 35 29.72 -47 38 27.80   2.15  2.15                 24.6  3.5              A2
FRC J1635-4739  16 35 22.59 -47 39 22.97   0.84  0.82                 47.0  0.5              A2
FRC J1635-473A  16 35 07.38 -47 33 49.91   0.81  0.81 >  93.2  0.4                           A2
FRC J1635-473B  16 35 52.17 -47 33 41.12   1.14  1.08    48.3  0.5                           A2
FRC J1635-473C  16 35 28.47 -47 34 15.74   0.82  0.81   230.9  1.1                           A2
FRC J1635-473D  16 35 39.48 -47 34 22.86   0.82  0.81   540.9  3.4                           A2
FRC J1635-473E  16 35 44.20 -47 34 45.19   0.85  0.83 >  37.0  0.2                           A2
FRC J1635-473F  16 35 57.21 -47 36 18.42   0.81  0.81                 43.6  0.2              A2
FRC J1635-473J  16 35 48.82 -47 37 16.90   2.15  2.15   145.9 24.2                           A2
FRC J1635-473K  16 35 59.63 -47 37 31.87   0.82  0.81                 45.5  0.4              A2
FRC J1635-473O  16 35 43.59 -47 38 55.30   2.15  2.15                 33.8  3.5              A2
FRC J1635-473U  16 35 36.08 -47 39 35.81   0.82  0.81                 31.8  0.2              A2
FRC J1635-473V  16 35 51.57 -47 39 44.29   0.81  0.81   207.6  0.6                           A1
FRC J1635-473W  16 35 57.99 -47 39 02.99   0.81  0.80   153.9  0.4                           A2
FRC J1635-4740  16 35 48.41 -47 40 20.20   0.87  0.85 >  27.2  0.3    77.0  0.3   2.11 0.03  A2
FRC J1635-4741  16 35 21.22 -47 41 29.76   1.05  0.86              >  39.6  0.8              A2
FRC J1635-4742  16 35 57.91 -47 42 25.44   0.83  0.81                 80.0  0.6              A2
FRC J1635-4745  16 35 32.18 -47 45 05.28   1.42  1.12              >  17.8  1.1              A2
FRC J1635-4747  16 35 53.75 -47 47 46.63   1.08  0.97                  6.3  0.2              A2
FRC J1635-4748  16 35 50.63 -47 48 31.75   1.57  1.31                  4.5  0.2              A2
FRC J1635-474A  16 35 43.69 -47 41 45.14   0.82  0.81                 32.4  0.2              A2
FRC J1635-474C  16 35 46.79 -47 45 25.80   1.38  1.15                  7.0  0.3              A2
FRC J1636-4725  16 36 53.86 -47 25 02.89   0.86  0.94              > 696.5  7.0              A2
FRC J1636-4727  16 36 15.94 -47 27 26.50   2.15  2.15              >   8.7  1.1              A2
FRC J1636-4728  16 36 19.85 -47 28 43.00   2.15  2.15 >  24.5  3.2                           A2
FRC J1636-4729  16 36 54.04 -47 29 34.70   2.15  2.15              >   9.4  1.1              A2
FRC J1636-472A  16 36 29.46 -47 27 50.16   1.27  1.76              >  28.8  1.5              A2
FRC J1636-472C  16 36 22.78 -47 28 41.52   0.82  0.81  6275.4 59.9                           A2
FRC J1636-472D  16 36 35.87 -47 28 59.90   1.02  1.35 >  18.6  0.3                           A2
FRC J1636-4730  16 36 07.73 -47 30 00.62   0.85  0.82 > 385.0  1.9 >  35.8  1.7              A2
FRC J1636-4731  16 36 43.42 -47 31 32.12   0.87  0.98 >  28.8  0.4 >  37.9  0.3              A4
FRC J1636-4734  16 36 39.88 -47 34 02.10   1.49  2.40 >  14.2  0.5                           A2
FRC J1636-4736  16 36 01.33 -47 36 00.10   0.81  0.80   142.4  0.4    46.6  0.2  -2.27 0.01  A2
FRC J1636-4739  16 36 00.75 -47 39 01.19   0.88  0.84                 54.9  0.8              A2
FRC J1636-473B  16 36 22.58 -47 30 33.23   0.87  1.00 >  21.0  0.3                           A2
FRC J1636-473C  16 36 30.45 -47 30 54.30   2.15  2.15   765.2 99.9 >  33.9  1.6              A2
FRC J1636-473D  16 36 33.28 -47 30 57.76   1.10  1.27              >  49.0  1.8              A2
FRC J1636-473F  16 36 45.00 -47 31 14.19   0.87  0.88 >  44.4  0.3                           A1
FRC J1636-473G  16 36 46.99 -47 31 27.31   0.92  1.02              >  59.5  1.6              A2
FRC J1636-473J  16 36 27.28 -47 32 59.80   2.15  2.15              >   1.6  0.3              A2
FRC J1636-473K  16 36 28.73 -47 32 18.90   0.90  0.86                481.3  5.4              A2
FRC J1636-473L  16 36 56.51 -47 32 12.80   2.15  2.15 > 169.0 24.2                           A2
FRC J1636-473O  16 36 31.11 -47 33 06.80   2.15  2.15 >  22.2  3.2                           A2
FRC J1636-473P  16 36 33.73 -47 33 07.67   1.38  1.23 >   9.7  0.3                           A2
FRC J1636-473Q  16 36 41.77 -47 33 16.19   0.91  0.94              >  45.3  1.0              A2
FRC J1636-473R  16 36 52.14 -47 33 53.30   2.15  2.15 >  29.9  3.2                           A2
FRC J1636-4740  16 36 03.69 -47 40 40.30   2.15  2.15   127.3 20.2                           A2
FRC J1636-4741  16 36 26.36 -47 41 25.82   1.02  1.01              >  60.7  1.4              A2
FRC J1636-4742  16 36 12.01 -47 42 55.09   0.84  0.81              > 126.2  1.0              A2
FRC J1636-4743  16 36 05.44 -47 43 56.98   1.21  1.06    29.0  0.4                           A2
FRC J1636-4747  16 36 07.42 -47 47 56.85   1.73  1.30                  3.4  0.2              A2
FRC J1636-4749  16 36 00.04 -47 49 05.12   0.97  0.89                 10.6  0.2              A2
FRC J1636-474A  16 36 13.55 -47 42 50.14   0.85  0.83   223.2  3.7                           A2
FRC J1637-4725  16 37 11.78 -47 25 01.34   1.23  1.66 >  10.3  0.2                           A2
FRC J1637-4734  16 37 02.91 -47 34 56.90   2.15  2.15 >  22.4  3.2                           A2
FRC J1637-4737  16 37 26.21 -47 37 55.31   1.66  1.31    20.4  0.5                           A2
FRC J1637-473A  16 37 33.19 -47 37 12.82   0.84  0.82 > 343.1  2.3                           A2
FRC J1638-4700  16 38 30.81 -47 00 42.04   0.80  0.81   268.8  1.2                           A4
FRC J1638-4704  16 38 11.27 -47 04 59.20   0.80  0.80   381.2  0.2   252.2  0.4  -0.84 0.00  A1
FRC J1638-5146  16 38 45.84 -51 46 51.49   5.53  3.86     1.9  0.2                           A2
FRC J1638-5149  16 38 28.02 -51 49 34.60   2.15  2.15     1.1  0.2                           A2
FRC J1639-4641  16 39 38.98 -46 41 25.51   0.83  0.82              >  25.7  0.3              A4
FRC J1639-4914  16 39 35.16 -49 14 47.28   1.61  1.29     4.1  0.1     2.9  0.1  -0.70 0.12  A2
FRC J1639-4922  16 39 14.91 -49 22 36.28   4.37  3.24                  1.3  0.2              A2
FRC J1639-5132  16 39 32.59 -51 32 47.40   2.15  2.15 >   1.1  0.2 >   5.3  1.0              A2
FRC J1639-5138  16 39 22.28 -51 38 53.76   2.33  1.72     3.0  0.2     1.7  0.2  -1.15 0.37  A2
FRC J1639-5147  16 39 08.82 -51 47 23.66   3.63  2.64                  1.5  0.2              A2
FRC J1639-5148  16 39 07.39 -51 48 57.37   0.81  0.80    35.0  0.2    26.2  0.9  -0.59 0.08  A4
FRC J1639-5158  16 39 22.18 -51 58 33.68   2.25  1.91    15.4  0.9                           A2
FRC J1640-4631  16 40 34.96 -46 31 16.61   0.80  0.80    92.1  0.3    81.4  0.8  -0.25 0.03  A4
FRC J1640-4926  16 40 26.84 -49 26 41.28   1.61  1.31     5.1  0.2     2.3  0.2  -1.62 0.26  A2
FRC J1640-4927  16 40 39.76 -49 27 13.86   3.88  2.82     4.6  0.3                           A2
FRC J1640-4928  16 40 42.36 -49 28 23.68   2.87  2.16     4.7  0.3                           A2
FRC J1640-5136  16 40 17.94 -51 36 52.61   1.53  1.25     7.0  0.2     3.8  0.4  -1.24 0.27  A2
FRC J1640-5141  16 40 20.82 -51 41 56.49   2.81  2.17     4.9  0.3     2.9  0.3  -1.07 0.33  A2
FRC J1641-4635  16 41 51.90 -46 35 11.01   1.27  0.80 >  25.8  0.3                           A4
FRC J1641-4909  16 41 32.76 -49 09 38.70   2.15  2.15 >   2.0  0.3                           A2
FRC J1645-0912  16 45 07.83 -09 12 07.05   2.76  3.47     4.0  0.6                           A5
FRC J1648-3004  16 48 55.94 -30 04 21.10   2.15  2.15     1.1  0.1                           A2
FRC J1648-3010  16 48 51.71 -30 10 17.36   2.81  1.92     2.6  0.2     1.4  0.1  -1.26 0.30  A2
FRC J1650-4600  16 50 37.74 -46 00 13.56   1.20  0.84     2.1  0.2     1.8  0.2  -0.31 0.42  A5
FRC J1650-4602  16 50 46.25 -46 02 26.76   2.52  1.73     3.9  0.2     3.4  0.3  -0.28 0.28  A1
FRC J1650-4610  16 50 51.44 -46 10 46.00   2.15  2.15 >   1.2  0.2                           A4
FRC J1651-4614  16 51 14.14 -46 14 21.10   2.15  2.15 >   1.6  0.2                           A4
FRC J1651-4650  16 51 23.73 -46 50 27.04   0.99  0.87     6.3  0.2 >   1.7  0.2              A4
FRC J1651-465A  16 51 32.97 -46 50 18.91   0.81  0.81    18.3  0.2    21.4  0.4   0.32 0.06  A4
FRC J1652-0200  16 52 54.84 -02 00 22.10   2.15  2.15     1.1  0.2                           A2
FRC J1652-4355  16 52 24.90 -43 55 05.31   1.74  1.35              >  98.2  2.2              A2
FRC J1652-435B  16 52 48.09 -43 53 58.78   0.85  0.83                  7.2  0.3              A2
FRC J1652-4624  16 52 55.34 -46 24 56.47   2.89  2.22              >   8.9  1.0              A2
FRC J1653-0144  16 53 57.36 -01 44 25.70   2.15  2.15 >   1.6  0.2                           A2
FRC J1653-0147  16 53 57.19 -01 47 01.00   2.15  2.15     1.6  0.2                           A2
FRC J1653-0148  16 53 57.65 -01 48 09.01   2.37  2.02              >  20.4  1.9              A2
FRC J1653-0149  16 53 57.75 -01 49 23.40   2.15  2.15              >   1.0  0.2              A2
FRC J1653-014A  16 53 58.00 -01 49 58.80   2.15  2.15 >   1.1  0.2 >   1.2  0.1              A2
FRC J1653-0150  16 53 50.00 -01 50 28.96   3.76  2.83     3.1  0.3                           A2
FRC J1653-4350  16 53 12.09 -43 50 59.68   0.93  0.89    45.8  0.9                           A2
FRC J1653-4353  16 53 18.26 -43 53 02.11   1.05  0.96    19.1  0.3                           A2
FRC J1653-4354  16 53 13.82 -43 54 09.28   3.21  2.30                  5.4  1.0              A2
FRC J1653-4356  16 53 22.96 -43 56 51.20   2.15  2.15 >  13.4  2.0                           A2
FRC J1653-435A  16 53 26.60 -43 52 52.33   1.15  0.99     7.0  1.1                           A2
FRC J1653-4620  16 53 30.00 -46 20 24.97   3.56  3.22 >   2.0  0.2                           A2
FRC J1653-4621  16 53 09.14 -46 21 55.89   3.27  2.41     5.4  0.4                           A2
FRC J1653-4623  16 53 12.16 -46 23 43.07   3.49  2.91     3.8  0.3                           A2
FRC J1653-4626  16 53 02.97 -46 26 16.70   2.15  2.15 >   2.7  0.4     4.1  0.3   0.85 0.45  A2
FRC J1653-4628  16 53 15.61 -46 28 12.80   2.15  2.15     1.4  0.2                           A2
FRC J1653-462A  16 53 08.34 -46 26 01.65   2.21  1.78                  3.0  0.2              A2
FRC J1653-462B  16 53 58.13 -46 26 27.20   3.81  2.97     1.8  0.1                           A2
FRC J1654-0149  16 54 01.99 -01 49 34.51   3.79  2.78     6.0  0.5                           A2
FRC J1654-0155  16 54 20.41 -01 55 46.24   1.34  1.15    18.9  0.5                           A2
FRC J1654-4615  16 54 21.13 -46 15 44.79   3.98  2.64     3.5  0.3                           A3
FRC J1654-4619  16 54 23.80 -46 19 06.23   3.87  3.01     2.4  0.2                           A2
FRC J1654-4620  16 54 12.70 -46 20 46.50   2.15  2.15     1.3  0.2                           A2
FRC J1654-4623  16 54 31.97 -46 23 58.30   4.24  3.35     3.1  0.3                           A2
FRC J1654-4628  16 54 33.21 -46 28 15.02   3.79  2.88     2.0  0.2     1.3  0.2  -0.87 0.52  A2
FRC J1654-4705  16 54 58.62 -47 05 02.49   2.36  1.44     5.3  0.6                           A4
FRC J1655-3950  16 55 23.77 -39 50 36.06   1.40  1.17    13.7  0.3                           A3
FRC J1655-4645  16 55 39.78 -46 45 25.96   2.03  1.45    13.4  0.5                           A3
FRC J1655-4705  16 55 05.80 -47 05 23.64   1.40  0.97     5.9  0.3                           A4
FRC J1656-3915  16 56 39.97 -39 15 29.95   2.66  2.01     9.3  0.5                           A3
FRC J1656-4647  16 56 56.83 -46 47 12.00   4.01  2.90                  2.3  0.3              A2
FRC J1656-4652  16 56 46.69 -46 52 49.71   3.04  2.29     2.1  0.1     1.2  0.1  -1.14 0.27  A2
FRC J1657-4645  16 57 02.33 -46 45 43.52   4.31  2.31                  1.8  0.2              A2
FRC J1657-4646  16 57 18.04 -46 46 02.33   3.99  2.76     8.0  0.8     4.3  0.2  -1.26 0.30  A2
FRC J1657-4647  16 57 05.99 -46 47 50.00   2.15  2.15     1.0  0.2                           A2
FRC J1657-464C  16 57 10.31 -46 47 10.93   3.70  2.59                  1.5  0.2              A2
FRC J1657-464D  16 57 41.50 -46 47 10.20   2.15  2.15     1.2  0.2                           A2
FRC J1658-4642  16 58 24.05 -46 42 46.87   3.19  2.39     7.5  0.6                           A2
FRC J1658-465A  16 58 34.46 -46 50 39.00   2.15  2.15     1.1  0.2                           A2
FRC J1658-4700  16 58 31.63 -47 00 08.04   2.32  1.69    13.8  0.7                           A2
FRC J1658-4701  16 58 07.91 -47 01 28.50   2.15  2.15     1.2  0.1                           A2
FRC J1659-0133  16 59 39.83 -01 33 21.55   4.56  3.55     2.8  0.3                           A2
FRC J1659-0140  16 59 51.12 -01 40 44.40   2.15  2.15     1.0  0.2                           A2
FRC J1659-0149  16 59 04.82 -01 49 25.26   4.24  3.11     2.0  0.2     1.4  0.2  -0.72 0.49  A2
FRC J1659-014A  16 59 45.57 -01 43 39.34   3.10  2.29     2.5  0.2     1.8  0.2  -0.67 0.39  A2
FRC J1659-0150  16 59 23.75 -01 50 46.88   3.71  2.73     6.4  0.6     3.2  0.3  -1.41 0.38  A2
FRC J1700-4033  17 00 36.88 -40 33 31.62   0.81  0.81 >  76.8  0.2 >   4.3  0.2              A3
FRC J1700-4657  17 00 34.47 -46 57 49.96   1.06  0.94    21.5  0.7                           A5
FRC J1701-5703  17 01 27.23 -57 03 02.90   1.50  1.11 >   4.4  0.2                           A5
FRC J1702-5653  17 02 36.74 -56 53 31.66   0.91  0.94     4.9  0.2     2.3  0.4  -1.54 0.44  A5
FRC J1702-6213  17 02 12.69 -62 13 31.70   2.15  2.15              >   6.3  0.1              A5
FRC J1702-6214  17 02 16.95 -62 14 22.15   0.97  0.97 >   6.0  0.1                           A5
FRC J1703-6214  17 03 49.34 -62 14 29.20   2.15  2.15     3.9  0.1                           A5
FRC J1703-6215  17 03 36.97 -62 15 41.93   0.80  0.82    24.0  0.1                           A5
FRC J1703-6217  17 03 36.12 -62 17 24.77   0.80  0.82              > 194.0  0.6              A5
FRC J1703-6219  17 03 35.94 -62 19 35.98   0.80  0.81              > 190.1  0.5              A5
FRC J1703-621A  17 03 24.93 -62 11 42.48   0.80  0.81                209.9  0.7              A5
FRC J1703-6221  17 03 35.60 -62 21 01.05   0.80  0.90 >   7.4  0.1                           A5
FRC J1703-6222  17 03 35.41 -62 22 07.10   2.15  2.15              >   4.9  0.1              A5
FRC J1704+1242  17 04 53.24 +12 42 43.65   0.30  0.30 >   7.2  0.1                           V2
FRC J1704-4835  17 04 32.74 -48 35 50.67   1.45  2.28     3.7  0.4                           A4
FRC J1704-6203  17 04 26.50 -62 03 18.70   2.15  2.15 >   2.4  0.1                           A5
FRC J1705-6206  17 05 11.36 -62 06 10.20   3.28  3.12 >   1.1  0.1                           A5
FRC J1708-0906  17 08 53.28 -09 06 04.11   4.42  3.10     8.2  1.3                           A4
FRC J1710-033A  17 10 28.53 -03 30 28.55   1.36  1.18    11.2  0.3                           A2
FRC J1710-5019  17 10 30.72 -50 19 22.81   1.84  1.45     3.9  0.2     2.4  0.2  -0.99 0.27  A1
FRC J1713-2036  17 13 57.73 -20 36 51.10   2.15  2.15 >   2.3  0.2                           A4
FRC J1714-2025  17 14 02.84 -20 25 23.02   0.84  1.04     7.8  0.3 >   1.5  0.3              A4
FRC J1716-4404  17 16 43.12 -44 04 16.10   2.15  2.15 >   1.5  0.2                           A4
FRC J1717-2817  17 17 28.49 -28 17 41.19   5.44  3.65     2.9  0.4          0.1  -2.62 0.53  A2
FRC J1718-4358  17 18 33.55 -43 58 17.21   0.97  0.90     2.5  0.2                           A4
FRC J1721+0705  17 21 02.80 +07 05 49.00   2.15  2.15     1.5  0.2                           A2
FRC J1721+070A  17 21 10.98 +07 05 13.00   2.15  2.15     1.5  0.2     2.2  0.2   0.78 0.46  A2
FRC J1721+0711  17 21 44.92 +07 11 55.71   1.82  1.61     6.4  0.3     4.5  0.5  -0.72 0.32  A2
FRC J1722-0424  17 22 06.73 -04 24 45.10   2.15  2.15     1.1  0.2                           A2
FRC J1722-0425  17 22 01.90 -04 25 28.92   0.84  0.82    52.7  0.3 >  19.7  0.8              A2
FRC J1722-3914  17 22 16.36 -39 14 51.41   0.80  0.80    39.3  0.1    22.1  0.1  -1.17 0.01  A5
FRC J1723-3638  17 23 50.26 -36 38 59.15   0.90  0.87 >  18.1  0.2 >   2.7  0.2              A3
FRC J1726-3522  17 26 29.10 -35 22 48.21   1.24  1.10 >  11.3  0.3 >   4.2  0.3              A3
FRC J1726-3545  17 26 35.12 -35 45 08.55   0.87  0.83    19.8  0.1    21.4  0.2   0.16 0.03  A1
FRC J1726-3551  17 26 46.77 -35 51 08.27   2.64  1.94                  3.5  0.3              A2
FRC J1726-3552  17 26 40.59 -35 52 05.48   2.21  1.67     6.1  0.3                           A2
FRC J1726-3554  17 26 34.01 -35 54 59.80   2.42  2.12              >   8.2  0.8              A2
FRC J1730-0348  17 30 19.42 -03 48 28.40   2.15  2.15 >   1.1  0.1                           A1
FRC J1730-2401  17 30 29.29 -24 01 31.20   2.15  2.15     1.1  0.2                           A2
FRC J1730-2417  17 30 06.62 -24 17 57.05   4.86  3.49     2.3  0.3                           A2
FRC J1731-2709  17 31 47.42 -27 09 16.11   6.11  3.90     2.4  0.3                           A2
FRC J1732-2711  17 32 09.31 -27 11 25.70   2.15  2.15     1.5  0.2                           A2
FRC J1735-2922  17 35 00.92 -29 22 09.85   0.82  1.43     4.3  0.3                           A4
FRC J1736-2701  17 36 34.59 -27 01 13.28   2.55  1.79    19.6  1.0                           A3
FRC J1739-2727  17 39 31.24 -27 27 46.92   1.20  1.04     8.4  0.2     8.6  0.4   0.05 0.14  A1
FRC J1740-2842  17 40 07.77 -28 42 02.06   0.82  0.81   101.0  0.4 >   4.1  0.2              A3
FRC J1740-2845  17 40 07.33 -28 45 50.24   4.18  2.87              >   1.4  0.2              A3
FRC J1740-2848  17 40 41.61 -28 48 09.69   1.11  0.98    33.7  0.6                           A3
FRC J1740-284A  17 40 12.01 -28 45 47.96   3.16  2.25     7.6  0.4                           A3
FRC J1740-7622  17 40 40.17 -76 22 04.83   1.93  1.54    11.6  0.5                           A2
FRC J1741-1927  17 41 20.49 -19 27 38.87   1.61  1.22     2.7  0.2                           A4
FRC J1741-3330  17 41 59.00 -33 30 13.90   2.70  1.81     7.9  0.5     7.0  1.1  -0.25 0.45  A2
FRC J1742-3313  17 42 49.10 -33 13 51.21   1.36  1.12    20.3  0.5    10.7  1.0  -1.30 0.24  A2
FRC J1742-3331  17 42 59.33 -33 31 20.30   2.15  2.15     1.4  0.2                           A2
FRC J1742-3333  17 42 32.38 -33 33 31.05   4.08  2.97     8.2  0.7                           A2
FRC J1742-333A  17 42 52.26 -33 33 38.50   2.15  2.15     1.4  0.2                           A2
FRC J1743-3034  17 43 48.52 -30 34 38.80   2.15  2.15     2.3  0.3                           A2
FRC J1743-3035  17 43 42.48 -30 35 53.82   3.37  2.11              >  12.5  2.1              A2
FRC J1743-3036  17 43 51.57 -30 36 44.40   2.15  2.15     3.0  0.5                           A2
FRC J1743-303A  17 43 58.46 -30 34 49.37   2.78  1.99    18.5  1.1                           A2
FRC J1743-3040  17 43 55.60 -30 40 13.96   4.38  3.28    14.0  1.5                           A2
FRC J1743-3041  17 43 50.38 -30 41 29.63   2.28  1.58     6.8  0.3                           A2
FRC J1743-3309  17 43 04.70 -33 09 58.00   2.15  2.15 >   1.6  0.2                           A2
FRC J1743-3313  17 43 05.44 -33 13 15.41   1.47  1.30    28.2  0.8                           A2
FRC J1743-3315  17 43 06.96 -33 15 58.41   3.42  2.33     7.7  0.6     7.1  1.0  -0.16 0.44  A2
FRC J1744-1320  17 44 11.52 -13 20 46.95   2.17  1.98     9.5  1.0                           A4
FRC J1744-3030  17 44 22.56 -30 30 19.60   2.16  1.48    10.0  0.5     9.1  0.7  -0.19 0.26  A2
FRC J1744-3032  17 44 04.34 -30 32 33.10   2.70  2.01              >  18.5  1.8              A2
FRC J1744-3033  17 44 03.63 -30 33 11.10   2.12  1.74    29.9  1.2                           A2
FRC J1744-3034  17 44 09.17 -30 34 36.20   2.66  2.13    12.7  0.8                           A2
FRC J1744-3036  17 44 34.80 -30 36 01.45   0.92  0.86    47.0  0.6    25.1  0.7  -1.27 0.08  A2
FRC J1744-3037  17 44 19.85 -30 37 23.85   3.36  2.40     6.7  0.6                           A2
FRC J1744-3038  17 44 05.05 -30 38 53.15   3.41  2.64    21.2  1.8                           A2
FRC J1744-303A  17 44 51.22 -30 37 26.68   3.23  2.43    11.3  0.9                           A2
FRC J1744-3047  17 44 28.84 -30 47 55.86   6.10  3.74     4.5  0.7                           A2
FRC J1744-7616  17 44 44.64 -76 16 53.03   0.92  0.99     4.1  0.2     1.2  0.2  -2.49 0.44  A4
FRC J1745-1725  17 45 31.21 -17 25 32.80   2.15  2.15 >   2.5  0.1                           A4
FRC J1745-2844  17 45 58.87 -28 44 37.39   1.76  1.04              > 113.6  3.5              A2
FRC J1745-2847  17 45 58.23 -28 47 34.50   2.15  2.15              >  13.9  2.3              A2
FRC J1745-2848  17 45 43.55 -28 48 42.20   2.15  2.15   235.5 23.7                           A2
FRC J1745-2853  17 45 59.35 -28 53 21.70   0.82  0.81   651.0  1.9                           A2
FRC J1745-2854  17 45 42.78 -28 54 44.76   0.88  0.83 > 174.5  1.2                           A2
FRC J1745-2855  17 45 17.55 -28 55 29.10   1.01  0.85 > 268.0  1.7                           A2
FRC J1745-2856  17 45 51.53 -28 56 25.16   0.92  0.85              > 248.5  4.5              A2
FRC J1745-2857  17 45 30.92 -28 57 31.04   1.04  0.89              > 357.9  4.8              A2
FRC J1745-285A  17 45 53.05 -28 54 22.27   1.01  0.86   781.6  4.7                           A2
FRC J1745-285B  17 45 56.24 -28 54 02.35   1.25  1.10                440.6  3.3              A2
FRC J1745-285C  17 45 46.89 -28 57 47.71   1.51  1.02              > 406.0  5.1              A2
FRC J1745-2901  17 45 58.20 -29 01 02.10   2.15  2.15              >   4.2  0.7              A2
FRC J1745-290B  17 45 41.38 -29 00 29.54   1.08  0.85 >  91.9  1.0 > 364.1  4.0              A2
FRC J1745-3012  17 45 58.53 -30 12 01.83   2.90  0.85 >   2.7  0.2 >  10.1  0.2              A4
FRC J1745-3017  17 45 19.88 -30 17 40.05   0.93  1.77     8.4  0.5                           A4
FRC J1746-2840  17 46 33.21 -28 40 00.90   2.15  2.15   117.4 19.0                           A2
FRC J1746-2841  17 46 27.34 -28 41 49.44   0.82  0.81   863.4  5.3                           A2
FRC J1746-2843  17 46 30.79 -28 43 48.80   2.15  2.15                 18.5  2.3              A2
FRC J1746-2844  17 46 11.62 -28 44 57.10   2.15  2.15                 16.1  2.3              A2
FRC J1746-2845  17 46 17.10 -28 45 59.97   0.81  0.80   959.2  2.9                           A2
FRC J1746-2846  17 46 07.51 -28 46 02.65   1.26  1.02              > 324.3  6.5              A2
FRC J1746-2847  17 46 01.50 -28 47 03.97   0.83  0.81 > 259.1  1.1                           A2
FRC J1746-2848  17 46 10.74 -28 48 52.85   0.82  0.81   276.7  0.9                           A2
FRC J1746-2849  17 46 06.61 -28 49 16.53   0.82  0.81   682.3  2.5                           A2
FRC J1746-284A  17 46 22.37 -28 44 03.60   2.15  2.15   155.1 19.0                           A2
FRC J1746-284B  17 46 37.18 -28 44 05.97   0.82  0.81   688.5  1.7 > 216.0  2.4              A2
FRC J1746-284C  17 46 33.07 -28 45 40.37   0.92  0.86   188.3  1.5                           A2
FRC J1746-284F  17 46 45.34 -28 46 00.77   0.90  0.87 > 112.9  0.9                           A2
FRC J1746-284J  17 46 12.58 -28 47 37.47   0.83  0.81   511.0  2.1                           A2
FRC J1746-284K  17 46 14.20 -28 47 41.72   0.86  0.83                271.9  2.5              A2
FRC J1746-284O  17 46 17.03 -28 48 04.94   0.88  0.84                259.1  1.8              A2
FRC J1746-284P  17 46 20.51 -28 48 07.42   0.83  0.81   617.1  2.0    25.4  2.3              A2
FRC J1746-284U  17 46 09.20 -28 49 14.22   0.91  0.85                320.6  1.9              A2
FRC J1746-284V  17 46 12.23 -28 49 32.16   1.05  0.91 >  59.2  1.6                           A2
FRC J1746-284W  17 46 17.65 -28 49 17.37   0.87  0.82              > 439.5  4.4              A2
FRC J1746-284X  17 46 20.87 -28 49 44.40   2.15  2.15              >  23.5  1.3              A2
FRC J1746-284Y  17 46 23.92 -28 49 36.53   0.87  0.83 >  73.0  1.0                           A2
FRC J1746-284Z  17 46 26.66 -28 49 32.95   1.41  0.92              >  53.4  2.0              A2
FRC J1746-2850  17 46 05.43 -28 50 55.12   0.82  0.81                343.8  1.4              A2
FRC J1746-2852  17 46 31.04 -28 52 29.46   2.21  1.33 > 247.7  2.6 >  55.6  3.1              A2
FRC J1746-2853  17 46 18.24 -28 53 53.89   0.85  0.82 > 271.1  2.6                           A2
FRC J1746-2854  17 46 03.88 -28 54 23.20   0.81  0.81                414.9  2.4              A2
FRC J1746-2855  17 46 39.18 -28 55 29.49   1.31  1.15              >  93.7  3.3              A2
FRC J1746-2856  17 46 24.59 -28 56 00.59   1.16  0.94                127.2  1.2              A2
FRC J1746-2857  17 46 38.12 -28 57 53.56   0.83  0.82                187.5  1.9              A2
FRC J1746-285B  17 46 13.70 -28 50 46.55   0.81  0.81                248.0  1.1              A2
FRC J1746-285C  17 46 15.37 -28 50 01.70   2.15  2.15   249.3 23.7   244.5  1.5  -0.04 0.21  A2
FRC J1746-285D  17 46 46.16 -28 50 51.60   0.82  0.81   330.0  1.2                           A2
FRC J1746-285E  17 46 49.59 -28 50 39.67   0.87  0.83   234.7  1.6                           A2
FRC J1746-285F  17 46 59.91 -28 50 54.72   0.92  0.85   112.3  1.0                           A2
FRC J1746-285J  17 46 16.50 -28 51 17.60   0.83  0.81  1063.9  9.8                           A2
FRC J1746-285K  17 46 18.86 -28 51 54.00   1.04  0.89 > 422.5  7.6                           A2
FRC J1746-285L  17 46 32.84 -28 51 29.70   0.93  0.93                144.1  1.2              A2
FRC J1746-285O  17 46 32.28 -28 52 12.70   2.15  2.15   106.7 12.4                           A2
FRC J1746-285P  17 46 40.22 -28 52 55.98   0.84  0.82                138.0  1.0              A2
FRC J1746-285U  17 46 30.28 -28 53 01.82   0.81  0.81   463.3  1.0                           A2
FRC J1746-285V  17 46 36.41 -28 53 01.97   0.83  0.81                189.2  1.5              A2
FRC J1746-285W  17 46 38.11 -28 53 23.46   0.83  0.81   593.9  2.9                           A2
FRC J1746-2900  17 46 19.98 -29 00 44.23   0.83  0.81   326.7  1.5                           A2
FRC J1747-2820  17 47 31.64 -28 20 45.73   0.80  0.80              >2673.0  8.1              A2
FRC J1747-2821  17 47 38.28 -28 21 56.87   0.80  0.80              >3395.5  9.7              A2
FRC J1747-2822  17 47 21.00 -28 22 07.41   0.81  0.80 > 206.2  0.4 >  12.1  0.3              A3
FRC J1747-2823  17 47 19.96 -28 23 47.50   0.80  0.80                926.5  1.9              A2
FRC J1747-2824  17 47 12.98 -28 24 43.83   0.80  0.80  1791.0  2.5  1104.4  1.4  -0.98 0.01  A1
FRC J1747-2827  17 47 43.45 -28 27 13.43   0.82  0.81 >  11.0 74.8                           A2
FRC J1747-282C  17 47 20.24 -28 23 00.01   0.80  0.80  0307.8 11.3  7232.0  2.3  -0.72 0.00  A3
FRC J1747-282F  17 47 15.77 -28 24 30.40   0.81  0.80  2080.6  5.6                           A2
FRC J1747-282G  17 47 20.84 -28 24 48.50   2.15  2.15   742.1 87.9                           A2
FRC J1747-282H  17 47 36.78 -28 24 18.61   4.81  3.90              >   7.0  0.3              A3
FRC J1747-282J  17 47 14.22 -28 26 48.74   0.80  0.80  2411.0  2.6  1269.8  2.3  -1.30 0.01  A3
FRC J1747-2841  17 47 36.80 -28 41 01.82   0.96  0.87 >  50.2  0.6                           A2
FRC J1747-2846  17 47 07.12 -28 46 05.02   0.82  0.82                 94.1  0.6              A2
FRC J1747-2847  17 47 10.93 -28 47 29.12   1.09  1.00                 44.4  1.5              A2
FRC J1747-2848  17 47 05.17 -28 48 58.67   0.84  0.84   132.8  0.8                           A2
FRC J1747-284A  17 47 09.36 -28 46 19.65   0.92  0.85   268.9  2.1   109.1  0.9  -1.83 0.03  A2
FRC J1747-2857  17 47 15.84 -28 57 46.71   1.40  1.20                 96.2  2.8              A2
FRC J1747-2858  17 47 07.29 -28 58 34.20   2.15  2.15                  4.3  0.8              A2
FRC J1747-2859  17 47 03.87 -28 59 32.39   2.11  1.38                 19.0  0.9              A2
FRC J1747-3503  17 47 29.24 -35 03 28.67   1.22  1.03     4.9  0.1     4.8  0.1  -0.04 0.08  A2
FRC J1747-3508  17 47 36.54 -35 08 21.18   4.98  3.88     2.2  0.3                           A2
FRC J1748-2816  17 48 01.70 -28 16 04.11   0.87  0.84   213.3  0.8                           A3
FRC J1748-281A  17 48 02.24 -28 16 21.01   1.12  0.96              >   9.1  0.2              A3
FRC J1748-2907  17 48 45.98 -29 07 38.23   1.53  1.06 >  12.0  0.3 >   2.4  0.3              A4
FRC J1748-2913  17 48 28.58 -29 13 48.32   1.06  0.95    10.2  0.2     4.4  0.3  -1.71 0.18  A1
FRC J1748-2914  17 48 29.38 -29 14 03.53   1.96  1.69                  3.7  0.3              A1
FRC J1749-0258  17 49 52.16 -02 58 47.63   4.73  3.91    20.1  1.6                           A3
FRC J1753-2543  17 53 54.43 -25 43 23.30   2.15  2.15              >   1.3  0.2              A2
FRC J1753-2547  17 53 55.65 -25 47 54.37   1.57  1.34              >  13.1  0.7              A2
FRC J1753-4453  17 53 31.64 -44 53 27.48   0.80  0.81     3.8  0.1     2.1  0.1  -1.20 0.15  A5
FRC J1753-445A  17 53 33.20 -44 53 02.96   0.80  0.82                  2.3  0.1              A5
FRC J1754-2531  17 54 40.73 -25 31 08.64   1.53  1.30     6.8  0.2                           A2
FRC J1754-2533  17 54 41.93 -25 33 36.55   1.42  1.26 >   4.9  0.2                           A2
FRC J1754-2534  17 54 28.16 -25 34 36.41   1.56  1.27                  4.3  0.2              A2
FRC J1754-2535  17 54 48.02 -25 35 25.16   0.95  0.90    12.0  0.2                           A2
FRC J1754-253A  17 54 30.56 -25 34 27.73   1.43  1.13                  4.5  0.2              A2
FRC J1754-253B  17 54 38.87 -25 34 43.63   0.81  0.80    56.7  0.1    72.1  0.1   0.49 0.01  A2
FRC J1754-253C  17 54 40.75 -25 34 06.03   2.03  1.86              >  11.1  0.8              A2
FRC J1754-253F  17 54 49.42 -25 35 13.23   1.30  1.10                  6.2  0.2              A2
FRC J1754-2541  17 54 09.91 -25 41 07.33   1.33  1.14                  2.9  0.1              A2
FRC J1754-2542  17 54 10.84 -25 42 51.15   1.18  1.06                  3.2  0.1              A2
FRC J1754-2544  17 54 10.04 -25 44 09.38   0.82  0.89    20.5  0.4    36.9  0.1   1.19 0.05  A5
FRC J1754-2545  17 54 03.11 -25 45 15.91   1.85  1.86 >   3.6  0.2                           A2
FRC J1754-2546  17 54 13.55 -25 46 24.53   1.49  1.54              >  11.1  0.7              A2
FRC J1754-254A  17 54 10.36 -25 40 24.58   0.82  0.81     8.0  0.2    10.3  0.4   0.51 0.13  A5
FRC J1754-254B  17 54 33.25 -25 40 35.11   1.47  1.47              >  13.0  0.8              A2
FRC J1754-254C  17 54 18.81 -25 41 13.32   1.12  0.99     7.1  0.1 >  14.4  0.9              A2
FRC J1754-254D  17 54 28.46 -25 41 43.30   1.99  1.53              >  11.5  0.7              A2
FRC J1754-254E  17 54 36.79 -25 41 40.30   2.15  2.15 >   8.5  1.4                           A2
FRC J1754-2936  17 54 25.35 -29 36 09.41   1.17  1.09    31.5  0.9                           A1
FRC J1754-4445  17 54 21.50 -44 45 35.20   2.15  2.15     1.5  0.2                           A5
FRC J1755-2535  17 55 04.43 -25 35 45.43   1.24  1.04    21.5  0.7                           A2
FRC J1758-2343  17 58 22.94 -23 43 13.62   0.82  0.81 >  55.0  0.2 >   5.0  0.3              A3
FRC J1758-4114  17 58 50.71 -41 14 41.30   2.15  2.15     1.4  0.1                           A3
FRC J1759-2146  17 59 57.04 -21 46 46.76   2.59  1.95    10.4  0.6                           A3
FRC J1759-2401  17 59 22.47 -24 01 20.57   0.82  0.82    23.8  0.1     9.4  0.1  -1.89 0.03  A2
FRC J1759-240A  17 59 14.99 -24 04 02.32   1.19  1.08     8.4  0.2                           A2
FRC J1759-240B  17 59 53.52 -24 04 37.60   2.15  2.15              >   2.0  0.3              A2
FRC J1759-3002  17 59 15.67 -30 02 48.67   3.63  2.55     3.6  0.3     3.8  0.4   0.11 0.38  A2
FRC J1759-3903  17 59 17.92 -39 03 10.60   2.15  2.15 >   1.4  0.2                           A1
FRC J1800-2354  18 00 35.04 -23 54 54.55   0.86  0.87 >  94.7  1.3                           A2
FRC J1800-2355  18 00 55.13 -23 55 05.82   3.44  2.28                  8.9  0.7              A2
FRC J1800-2356  18 00 56.74 -23 56 25.60   2.15  2.15    12.9  1.3                           A2
FRC J1800-2357  18 00 14.73 -23 57 29.42   1.15  0.95    68.3  1.3                           A2
FRC J1800-2358  18 00 26.09 -23 58 10.44   1.15  0.99    50.0  0.9                           A2
FRC J1800-235A  18 00 35.47 -23 54 13.82   2.71  1.47    30.5  0.7                           A2
FRC J1800-235C  18 00 58.31 -23 56 03.87   1.17  1.03    22.7  0.4                           A2
FRC J1800-235F  18 00 53.45 -23 58 22.80   1.75  1.21   120.2  3.5                           A2
FRC J1800-2400  18 00 07.60 -24 00 28.70   2.15  2.15 >  13.5  1.3                           A2
FRC J1800-2403  18 00 07.76 -24 03 23.70   2.15  2.15   111.7 18.1 >   1.6  0.2              A2
FRC J1800-2404  18 00 19.38 -24 04 57.66   0.86  0.83              >1057.3 37.9              A2
FRC J1800-2405  18 00 13.34 -24 05 00.50   2.15  2.15              >  38.2  5.1              A2
FRC J1800-2406  18 00 11.18 -24 06 26.93   0.83  0.81              > 741.6  5.4              A2
FRC J1800-240B  18 00 46.84 -24 01 57.60   2.15  2.15   123.7 12.5                           A2
FRC J1800-240F  18 00 17.85 -24 02 37.02   1.31  0.97              > 295.7  8.4              A2
FRC J1800-240G  18 00 18.97 -24 02 26.01   1.04  0.89                100.3  1.9              A2
FRC J1800-240H  18 00 27.41 -24 02 42.42   0.83  0.83              > 408.5  4.4              A2
FRC J1800-240I  18 00 30.89 -24 02 54.87   3.74  1.54              >   9.9  0.9              A2
FRC J1800-240J  18 00 42.33 -24 02 16.90   2.15  2.15              >   1.9  0.2              A2
FRC J1800-240K  18 00 47.91 -24 02 44.20   2.15  2.15 >   4.5  0.7                           A2
FRC J1800-240O  18 00 11.52 -24 03 26.20   2.15  2.15 >   5.4  0.7                           A2
FRC J1800-240P  18 00 15.37 -24 03 16.28   4.68  2.20   179.3  1.8    35.7  1.9  -3.28 0.13  A2
FRC J1800-240Q  18 00 21.58 -24 03 30.10   0.85  0.82 >   3.6  5.4                           A2
FRC J1800-240R  18 00 24.63 -24 03 35.58   0.87  0.85                568.0  5.3              A2
FRC J1800-240S  18 00 25.04 -24 03 13.60   2.60  1.11              >   8.1 14.5              A2
FRC J1800-240T  18 00 31.40 -24 03 33.56   6.67  2.91              >  20.3  3.6              A2
FRC J1800-240U  18 00 32.77 -24 03 02.70   2.15  2.15              >  11.0  1.1              A2
FRC J1800-240V  18 00 42.22 -24 03 54.37   0.80  0.80   801.1  1.0   289.0  1.1  -2.07 0.01  A1
FRC J1800-384A  18 00 11.82 -38 49 52.50   2.15  2.15 >   2.1  0.1 >   9.9  0.6              A2
FRC J1801-2351  18 01 18.35 -23 51 38.50   1.61  1.25    21.4  0.7                           A2
FRC J1801-2355  18 01 12.72 -23 55 28.42   1.77  1.40    14.4  0.5                           A2
FRC J1801-2356  18 01 06.23 -23 56 19.20   2.15  2.15              >   1.8  0.2              A2
FRC J1801-2359  18 01 07.26 -23 59 39.18   1.43  1.12    38.0  0.6                           A2
FRC J1801-2400  18 01 14.63 -24 00 47.48   3.07  2.15                  4.9  0.5              A2
FRC J1801-2403  18 01 15.49 -24 03 51.60   2.15  2.15                  1.5  0.2              A2
FRC J1801-2404  18 01 06.21 -24 04 44.37   0.82  0.82   190.7  0.9                           A2
FRC J1801-2405  18 01 06.27 -24 05 12.83   1.51  1.30   104.8  2.4                           A2
FRC J1801-2406  18 01 01.43 -24 06 38.37   0.81  0.80  2436.2 11.4                           A2
FRC J1802-2216  18 02 05.09 -22 16 20.34   1.14  0.97 >  11.0  0.2 >   2.1  0.2              A3
FRC J1802-2729  18 02 21.50 -27 29 52.35   1.14  0.83    27.0  0.8                           A4
FRC J1802-303A  18 02 48.21 -30 39 24.93   0.80  0.82     6.2  0.1     3.6  0.1  -1.10 0.09  A5
FRC J1805+0605  18 05 35.55 +06 05 15.00   2.15  2.15     1.1  0.2          0.1  -0.41 0.59  A2
FRC J1805+0619  18 05 43.66 +06 19 47.00   2.15  2.15     1.1  0.2                           A2
FRC J1805+0622  18 05 31.03 +06 22 23.49   2.56  2.39     4.0  0.3     1.0  0.2  -2.81 0.56  A2
FRC J1805-0845  18 05 10.25 -08 45 55.26   3.19  2.74     1.6  0.1     1.1  0.2  -0.76 0.50  A1
FRC J1806+0609  18 06 41.01 +06 09 60.00   2.15  2.15     1.2  0.2                           A2
FRC J1806+0622  18 06 06.35 +06 22 03.03   1.84  1.74     4.5  0.2     3.6  0.3  -0.45 0.26  A2
FRC J1806-2443  18 06 12.01 -24 43 51.40   1.32  0.89     4.9  0.3                           A4
FRC J1806-2458  18 06 25.75 -24 58 58.28   0.80  0.81     6.6  0.2     6.9  0.4   0.09 0.18  A4
FRC J1807-3348  18 07 51.83 -33 48 28.70   2.15  2.15     1.1  0.1                           A2
FRC J1807-3349  18 07 27.73 -33 49 03.60   2.15  2.15 >   1.4  0.1                           A2
FRC J1807-3355  18 07 51.19 -33 55 31.37   1.06  0.94     6.0  0.1     3.7  0.1  -0.98 0.09  A2
FRC J1807-3516  18 07 25.19 -35 16 09.00   2.15  2.15 >   1.2  0.2                           A3
FRC J1808-2020  18 08 24.19 -20 20 20.00   2.15  2.15              >   1.6  0.2              A2
FRC J1808-2023  18 08 53.25 -20 23 33.22   1.38  2.75              >  12.9  0.8              A2
FRC J1808-2715  18 08 51.17 -27 15 07.70   2.15  2.15     1.2  0.2                           A4
FRC J1808-2723  18 08 16.07 -27 23 48.00   2.15  2.15     1.2  0.2                           A4
FRC J1809-201B  18 09 41.09 -20 17 24.20   2.15  2.15 >   5.7  0.7                           A2
FRC J1809-201J  18 09 20.80 -20 19 33.11   0.83  0.83 >  46.5  0.3 >  23.1  0.9              A2
FRC J1809-201K  18 09 24.11 -20 19 23.77   0.80  0.80  1249.5  5.4                           A4
FRC J1809-201L  18 09 26.63 -20 19 31.43   3.10  3.00 >  39.5  0.5                           A2
FRC J1809-201M  18 09 58.75 -20 19 46.40   2.15  2.15 >   4.2  0.7                           A2
FRC J1809-2021  18 09 01.09 -20 21 27.06   1.20  1.17 >  11.8  0.2                           A2
FRC J1809-2022  18 09 43.06 -20 22 08.08   1.04  0.89 >  18.5  0.3                           A2
FRC J1809-2023  18 09 53.38 -20 23 30.91   1.04  0.85 >  20.8  0.3                           A2
FRC J1809-2025  18 09 06.30 -20 25 04.60   2.15  2.15              >   1.5  0.2              A2
FRC J1809-202A  18 09 27.17 -20 20 51.90   2.15  2.15              >   1.8  0.2              A2
FRC J1809-202C  18 09 33.41 -20 21 56.30   2.15  2.15 >   5.5  0.7                           A2
FRC J1809-202D  18 09 34.53 -20 21 24.10   2.15  2.15              >   1.4  0.2              A2
FRC J1809-202E  18 09 36.41 -20 21 01.38   1.12  0.97 >  33.1  0.5                           A2
FRC J1809-202F  18 09 37.61 -20 21 29.77   4.25  2.44 >   4.2  0.3                           A2
FRC J1809-202J  18 09 45.39 -20 22 06.95   1.79  1.99 >   5.5  0.2                           A2
FRC J1811-2422  18 11 32.83 -24 22 48.36   2.46  1.89     3.6  0.2                           A1
FRC J1813+2814  18 13 09.64 +28 14 11.73   0.30  0.30 >   6.3  0.1 >   6.5  0.1              V2
FRC J1813-1136  18 13 25.88 -11 36 03.68   1.02  0.95     6.7  0.1     4.4  0.1  -0.85 0.08  A2
FRC J1813-1137  18 13 32.86 -11 37 24.32   3.43  2.80     1.7  0.1                           A2
FRC J1813-1725  18 13 48.07 -17 25 25.05   0.95  0.87 > 118.9  1.7                           A2
FRC J1813-1727  18 13 44.56 -17 27 57.50   2.15  2.15 > 117.5 20.6                           A2
FRC J1813-1729  18 13 55.48 -17 29 20.47   1.08  1.10                 34.3  2.2              A2
FRC J1813-172A  18 13 50.44 -17 27 56.62   1.06  0.95                 70.8  1.0              A2
FRC J1813-1738  18 13 51.13 -17 38 40.16   2.48  2.05    18.4  1.1                           A2
FRC J1813-173A  18 13 56.60 -17 34 38.73   2.32  1.38    21.6  1.0                           A2
FRC J1813-1741  18 13 48.12 -17 41 01.40   2.15  2.15     8.0  1.4                           A2
FRC J1813-1749  18 13 13.86 -17 49 59.70   2.15  2.15 >  26.4  4.6                           A2
FRC J1813-1752  18 13 40.49 -17 52 27.60   2.15  2.15 >  16.8  2.8                           A2
FRC J1813-1758  18 13 24.48 -17 58 47.70   2.15  2.15 >  25.9  4.6                           A2
FRC J1813-175C  18 13 57.96 -17 55 52.30   2.15  2.15 >  17.1  2.8                           A2
FRC J1814-1726  18 14 00.24 -17 26 59.99   1.55  1.32              >  62.7  3.1              A2
FRC J1814-1727  18 14 05.19 -17 27 41.47   0.92  0.86                159.9  1.7              A2
FRC J1814-1728  18 14 04.35 -17 28 32.69   0.84  0.82   345.2  1.9   103.6  1.4  -2.44 0.04  A2
FRC J1814-1729  18 14 03.22 -17 29 29.07   0.89  0.89                 84.9  1.0              A2
FRC J1814-172A  18 14 07.69 -17 26 03.27   0.84  0.82   516.3  1.8                           A2
FRC J1814-172B  18 14 29.92 -17 26 52.14   0.90  0.90   112.8  0.9                           A2
FRC J1814-172C  18 14 58.08 -17 27 34.32   2.23  1.48              >  34.0  2.3              A2
FRC J1814-172F  18 14 05.41 -17 28 39.65   0.80  0.80   317.9  1.2                           A4
FRC J1814-172G  18 14 05.68 -17 28 16.84   0.81  0.80   405.8  0.9                           A2
FRC J1814-172H  18 14 08.94 -17 28 24.67   1.48  1.38                 41.0  3.1              A2
FRC J1814-172J  18 14 05.24 -17 29 45.29   1.59  1.28              >  67.8  3.0              A2
FRC J1814-172K  18 14 10.64 -17 29 52.92   1.12  1.05                200.0  4.0              A2
FRC J1814-172L  18 14 27.09 -17 29 21.62   0.81  0.81 > 239.9  2.0                           A2
FRC J1814-1731  18 14 52.66 -17 31 05.43   0.89  0.84              > 204.0  3.4              A2
FRC J1814-1733  18 14 48.87 -17 33 51.10   2.15  2.15                 10.7  1.1              A2
FRC J1814-173B  18 14 44.91 -17 30 21.64   1.23  1.16              >  65.9  2.2              A2
FRC J1814-173C  18 14 15.18 -17 32 16.67   1.53  1.45                 40.8  2.0              A2
FRC J1814-173D  18 14 40.32 -17 32 11.60   0.83  0.82   118.4  0.7                           A2
FRC J1814-173E  18 14 44.64 -17 32 16.85   3.14  4.03              >  52.8  5.3              A2
FRC J1814-173F  18 14 50.06 -17 32 42.48   0.80  0.80  1086.5  0.8 >  14.9  0.4              A2
FRC J1814-1750  18 14 04.28 -17 50 48.70   2.15  2.15              >   4.8  0.5              A2
FRC J1814-175E  18 14 45.99 -17 53 20.80   2.62  3.93 >  22.9  1.0                           A2
FRC J1814-6412  18 14 36.50 -64 12 55.81   4.30  3.06              >   1.3  0.2              A3
FRC J1814-6833  18 14 59.36 -68 33 09.00   2.15  2.15 >   1.0  0.1                           A3
FRC J1819-1527  18 19 25.66 -15 27 31.29   1.38  1.26     8.6  0.3     5.4  0.1  -0.94 0.11  A1
FRC J1819-1528  18 19 15.46 -15 28 46.16   0.93  0.89    13.5  0.2                           A2
FRC J1819-152A  18 19 18.33 -15 28 47.24   0.94  0.89    12.8  0.2                           A2
FRC J1819-1530  18 19 23.96 -15 30 33.88   0.83  0.82    32.0  0.2                           A2
FRC J1819-1531  18 19 32.47 -15 31 57.49   0.93  0.90    22.2  0.3                           A2
FRC J1819-1533  18 19 41.34 -15 33 07.21   0.97  0.93    54.3  0.8                           A2
FRC J1819-1537  18 19 30.23 -15 37 11.80   2.15  2.15 >   9.7  1.6                           A2
FRC J1819-2036  18 19 36.62 -20 36 34.30   2.15  2.15 >   2.0  0.2 >   1.8  0.2              A4
FRC J1821-1443  18 21 24.84 -14 43 26.27   1.18  1.12 >  11.2  0.2                           A3
FRC J1822-1333  18 22 48.75 -13 33 58.77   2.44  1.96    13.3  0.9                           A1
FRC J1822-1337  18 22 47.09 -13 37 34.36   2.28  1.83     5.7  0.4                           A2
FRC J1822-1338  18 22 48.72 -13 38 12.83   2.59  2.07     4.2  0.3                           A2
FRC J1822-1344  18 22 53.54 -13 44 44.99   2.14  1.91     7.8  0.4                           A2
FRC J1822-1346  18 22 53.08 -13 46 25.10   2.15  2.15     2.2  0.3                           A2
FRC J1823+1026  18 23 36.02 +10 26 33.96   0.30  0.30 >   1.2  0.2                           V1
FRC J1823-1336  18 23 08.78 -13 36 53.28   2.31  1.92     3.3  0.2                           A2
FRC J1823-1340  18 23 05.84 -13 40 02.82   2.15  1.90     3.2  0.2                           A1
FRC J1823-1342  18 23 03.95 -13 42 14.99   1.88  1.50     3.7  0.2                           A2
FRC J1823-134A  18 23 05.71 -13 42 32.58   1.01  1.10     3.9  0.2                           A5
FRC J1823-134B  18 23 06.86 -13 42 39.76   1.73  1.41     4.9  0.2                           A2
FRC J1824-0611  18 24 22.02 -06 11 11.00   2.15  2.15     1.1  0.2                           A4
FRC J1824-0617  18 24 57.82 -06 17 43.94   0.84  1.12     6.4  0.3    11.9  1.1   1.26 0.28  A4
FRC J1824-0627  18 24 15.31 -06 27 48.42   0.84  0.99     6.5  0.2    15.1  0.7   1.71 0.16  A4
FRC J1824-0629  18 24 03.04 -06 29 18.49   1.13  2.09     3.1  0.3     2.7  0.4  -0.28 0.50  A4
FRC J1826-0845  18 26 53.91 -08 45 57.20   2.15  2.15     1.2  0.2                           A2
FRC J1827+1150  18 27 24.18 +11 50 09.24   0.30  0.30     1.8  0.2                           V1
FRC J1827-0837  18 27 20.83 -08 37 13.90   2.15  2.15     1.6  0.2                           A2
FRC J1827-0840  18 27 37.93 -08 40 57.80   2.15  2.15     1.4  0.2     1.1  0.2  -0.49 0.66  A2
FRC J1827-0842  18 27 14.67 -08 42 17.48   2.72  2.14     3.7  0.2                           A2
FRC J1827-0847  18 27 00.55 -08 47 11.60   2.15  2.15     1.4  0.2                           A2
FRC J1827-0853  18 27 35.66 -08 53 28.29   2.55  1.93     3.5  0.2                           A2
FRC J1827-1436  18 27 16.50 -14 36 13.50   2.15  2.15     1.8  0.2                           A2
FRC J1828-0849  18 28 09.63 -08 49 12.48   2.92  2.22     5.8  0.4                           A2
FRC J1829-020B  18 29 24.29 -02 07 57.17   0.90  3.39     4.6  0.5     2.3  0.1  -1.41 0.31  A4
FRC J1829-021A  18 29 34.65 -02 11 24.70   2.15  2.15     1.2  0.2                           A2
FRC J1830-1631  18 30 10.30 -16 31 34.60   2.15  2.15              >   1.3  0.2              A2
FRC J1830-1635  18 30 20.14 -16 35 01.60   2.15  2.15     1.3  0.2                           A2
FRC J1830-1641  18 30 23.36 -16 41 53.28   3.41  2.25                  6.2  0.9              A2
FRC J1830-1643  18 30 20.70 -16 43 23.60   2.15  2.15 >   1.1  0.1    36.3  1.1              A4
FRC J1830-164A  18 30 25.80 -16 43 48.10   2.15  2.15              >   1.1  0.2              A2
FRC J1830-164B  18 30 36.39 -16 43 18.10   2.15  2.15     1.4  0.2                           A2
FRC J1830-3124  18 30 59.60 -31 24 00.00   2.15  2.15     1.5  0.2     5.8  0.4   2.75 0.41  A2
FRC J1830-3125  18 30 53.19 -31 25 19.71   2.97  2.29                  1.7  0.2              A2
FRC J1830-3126  18 30 39.62 -31 26 53.60   4.71  3.48              >   8.6  0.8              A2
FRC J1830-3127  18 30 42.03 -31 27 04.86   1.71  1.34                  2.3  0.1              A2
FRC J1830-312A  18 30 45.66 -31 26 09.80   2.15  2.15                  1.4  0.2              A2
FRC J1830-312B  18 30 46.16 -31 26 40.08   0.84  0.82    39.4  0.3 >  14.6  0.7              A2
FRC J1830-312C  18 30 49.58 -31 26 57.70   1.48  1.30    17.1  0.6     7.4  0.5  -1.70 0.21  A1
FRC J1830-312F  18 30 30.08 -31 28 10.96   1.72  1.30              >  11.1  0.7              A2
FRC J1830-312G  18 30 37.00 -31 28 34.73   3.16  2.30              >   6.3  0.8              A2
FRC J1830-6505  18 30 47.95 -65 05 04.97   4.47  3.99     6.6  0.8     5.2  0.5  -0.48 0.44  A2
FRC J1830-6510  18 30 48.97 -65 10 48.88   3.72  2.90              >   5.5  0.8              A2
FRC J1831-0144  18 31 46.52 -01 44 36.73   0.93  1.79              >  41.1  1.0              A2
FRC J1831-0205  18 31 27.79 -02 05 37.86   0.88  0.85                 36.5  0.8              A2
FRC J1831-0206  18 31 21.89 -02 06 44.90   2.15  2.15 >   2.2  0.3                           A4
FRC J1831-0208  18 31 35.11 -02 08 13.10   2.15  2.15    41.1  6.6                           A2
FRC J1831-020N  18 31 49.21 -02 03 18.99   2.81  2.72                  6.4  0.8              A1
FRC J1831-020O  18 31 35.52 -02 05 04.93   0.83  0.81                 27.8  0.2              A2
FRC J1831-020P  18 31 36.45 -02 05 25.24   0.82  0.82   105.8  0.5    68.4  0.7  -0.89 0.03  A2
FRC J1831-020U  18 31 35.03 -02 06 30.11   0.82  0.82    81.6  0.3                           A2
FRC J1831-3122  18 31 09.57 -31 22 59.86   3.91  3.13              >   4.7  0.8              A2
FRC J1831-3123  18 31 01.08 -31 23 49.60   1.89  1.52     4.0  0.2                           A2
FRC J1831-3125  18 31 02.38 -31 25 42.38   0.87  0.84    16.5  0.1     9.8  0.2  -1.06 0.05  A2
FRC J1831-3126  18 31 05.08 -31 26 48.10   1.20  1.09     6.5  0.1     5.6  0.1  -0.30 0.07  A2
FRC J1831-3127  18 31 07.91 -31 27 29.55   0.98  0.90     9.2  0.1     4.0  0.1  -1.69 0.07  A2
FRC J1831-312A  18 31 13.84 -31 25 55.93   3.28  2.53                  1.3  0.2              A2
FRC J1831-312C  18 31 16.21 -31 27 34.56   1.92  1.57     3.7  0.2                           A2
FRC J1831-312D  18 31 22.59 -31 27 42.80   1.99  1.58     4.7  0.2                           A2
FRC J1831-6511  18 31 45.11 -65 11 16.77   1.29  1.25     6.5  0.2     2.9  0.3  -1.64 0.27  A2
FRC J1832-6456  18 32 19.41 -64 56 52.20   2.15  2.15     1.0  0.1                           A2
FRC J1832-6504  18 32 33.87 -65 04 25.40   2.03  1.68     4.9  0.2     1.4  0.2  -2.54 0.37  A1
FRC J1832-6512  18 32 35.99 -65 12 11.60   2.15  2.15     1.2  0.2                           A2
FRC J1834-0625  18 34 49.86 -06 25 02.58   2.00  2.05    11.0  0.5                           A3
FRC J1834-0705  18 34 20.28 -07 05 23.33   2.50  2.99              >   3.4  0.5              A4
FRC J1835-0626  18 35 38.93 -06 26 46.18   3.08  2.14 >   3.0  0.2                           A3
FRC J1835-0638  18 35 36.90 -06 38 41.43   2.20  2.00    14.4  0.6                           A2
FRC J1835-0639  18 35 36.02 -06 39 19.11   2.33  2.02    10.3  0.6                           A2
FRC J1835-0648  18 35 11.34 -06 48 59.46   1.43  1.40     6.5  0.2                           A2
FRC J1835-0649  18 35 13.27 -06 49 56.11   1.36  1.33     6.4  0.2                           A2
FRC J1835-0651  18 35 12.25 -06 51 36.83   1.45  1.32     7.4  0.2                           A2
FRC J1835-0652  18 35 27.48 -06 52 08.20   2.15  2.15     3.0  0.5                           A2
FRC J1835-0654  18 35 14.04 -06 54 39.62   1.35  1.22     7.1  0.2                           A2
FRC J1835-0655  18 35 14.36 -06 55 02.09   2.05  1.76                  3.2  0.3              A2
FRC J1835-0656  18 35 03.44 -06 56 11.32   1.14  1.02    16.4  0.3 >  12.0  0.8              A2
FRC J1835-0657  18 35 00.33 -06 57 32.00   2.15  2.15              >   1.1  0.2              A2
FRC J1835-065A  18 35 12.31 -06 51 01.86   1.35  1.28     7.1  0.2                           A2
FRC J1835-065C  18 35 23.19 -06 54 45.27   1.38  1.23                  3.8  0.2              A2
FRC J1835-065F  18 35 14.09 -06 56 51.64   0.83  0.82    31.5  0.2    21.1  0.2  -0.81 0.03  A2
FRC J1835-065J  18 35 20.41 -06 57 39.44   1.97  1.72                  2.4  0.2              A2
FRC J1836-0708  18 36 59.59 -07 08 35.40   1.35  1.23                  6.8  0.3              A2
FRC J1836-0724  18 36 51.70 -07 24 51.22   1.13  0.99 >  10.4  0.2                           A3
FRC J1837-0649  18 37 57.72 -06 49 17.60   2.15  2.15              >   4.0  0.6              A2
FRC J1837-0704  18 37 42.51 -07 04 49.85   2.06  1.79     4.9  0.2     2.8  0.3  -1.14 0.30  A2
FRC J1837-0706  18 37 02.56 -07 06 09.21   1.15  1.10    11.8  0.2                           A2
FRC J1837-0707  18 37 00.10 -07 07 04.28   0.86  0.85    23.9  0.2     8.7  0.2  -2.05 0.06  A2
FRC J1837-0708  18 37 57.78 -07 08 03.20   2.15  2.15     2.5  0.4                           A2
FRC J1837-0709  18 37 28.79 -07 09 16.90   2.15  2.15 >   8.7  1.3                           A2
FRC J1837-0722  18 37 09.59 -07 22 25.77   2.89  2.25              >   1.7  0.2              A3
FRC J1837-072A  18 37 11.19 -07 22 25.12   1.05  1.02 >  13.5  0.2                           A3
FRC J1838-0524  18 38 41.96 -05 24 15.28   2.99  2.23 >   9.2  0.7                           A2
FRC J1838-0526  18 38 21.55 -05 26 31.20   3.36  2.80 >   5.9  0.5                           A2
FRC J1838-0528  18 38 16.73 -05 28 19.00   2.15  2.15              >   1.7  0.2              A2
FRC J1838-0529  18 38 16.24 -05 29 29.25   1.57  1.23 >  14.9  0.5 >   4.2  0.2              A2
FRC J1838-052A  18 38 29.46 -05 26 59.50   2.15  2.15 >   4.5  0.6                           A2
FRC J1838-052C  18 38 21.32 -05 29 58.10   2.15  2.15              >   3.6  0.2              A2
FRC J1838-0530  18 38 30.08 -05 30 05.30   2.15  2.15              >   1.7  0.2              A2
FRC J1838-0531  18 38 16.84 -05 31 28.05   4.67  3.40              >  37.9  7.1              A2
FRC J1838-0533  18 38 54.86 -05 33 29.48   2.63  2.00              >  21.0  2.3              A2
FRC J1838-0534  18 38 41.50 -05 34 46.37   3.37  2.97              >  11.8  1.5              A2
FRC J1838-0536  18 38 25.33 -05 36 41.36   1.88  1.60    13.1  0.5                           A2
FRC J1838-0539  18 38 41.03 -05 39 49.89   1.64  1.46    11.5  0.3                           A2
FRC J1838-053A  18 38 21.29 -05 31 28.75   7.14  3.13              >  38.8  6.5              A2
FRC J1838-053B  18 38 29.20 -05 31 37.50   2.15  2.15              >   2.1  0.2              A2
FRC J1838-053C  18 38 40.20 -05 36 52.10   2.15  2.15 >   3.9  0.5                           A2
FRC J1838-053D  18 38 41.75 -05 36 39.75   1.59  1.34    20.5  0.7                           A2
FRC J1838-0540  18 38 46.47 -05 40 21.77   2.14  1.86    11.0  0.5                           A2
FRC J1838-0541  18 38 36.93 -05 41 52.53   2.86  2.47 >   8.2  0.4                           A2
FRC J1838-0545  18 38 12.27 -05 45 58.66   3.38  2.01 >   5.8  0.4                           A2
FRC J1838-0549  18 38 22.33 -05 49 54.64   1.92  1.57 >   8.5  0.3                           A2
FRC J1838-0602  18 38 02.07 -06 02 12.74   0.85  0.84    72.6  0.5                           A3
FRC J1838-0643  18 38 06.90 -06 43 44.00   2.15  2.15 >   7.5  1.2                           A2
FRC J1838-0644  18 38 08.28 -06 44 46.90   2.15  2.15              >   2.5  0.2              A2
FRC J1838-0645  18 38 08.29 -06 45 55.40   0.81  0.82 >  58.5  0.3 > 104.2  1.4              A2
FRC J1838-0646  18 38 15.97 -06 46 53.10   2.15  2.15              >   1.7  0.2              A2
FRC J1838-0647  18 38 08.49 -06 47 49.60   2.15  2.15              >   2.3  0.2              A2
FRC J1838-0648  18 38 31.84 -06 48 22.70   2.15  2.15 >   7.1  1.2                           A2
FRC J1838-0649  18 38 14.32 -06 49 53.50   2.15  2.15              >   1.2  0.2              A2
FRC J1838-064A  18 38 07.03 -06 43 12.46   1.60  1.40 >  13.0  0.4                           A2
FRC J1838-064C  18 38 08.73 -06 44 19.50   2.15  2.15              >   2.6  0.2              A1
FRC J1838-064F  18 38 16.04 -06 45 54.73   0.99  0.95 >   2.9  0.9                           A2
FRC J1838-064G  18 38 20.19 -06 45 59.40   2.15  2.15              >   1.8  0.2              A1
FRC J1838-064H  18 38 30.23 -06 45 43.70   2.15  2.15 >   8.7  1.2                           A2
FRC J1838-064J  18 38 15.07 -06 47 57.96   1.04  0.87 >  34.5  0.4 >   2.6  0.2              A1
FRC J1838-064K  18 38 16.04 -06 47 48.29   0.98  0.87 >  23.5  0.2 >   2.6  0.2              A3
FRC J1838-064L  18 38 21.68 -06 47 20.70   1.80  1.63 >   5.7  0.3                           A2
FRC J1838-064O  18 38 34.18 -06 48 00.86   0.82  0.82   137.4  0.6                           A3
FRC J1838-064U  18 38 14.79 -06 49 12.95   1.67  1.59 >  17.0  0.4 >  10.2  0.3              A2
FRC J1838-064V  18 38 16.26 -06 49 31.00   2.15  2.15              >   4.1  0.6              A2
FRC J1838-0650  18 38 02.22 -06 50 39.51   0.89  0.85              >  67.9  1.4              A2
FRC J1838-0651  18 38 07.37 -06 51 29.30   2.15  2.15              >   8.0  0.2              A2
FRC J1838-0654  18 38 08.85 -06 54 59.13   0.91  0.88   137.1  1.4                           A2
FRC J1838-065A  18 38 13.93 -06 50 42.80   2.15  2.15              >   1.2  0.2              A2
FRC J1838-065B  18 38 15.85 -06 50 36.70   0.96  0.96 >  23.0  0.3                           A2
FRC J1838-065C  18 38 16.61 -06 50 07.40   4.75  3.83 >  13.1  0.4                           A2
FRC J1838-065D  18 38 33.70 -06 50 38.09   0.83  0.83   215.4  1.0                           A3
FRC J1838-065F  18 38 09.99 -06 54 08.90   2.15  2.15              >   2.0  0.2              A2
FRC J1838-065G  18 38 24.09 -06 54 30.63   1.02  0.95 >  17.3  0.2                           A2
FRC J1839-0416  18 39 51.95 -04 16 08.34   1.21  1.49     8.7  0.5                           A4
FRC J1839-0526  18 39 27.48 -05 26 50.30   2.15  2.15 >   8.1  1.1                           A2
FRC J1839-0532  18 39 31.45 -05 32 20.83   2.57  2.43                 16.9  1.6              A2
FRC J1839-0534  18 39 03.67 -05 34 28.33   1.60  1.34    19.4  0.6                           A2
FRC J1839-0535  18 39 17.50 -05 35 27.72   2.22  1.95              >  42.7  3.1              A2
FRC J1839-0536  18 39 38.99 -05 36 18.15   1.55  1.55    79.8  2.0                           A2
FRC J1839-0538  18 39 28.50 -05 38 38.49   1.28  1.15    29.0  1.0                           A2
FRC J1839-0539  18 39 13.86 -05 39 11.00   1.45  1.36    68.0  1.8                           A2
FRC J1839-053A  18 39 30.53 -05 34 09.50   2.15  2.15              >   2.0  0.3              A2
FRC J1839-053B  18 39 35.42 -05 34 12.60   2.97  2.18    24.5  1.4                           A2
FRC J1839-053C  18 39 24.12 -05 35 29.53   4.16  2.98                  7.7  1.1              A2
FRC J1839-053D  18 39 29.78 -05 35 57.89   1.01  0.96    69.4  1.2    47.3  2.2  -0.78 0.13  A2
FRC J1839-053E  18 39 37.41 -05 35 48.58   2.25  1.85              >  36.3  2.2              A2
FRC J1839-053F  18 39 02.09 -05 37 06.60   2.15  2.15 >   3.2  0.6                           A2
FRC J1839-053G  18 39 09.17 -05 37 50.40   2.15  2.15 >   7.2  1.1                           A2
FRC J1839-053H  18 39 15.50 -05 37 30.37   3.42  2.28              >  55.5  5.4              A2
FRC J1839-053I  18 39 24.40 -05 37 31.94   2.76  2.57                 14.1  1.4              A2
FRC J1839-053J  18 39 55.39 -05 38 54.50   2.15  2.15    14.5  1.1                           A2
FRC J1839-053O  18 39 43.76 -05 39 23.29   2.28  1.94                 18.6  1.1              A2
FRC J1839-0540  18 39 15.73 -05 40 49.59   2.89  2.39    16.6  1.5                           A2
FRC J1839-0542  18 39 33.19 -05 42 40.60   2.15  2.15              >   2.5  0.2              A2
FRC J1839-0543  18 39 26.44 -05 43 51.10   2.15  2.15                  2.7  0.2              A2
FRC J1839-0544  18 39 15.13 -05 44 39.20   2.15  2.15                  1.9  0.2              A2
FRC J1839-0545  18 39 16.07 -05 45 48.26   3.46  3.27                  5.7  1.0              A2
FRC J1839-0546  18 39 31.01 -05 46 54.00   2.15  2.15    10.4  1.0                           A2
FRC J1839-0547  18 39 20.38 -05 47 28.29   1.60  1.50    22.6  0.7                           A2
FRC J1839-054A  18 39 42.43 -05 40 57.42   2.25  1.59                 22.6  1.5              A2
FRC J1839-054C  18 39 24.61 -05 44 18.61   2.45  2.16    15.2  0.7                           A2
FRC J1839-054D  18 39 32.26 -05 44 18.69   0.94  0.91    99.2  1.0    71.8  6.2  -0.66 0.20  A2
FRC J1839-054F  18 39 20.04 -05 45 05.73   1.01  0.94    44.4  0.5    23.4  2.2  -1.30 0.21  A2
FRC J1839-054G  18 39 25.78 -05 45 34.70   2.15  2.15                  3.1  0.2              A2
FRC J1839-054J  18 39 32.07 -05 46 21.50   2.15  2.15                  1.7  0.2              A2
FRC J1839-0554  18 39 36.64 -05 54 21.19   0.81  0.81    87.0  0.2    30.6  0.6  -2.12 0.04  A3
FRC J1839-0559  18 39 28.12 -05 59 25.89   0.81  0.81    49.0  0.2    29.5  0.5  -1.03 0.04  A1
FRC J1841+2747  18 41 51.84 +27 47 23.47   0.30  0.30 >   5.3  0.1                           V2
FRC J1842+2731  18 42 49.96 +27 31 46.97   0.30  0.30 >   5.5  0.1                           V2
FRC J1843-0308  18 43 46.84 -03 08 15.70   2.15  2.15                  1.0  0.2              A2
FRC J1843-0309  18 43 19.31 -03 09 12.62   2.16  1.73 >   2.6  0.1                           A2
FRC J1843-030A  18 43 47.25 -03 09 52.43   0.97  0.93    11.5  0.2     7.7  0.2  -0.81 0.09  A2
FRC J1843-0312  18 43 46.91 -03 12 03.42   2.23  2.04     6.4  0.3                           A2
FRC J1843-0332  18 43 48.17 -03 32 56.32   2.70  1.95     8.8  0.4                           A2
FRC J1843-0335  18 43 17.33 -03 35 29.72   4.22  2.14 >  11.1  0.5                           A2
FRC J1843-0339  18 43 34.58 -03 39 40.90   2.15  2.15 >  12.7  2.1                           A2
FRC J1843-0341  18 43 34.61 -03 41 24.46   5.16  3.15              >  18.9  2.5              A2
FRC J1843-0343  18 43 54.57 -03 43 04.58   1.46  1.23    22.6  0.5                           A2
FRC J1843-0344  18 43 33.67 -03 44 37.36   1.00  0.95   178.3  2.0                           A2
FRC J1843-0345  18 43 17.09 -03 45 54.60   2.15  2.15              >   2.5  0.3              A2
FRC J1843-0346  18 43 08.41 -03 46 57.80   2.15  2.15              >   2.0  0.3              A2
FRC J1843-0347  18 43 13.83 -03 47 13.00   2.15  2.15 >   4.7  0.6                           A2
FRC J1843-0348  18 43 33.65 -03 48 35.07   3.87  3.36 >  11.0  1.1                           A2
FRC J1843-0349  18 43 13.14 -03 49 53.60   2.15  2.15 >   4.0  0.6                           A2
FRC J1843-034A  18 43 34.91 -03 41 54.81   2.23  2.47   288.1  3.8                           A2
FRC J1843-034C  18 43 48.87 -03 45 01.46   1.52  1.37    64.2  1.6                           A2
FRC J1843-034F  18 43 40.90 -03 46 57.50   2.15  2.15    55.1  7.6                           A2
FRC J1843-034J  18 43 14.71 -03 47 34.60   2.15  2.15              >   1.8  0.3              A2
FRC J1843-034K  18 43 31.11 -03 47 51.68   1.29  1.02    47.6  1.0 >  29.7  2.9              A2
FRC J1843-034O  18 43 53.51 -03 48 30.20   2.04  1.28              >  96.8  5.4              A2
FRC J1843-034U  18 43 25.80 -03 49 04.08   4.20  1.98              >  38.4  5.3              A2
FRC J1843-034V  18 43 39.85 -03 49 34.50   2.15  2.15              >   4.9  0.6              A2
FRC J1843-0350  18 43 29.21 -03 50 19.10   2.15  2.15 >   6.8  0.6 >  35.9  6.5              A2
FRC J1843-0352  18 43 28.96 -03 52 06.30   2.15  2.15              >   2.7  0.3              A2
FRC J1843-035A  18 43 30.67 -03 50 19.27   2.85  1.85 >   9.2  0.3                           A1
FRC J1843-035B  18 43 58.01 -03 50 29.08   1.36  1.20 >   9.8  0.4                           A2
FRC J1843-5840  18 43 07.16 -58 40 22.30   2.15  2.15     1.1  0.2                           A1
FRC J1844+1549  18 44 10.89 +15 49 33.53   0.30  0.30    13.8  0.3    13.1  0.3  -0.14 0.12  V1
FRC J1844-0337  18 44 02.28 -03 37 52.92   3.17  2.26     8.8  0.4                           A2
FRC J1844-0340  18 44 47.18 -03 40 48.80   2.15  2.15    44.6  8.0                           A2
FRC J1844-0343  18 44 46.77 -03 43 16.98   0.98  0.89    96.4  1.0                           A2
FRC J1844-0345  18 44 44.52 -03 45 40.43   1.10  0.95    84.1  1.1                           A2
FRC J1844-0348  18 44 05.84 -03 48 10.08   0.88  0.85    78.3  0.5                           A2
FRC J1844-0349  18 44 35.88 -03 49 04.68   4.58  3.08                 13.5  1.3              A2
FRC J1844-034C  18 44 31.04 -03 44 12.87   5.02  3.64    44.9  3.0                           A2
FRC J1844-034D  18 44 32.70 -03 44 35.66   0.91  0.86   180.0  1.3                           A2
FRC J1844-034E  18 44 45.50 -03 44 48.00   2.15  2.15                  5.8  0.4              A2
FRC J1844-034F  18 44 48.33 -03 44 05.50   2.15  2.15                  5.6  0.4              A2
FRC J1844-034G  18 44 52.94 -03 44 53.90   2.15  2.15              >   1.5  0.3              A2
FRC J1844-034J  18 44 46.21 -03 45 28.95   1.37  1.20    21.9  0.7                           A1
FRC J1844-034K  18 44 46.75 -03 45 03.80   2.15  2.15    53.4  8.0                           A2
FRC J1844-034L  18 44 47.79 -03 45 52.50   2.15  2.15                  4.3  0.4              A2
FRC J1844-034M  18 44 51.87 -03 45 07.38   1.57  1.35                 22.7  1.0              A2
FRC J1844-034O  18 44 45.63 -03 46 14.20   2.15  2.15              >   2.0  0.3              A2
FRC J1844-034P  18 44 47.86 -03 46 54.91   1.07  1.01   113.3  3.3                           A2
FRC J1844-034Q  18 44 58.82 -03 46 09.90   2.15  2.15    26.8  3.6                           A2
FRC J1844-034U  18 44 36.51 -03 47 35.40   2.15  2.15                  3.5  0.3              A2
FRC J1844-034V  18 44 44.32 -03 47 57.53   1.04  0.90   111.3  1.7                           A2
FRC J1844-0350  18 44 01.56 -03 50 26.85   0.87  0.84    92.1  0.5    57.3  1.2  -0.96 0.05  A2
FRC J1844-0351  18 44 13.43 -03 51 00.68   1.66  1.38                 27.2  1.0              A2
FRC J1844-0352  18 44 09.42 -03 52 28.28   1.93  1.23                 40.1  1.2              A2
FRC J1844-0353  18 44 10.20 -03 53 41.40   2.15  2.15 >   5.2  0.6                           A2
FRC J1844-0354  18 44 41.65 -03 54 53.20   2.15  2.15 >   5.8  0.9                           A2
FRC J1844-0355  18 44 24.28 -03 55 57.20   0.98  0.90   308.8  3.5                           A2
FRC J1844-0356  18 44 41.16 -03 56 27.80   2.15  2.15 >   7.0  0.9                           A2
FRC J1844-035A  18 44 08.30 -03 50 49.18   1.57  1.15                 23.7  1.2              A2
FRC J1844-035B  18 44 35.75 -03 50 45.30   2.15  2.15                  5.9  0.3              A2
FRC J1844-035C  18 44 24.44 -03 52 58.58   2.42  2.05              >  76.7  6.5              A2
FRC J1844-035F  18 44 28.53 -03 53 44.40   2.15  2.15 >   5.6  0.9                           A2
FRC J1844-035G  18 44 34.78 -03 53 54.30   2.15  2.15                  1.5  0.3              A2
FRC J1844-1119  18 44 27.58 -11 19 04.86   3.67  2.96     2.0  0.2     1.4  0.2  -0.72 0.49  A2
FRC J1844-2514  18 44 56.13 -25 14 01.30   2.15  2.15 >   1.5  0.1                           A2
FRC J1846-2524  18 46 00.56 -25 24 45.56   4.76  3.50     2.5  0.3                           A2
FRC J1847-0138  18 47 51.75 -01 38 10.28   0.81  0.82   324.1  1.2 >   8.4  0.3              A1
FRC J1848+3237  18 48 53.81 +32 37 28.67   0.30  0.30     6.2  0.1                           V2
FRC J1848+3241  18 48 22.04 +32 41 34.29   0.30  0.30 >  11.1  0.2                           V2
FRC J1848-0131  18 48 45.21 -01 31 56.30   1.04  1.02              >  36.9  1.1              A2
FRC J1848-0133  18 48 44.70 -01 33 13.30   0.81  0.81 >  57.3  0.2 >  43.1  1.4              A2
FRC J1848-0134  18 48 13.66 -01 34 20.87   0.84  0.84    51.6  0.4                           A2
FRC J1848-0135  18 48 45.67 -01 35 00.65   1.42  1.30              >  43.8  1.9              A2
FRC J1848-0137  18 48 12.16 -01 37 14.60   2.15  2.15    18.6  2.9                           A2
FRC J1848-013C  18 48 18.03 -01 39 46.40   0.97  0.94                  7.3  0.2              A2
FRC J1849-0124  18 49 59.79 -01 24 44.47   0.81  0.81   105.9  0.4                           A2
FRC J1849-0126  18 49 59.29 -01 26 03.07   0.82  0.81                 33.4  0.2              A2
FRC J1849-0128  18 49 57.71 -01 28 30.80   1.01  0.93                 80.6  0.8              A2
FRC J1849-012C  18 49 35.16 -01 29 09.70   0.82  0.82   209.0  1.0                           A2
FRC J1849-0130  18 49 33.29 -01 30 59.27   0.80  0.80                101.8  0.2              A5
FRC J1849-0131  18 49 36.51 -01 31 34.25   0.82  0.82 >  29.7  0.2                           A2
FRC J1849-0132  18 49 33.17 -01 32 07.52   0.80  0.80   147.7  0.3                           A5
FRC J1849-013A  18 49 59.24 -01 32 57.10   2.15  2.15 >  45.4  0.4 >   8.6  1.1              A5
FRC J1849-013B  18 49 59.58 -01 32 17.25   0.85  0.84              > 127.1  1.0              A2
FRC J1849-1644  18 49 01.37 -16 44 59.27   1.08  0.82    12.3  0.4                           A4
FRC J1849-164A  18 49 38.52 -16 47 32.30   2.15  2.15     2.6  0.2                           A4
FRC J1850-0018  18 50 48.30 -00 18 15.34   1.22  1.15 >   8.3  0.2                           A3
FRC J1850-0122  18 50 00.45 -01 22 07.90   2.15  2.15    34.2  5.0                           A2
FRC J1850-0124  18 50 00.96 -01 24 14.25   0.82  0.82                 49.5  0.4              A2
FRC J1850-0127  18 50 00.86 -01 27 18.43   0.80  0.80    93.1  0.2    38.6  0.2  -1.79 0.01  A2
FRC J1850-0130  18 50 00.39 -01 30 07.92   0.92  0.89    89.0  0.3                           A2
FRC J1852+0153  18 52 20.13 +01 53 57.68   2.51  2.13     5.9  0.3     3.1  0.4  -1.31 0.37  A2
FRC J1852+0202  18 52 12.24 +02 02 49.50   4.55  3.52     9.0  0.9                           A2
FRC J1853+0145  18 53 16.97 +01 45 01.37   4.01  3.43    13.0  1.1                           A2
FRC J1853+0158  18 53 12.80 +01 58 19.33   0.30  0.30     2.3  0.2                           V1
FRC J1855+0450  18 55 54.62 +04 50 34.20   0.30  0.30     5.2  0.3                           V1
FRC J1855-1209  18 55 54.50 -12 09 59.41   2.91  2.62 >   3.6  0.2 >   1.3  0.2              A3
FRC J1856+0059  18 56 51.92 +00 59 07.72   3.34  2.45     9.7  0.7                           A2
FRC J1856+0106  18 56 52.83 +01 06 31.24   2.43  2.14    27.2  1.2                           A2
FRC J1856+0108  18 56 56.61 +01 08 48.00   2.15  2.15 >   2.7  0.4                           A2
FRC J1857+0051  18 57 49.39 +00 51 58.73   3.90  3.42                 14.3  1.7              A2
FRC J1857+0052  18 57 31.33 +00 52 14.64   4.99  3.47                  4.0  0.6              A2
FRC J1857+0058  18 57 38.91 +00 58 07.11   3.90  2.96     6.0  0.5                           A2
FRC J1857+005A  18 57 49.61 +00 51 19.59   1.09  0.92    85.6  1.2 >  15.5  2.0              A2
FRC J1857+005C  18 57 38.17 +00 52 35.16   3.92  2.97     9.3  0.7                           A2
FRC J1857+0101  18 57 44.33 +01 01 41.00   2.15  2.15 >   2.4  0.4                           A2
FRC J1857+0103  18 57 04.37 +01 03 41.94   3.76  3.31 >   3.1  0.3                           A2
FRC J1857+0104  18 57 26.57 +01 04 56.00   2.15  2.15 >   3.1  0.5                           A2
FRC J1857+0105  18 57 36.57 +01 05 29.00   2.15  2.15 >   2.4  0.4                           A2
FRC J1857+010C  18 57 06.90 +01 03 13.91   2.35  2.02    11.9  0.5                           A2
FRC J1857+010F  18 57 44.21 +01 04 27.00   2.15  2.15 >   2.5  0.4                           A2
FRC J1857+0137  18 57 50.05 +01 37 59.31   1.30  1.11              >  12.2  1.1              A2
FRC J1857+0138  18 57 04.21 +01 38 33.89   1.70  1.61 >   3.8  0.2                           A4
FRC J1857+013A  18 57 50.70 +01 36 35.96   3.00  1.69              >  39.5  3.2              A2
FRC J1857+013C  18 57 09.22 +01 38 55.06   1.79  1.64 >   3.2  0.2                           A4
FRC J1857+0158  18 57 28.32 +01 58 15.74   0.30  0.30 >   2.0  0.3                           V1
FRC J1857+0203  18 57 37.67 +02 03 39.87   0.30  0.30 >  10.2  0.6                           V1
FRC J1857+0212  18 57 37.17 +02 12 31.57   0.30  0.30    15.0  0.3    10.2  0.3  -1.02 0.13  V1
FRC J1857+021A  18 57 38.11 +02 12 45.72   1.26  1.21    11.3  0.3                           A1
FRC J1857+0347  18 57 28.85 +03 47 39.00   2.15  2.15     3.4  0.2                           A2
FRC J1857+0350  18 57 29.61 +03 50 21.52   3.10  3.47     2.9  0.2                           A2
FRC J1857+0353  18 57 20.16 +03 53 51.00   2.15  2.15     1.8  0.2                           A2
FRC J1857+0356  18 57 20.26 +03 56 41.00   2.15  2.15     1.3  0.2                           A2
FRC J1857+0358  18 57 07.84 +03 58 30.00   2.15  2.15 >   1.9  0.2                           A2
FRC J1857+0359  18 57 19.21 +03 59 31.43   0.30  0.30              >   1.5  0.2              V1
FRC J1857+035A  18 57 29.98 +03 53 07.84   0.30  0.30 >   6.0  0.1                           V2
FRC J1858+0121  18 58 02.43 +01 21 47.01   1.08  2.34     3.3  0.2                           A5
FRC J1858+012A  18 58 19.87 +01 25 55.00   2.15  2.15 >   7.1  1.2                           A2
FRC J1858+0136  18 58 10.71 +01 36 56.11   0.82  0.80   194.2  0.7 >   2.8  0.5              A2
FRC J1858+0137  18 58 32.33 +01 37 18.78   0.85  0.83              >  64.6  1.1              A2
FRC J1858+0138  18 58 10.08 +01 38 42.71   0.83  0.82                 46.2  0.3              A2
FRC J1858+013A  18 58 19.68 +01 35 47.74   1.42  1.18     5.3  0.1                           A2
FRC J1858+013C  18 58 25.63 +01 36 41.56   1.37  1.24     5.9  0.2                           A2
FRC J1858+0140  18 58 04.50 +01 40 42.00   2.15  2.15              >   5.2  0.9              A2
FRC J1858+0142  18 58 13.68 +01 42 52.51   1.12  1.08    31.5  1.3                           A2
FRC J1858+014A  18 58 11.33 +01 40 12.74   2.04  1.74    27.3  0.9                           A2
FRC J1858+0216  18 58 12.60 +02 16 52.96   0.30  0.30              >   1.8  0.2              V1
FRC J1858+0352  18 58 15.57 +03 52 07.00   2.15  2.15     1.1  0.2          0.1  -0.92 0.66  A2
FRC J1858+0355  18 58 15.54 +03 55 29.75   0.30  0.30    10.2  0.4 >   2.4  0.1              V1
FRC J1858+0358  18 58 20.41 +03 58 05.26   2.47  2.95     3.0  0.2                           A2
FRC J1858+0359  18 58 20.24 +03 59 47.11   2.99  3.52     3.7  0.3                           A2
FRC J1858+0402  18 58 17.88 +04 02 13.60   0.30  0.30 >   4.0  0.1                           V2
FRC J1858-2219  18 58 04.71 -22 19 15.13   3.82  2.83     2.8  0.3                           A1
FRC J1859+0416  18 59 40.17 +04 16 55.49   1.23  1.21    37.7  1.0                           A4
FRC J1901+0412  19 01 01.59 +04 12 08.07   0.80  0.80   563.7  0.7   326.3  1.0  -1.11 0.01  A4
FRC J1901-0119  19 01 36.68 -01 19 04.57   3.08  2.69 >   2.5  0.2                           A3
FRC J1901-0120  19 01 22.05 -01 20 41.47   2.95  2.39 >   2.9  0.2                           A3
FRC J1901-0132  19 01 34.99 -01 32 19.09   1.15  1.04    24.1  0.5                           A3
FRC J1901-7047  19 01 18.03 -70 47 00.56   0.91  0.90    20.2  0.3    11.7  0.5  -1.11 0.12  A2
FRC J1901-7055  19 01 32.94 -70 55 06.60   2.15  2.15     1.2  0.2                           A2
FRC J1903-7048  19 03 14.87 -70 48 09.86   1.43  2.83     1.8  0.2     1.0  0.2  -1.19 0.63  A4
FRC J1903-7101  19 03 41.38 -71 01 32.93   3.06  3.00     2.1  0.2     2.0  0.2  -0.10 0.40  A2
FRC J1904-7054  19 04 16.09 -70 54 57.46   1.22  1.00     2.6  0.2     3.8  0.6   0.77 0.48  A4
FRC J1905-070A  19 05 15.40 -07 05 20.48   1.35  1.23     3.8  0.1     1.8  0.1  -1.52 0.17  A2
FRC J1905-070B  19 05 30.56 -07 05 36.28   1.83  1.56     4.4  0.2                           A2
FRC J1906+0717  19 06 18.61 +07 17 31.15   0.30  0.30     8.4  0.1                           V2
FRC J1906+0722  19 06 28.39 +07 22 03.34   0.30  0.30    34.6  0.2    15.6  0.2  -2.37 0.06  V2
FRC J1908+1017  19 08 22.85 +10 17 07.97   0.30  0.30 >   6.7  0.1                           V2
FRC J1914+0952  19 14 44.50 +09 52 10.12   0.30  0.30    11.3  0.4     6.2  0.3  -1.59 0.22  V1
FRC J1915+0947  19 15 03.48 +09 47 07.30   2.15  2.15 >   3.6  0.2                           A4
FRC J1916-3026  19 16 07.40 -30 26 39.01   4.81  3.47     5.8  0.7                           A2
FRC J1919+0505  19 19 26.55 +05 05 06.10   2.15  2.15     2.0  0.2     1.6  0.2  -0.45 0.46  A5
FRC J1920+0129  19 20 50.17 +01 29 35.56   3.86  3.42     1.7  0.2     1.1  0.2  -0.88 0.61  A2
FRC J1920+1402  19 20 41.05 +14 02 48.82   0.30  0.30 >   4.1  0.1                           V2
FRC J1921+0122  19 21 25.55 +01 22 28.88   4.61  3.90     4.0  0.5     1.2  0.1  -2.44 0.42  A2
FRC J1921+0128  19 21 12.37 +01 28 17.15   0.30  0.30     1.8  0.2                           V1
FRC J1921+0132  19 21 44.39 +01 32 40.00   2.15  2.15     1.1  0.2                           A2
FRC J1921+0134  19 21 58.16 +01 34 29.09   1.06  1.01    14.5  0.3     7.0  0.6  -1.48 0.22  A2
FRC J1922+2303  19 22 58.69 +23 03 25.67   0.30  0.30 >  13.7  0.1                           V2
FRC J1924-1039  19 24 24.41 -10 39 34.72   3.43  2.98     2.2  0.2                           A2
FRC J1924-1046  19 24 35.99 -10 46 26.20   2.15  2.15                  1.2  0.1              A2
FRC J1924-104A  19 24 37.13 -10 46 17.22   1.17  1.09     9.9  0.2                           A2
FRC J1924-104B  19 24 38.48 -10 46 06.49   2.90  2.65                  3.7  0.5              A2
FRC J1924-7454  19 24 04.51 -74 54 21.93   2.13  1.14     1.6  0.2     3.2  0.5   1.41 0.57  A4
FRC J1925-1045  19 25 22.91 -10 45 53.91   1.06  0.99    14.4  0.3 >   8.0  0.8              A2
FRC J1929-7823  19 29 31.64 -78 23 19.01   1.44  1.17     6.2  0.4                           A4
FRC J1934+6007  19 34 39.71 +60 07 44.82   0.30  0.30     6.7  0.1                           V2
FRC J1934+6008  19 34 35.53 +60 08 24.17   0.30  0.30    10.3  0.1                           V2
FRC J1939-4935  19 39 49.59 -49 35 01.20   2.15  2.15 >   1.2  0.1 >   1.3  0.2              A3
FRC J1944+2525  19 44 18.24 +25 25 21.23   0.30  0.30              >   6.1  0.1              V2
FRC J1944+4308  19 44 49.07 +43 08 58.89   0.30  0.30 >   7.2  0.1                           V2
FRC J1946-5408  19 46 30.52 -54 08 06.12   1.34  1.17     5.0  0.1     4.6  0.2  -0.17 0.13  A2
FRC J1947-5411  19 47 21.35 -54 11 06.00   4.40  3.55 >   1.4  0.2                           A2
FRC J1947-8119  19 47 00.61 -81 19 39.36   2.28  2.62     1.9  0.3                           A4
FRC J1948-1449  19 48 55.35 -14 49 38.10   2.15  2.15     1.2  0.2                           A4
FRC J1949+2421  19 49 33.12 +24 21 18.73   0.30  0.30 >   2.8  0.1                           V1
FRC J1949+2439  19 49 31.07 +24 39 03.21   0.30  0.30     2.0  0.1                           V2
FRC J1950+1213  19 50 59.08 +12 13 16.81   0.30  0.30 >   2.0  0.2                           V1
FRC J1950+1224  19 50 46.51 +12 24 33.90   0.30  0.30     3.5  0.2                           V1
FRC J1950+2400  19 50 19.92 +24 00 35.84   0.30  0.30 >   2.9  0.1                           V2
FRC J1952+3840  19 52 26.23 +38 40 05.73   0.30  0.30 >   6.9  0.1                           V2
FRC J1953-7024  19 53 07.48 -70 24 30.46   4.34  3.32 >   2.0  0.2                           A3
FRC J1954-5638  19 54 23.74 -56 38 45.51   1.55  1.20     5.5  0.4                           A4
FRC J1954-5645  19 54 57.22 -56 45 45.05   0.81  1.01    15.3  0.5                           A4
FRC J1957+2433  19 57 46.26 +24 33 43.26   0.30  0.30     1.7  0.1                           V2
FRC J2004+7008  20 04 43.54 +70 08 07.51   0.30  0.30     2.0  0.2                           V1
FRC J2006-2258  20 06 23.20 -22 58 16.51   2.53  2.07     3.1  0.2     3.8  0.4   0.41 0.34  A1
FRC J2014-1428  20 14 58.53 -14 28 24.90   5.25  3.83 >   1.7  0.2                           A3
FRC J2015+5253  20 15 19.17 +52 53 59.75   0.30  0.30 >  19.4  0.1 >  91.6  0.1              V2
FRC J2015-143A  20 15 56.20 -14 31 44.71   0.80  0.81     8.2  0.1     7.9  0.2  -0.08 0.08  A4
FRC J2016-1427  20 16 11.22 -14 27 36.84   1.15  1.22     8.0  0.5                           A4
FRC J2016-1434  20 16 06.80 -14 34 00.16   0.82  0.81    18.5  0.2    14.5  0.7  -0.49 0.12  A4
FRC J2017+3630  20 17 59.80 +36 30 17.56   0.30  0.30     3.9  0.1     1.3  0.1  -3.27 0.30  V2
FRC J2021+063A  20 21 27.92 +06 33 07.68   0.30  0.30     1.9  0.3                           V1
FRC J2021+063B  20 21 59.76 +06 33 10.00   2.15  2.15     2.9  0.4                           A2
FRC J2022+0634  20 22 20.84 +06 34 11.00   2.15  2.15 >   3.4  0.4                           A2
FRC J2025+0316  20 25 09.56 +03 16 46.08   3.34  3.63 >   1.8  0.2 >   6.9  0.4              A4
FRC J2026+1437  20 26 26.88 +14 37 14.50   0.30  0.30     4.9  0.1                           V2
FRC J2028+1006  20 28 20.92 +10 06 31.73   0.30  0.30 >  10.6  0.1                           V2
FRC J2030+4413  20 30 43.07 +44 13 18.31   0.30  0.30     4.0  0.2                           V1
FRC J2030+4417  20 30 08.66 +44 17 54.93   0.30  0.30     4.9  0.3                           V1
FRC J2030-1434  20 30 44.05 -14 34 14.15   1.76  1.41    16.0  0.6                           A3
FRC J2032+4347  20 32 54.01 +43 47 14.11   0.30  0.30    12.3  0.1 >   2.4  0.1              V2
FRC J2033+4353  20 33 24.29 +43 53 54.15   0.30  0.30    58.5  0.1 >  10.6  0.1              V2
FRC J2034+3631  20 34 58.25 +36 31 04.38   0.30  0.30     1.5  0.2     2.0  0.2   0.76 0.62  V1
FRC J2034+3635  20 34 45.35 +36 35 44.02   0.30  0.30     2.9  0.1          0.1  -3.48 0.43  V2
FRC J2034-4157  20 34 06.27 -41 57 48.04   0.97  0.89 >  16.0  0.2 >   4.0  0.2              A1
FRC J2036+4136  20 36 52.17 +41 36 24.06   0.30  0.30 >  37.2  0.1                           V2
FRC J2037+4138  20 37 26.25 +41 38 19.47   0.30  0.30     3.9  0.1                           V2
FRC J2039+4219  20 39 01.17 +42 19 30.92   0.30  0.30              > 413.9  2.0              V2
FRC J2040+4103  20 40 28.88 +41 03 00.25   0.30  0.30                  3.0  0.3              V1
FRC J2040+4733  20 40 23.44 +47 33 15.08   0.30  0.30 >   5.3  0.1                           V2
FRC J2040-5614  20 40 18.48 -56 14 39.31   4.67  3.80     1.3  0.1                           A2
FRC J2040-5619  20 40 48.42 -56 19 57.80   1.35  1.20     5.4  0.1     4.0  0.2  -0.61 0.14  A2
FRC J2040-561A  20 40 54.04 -56 19 47.20   2.15  2.15                  1.1  0.2              A2
FRC J2040-5620  20 40 35.52 -56 20 31.40   2.15  2.15                  1.1  0.2              A2
FRC J2040-5621  20 40 46.93 -56 21 10.90   2.15  2.15                  1.0  0.2              A2
FRC J2040-5622  20 40 38.62 -56 22 08.80   2.15  2.15                  1.0  0.2              A2
FRC J2040-562A  20 40 51.15 -56 21 33.20   2.15  2.15     1.0  0.1     4.3  0.2   2.96 0.30  A2
FRC J2041+4735  20 41 32.74 +47 35 38.94   0.30  0.30     1.2  0.1                           V2
FRC J2041+4739  20 41 19.33 +47 39 08.34   1.40  1.40    10.3  0.5     4.1  0.3  -2.43 0.32  V1
FRC J2041+4743  20 41 15.52 +47 43 54.08   0.30  0.30 >   8.7  0.1                           V2
FRC J2041-5620  20 41 10.35 -56 20 31.10   2.15  2.15                  1.0  0.2              A2
FRC J2041-5622  20 41 01.68 -56 22 34.50   2.15  2.15                  1.0  0.2              A2
FRC J2045-4756  20 45 03.53 -47 56 21.07   1.66  1.44     4.9  0.2     4.2  0.2  -0.31 0.18  A2
FRC J2055-0026  20 55 27.70 -00 26 17.79   0.80  1.74     8.7  0.4                           A5
FRC J2056-4904  20 56 13.59 -49 04 14.22   0.80  0.80    32.0  0.1    39.0  0.2   0.40 0.02  A4
FRC J2102+4702  21 02 17.06 +47 02 16.31   0.30  0.30   117.8  0.1                           V2
FRC J2103-1112  21 03 24.84 -11 12 17.55   0.85  0.83    25.0  0.2    14.9  0.4  -1.05 0.07  A1
FRC J2104+2118  21 04 15.92 +21 18 08.10   0.30  0.30 >   5.6  0.1                           V2
FRC J2104+2122  21 04 57.14 +21 22 14.64   0.30  0.30              >   3.4  0.1              V2
FRC J2104-1121  21 04 10.85 -11 21 49.23   1.03  1.01 >  11.8  0.2 >  10.4  0.3              A1
FRC J2104-7838  21 04 15.23 -78 38 14.80   2.15  2.15 >   3.0  0.3 >   2.7  0.3              A4
FRC J2107+5201  21 07 37.52 +52 01 45.09   0.30  0.30     2.5  0.1                           V2
FRC J2107+5209  21 07 47.45 +52 09 18.08   0.30  0.30     1.1  0.1                           V1
FRC J2108+1430  21 08 41.03 +14 30 27.00   0.30  0.30 >  51.3  0.1 >  11.1  0.1              V2
FRC J2110+5951  21 10 05.09 +59 51 23.45   0.30  0.30    12.6  0.1 >   2.0  0.1              V2
FRC J2112-3040  21 12 20.12 -30 40 23.78   2.63  2.07     3.8  0.2          0.1  -3.16 0.36  A2
FRC J2112-3045  21 12 11.65 -30 45 38.79   1.08  1.00     9.3  0.2     7.3  0.4  -0.49 0.15  A2
FRC J2112-3046  21 12 17.91 -30 46 55.82   4.57  3.74     1.2  0.1     1.2  0.2   0.00 0.51  A2
FRC J2112-3050  21 12 01.56 -30 50 48.44   3.84  3.01     2.5  0.3                           A2
FRC J2113-3037  21 13 10.62 -30 37 18.47   3.83  3.04     2.2  0.2                           A2
FRC J2114+5245  21 14 21.66 +52 45 27.94   0.30  0.30    32.6  0.1                           V2
FRC J2114-8613  21 14 30.71 -86 13 09.76   2.61  2.67 >   5.5  0.2                           A3
FRC J2117+5757  21 17 41.40 +57 57 25.91   0.30  0.30 >  80.0  0.1                           V2
FRC J2124+5824  21 24 41.76 +58 24 20.29   0.30  0.30 >   7.9  0.1                           V2
FRC J2130-2747  21 30 29.02 -27 47 56.60   2.15  2.15     3.0  0.2                           A4
FRC J2130-5420  21 30 48.26 -54 20 21.76   0.85  0.83    31.7  0.3    16.9  0.8  -1.28 0.12  A1
FRC J2131-4234  21 31 12.16 -42 34 37.25   0.80  0.80    53.2  0.1    44.1  0.2  -0.38 0.01  A4
FRC J2131-5413  21 31 45.76 -54 13 02.70   2.15  2.15 >   2.6  0.5                           A2
FRC J2131-5415  21 31 39.01 -54 15 36.49   1.02  0.97    48.4  0.8                           A2
FRC J2131-5416  21 31 44.14 -54 16 31.79   1.15  1.04     8.1  0.2     5.5  0.1  -0.79 0.09  A2
FRC J2131-541A  21 31 53.42 -54 15 35.50   2.15  2.15              >   3.4  0.5              A2
FRC J2131-5420  21 31 37.53 -54 20 20.66   0.93  0.88     4.0  0.7                           A2
FRC J2132+2604  21 32 23.88 +26 04 41.34   0.30  0.30                  1.1  0.2              V1
FRC J2132+2609  21 32 27.36 +26 09 48.87   0.30  0.30     5.5  0.3                           V1
FRC J2132-6624  21 32 37.61 -66 24 28.46   3.82  2.80 >   5.4  0.2 >   2.7  0.2              A3
FRC J2139+4713  21 39 39.21 +47 13 25.50   0.30  0.30     1.8  0.1     1.4  0.2  -0.66 0.52  V1
FRC J2140+3911  21 40 16.94 +39 11 45.00   0.30  0.30 >  42.7  0.1 >  57.1  0.1              V2
FRC J2143-5637  21 43 59.35 -56 37 20.91   1.47  1.25    27.3  0.7                           A3
FRC J2145+1013  21 45 32.72 +10 13 18.75   0.30  0.30    15.8  0.1                           V2
FRC J2151+4150  21 51 47.72 +41 50 46.62   0.30  0.30     4.2  0.1     1.7  0.1  -2.69 0.25  V2
FRC J2151+4151  21 51 16.34 +41 51 20.49   0.30  0.30     1.3  0.1                           V2
FRC J2152+4151  21 52 05.88 +41 51 27.14   0.30  0.30     4.3  0.1                           V2
FRC J2155+6632  21 55 29.39 +66 32 36.50   0.30  0.30              >  10.0  0.1              V2
FRC J2157-6932  21 57 40.71 -69 32 44.02   3.77  2.62              >   5.5  1.2              A2
FRC J2157-6935  21 57 28.18 -69 35 22.40   2.15  2.15              >   1.7  0.3              A2
FRC J2157-6936  21 57 46.34 -69 36 41.24   1.03  0.95 >  12.6  0.2                           A2
FRC J2157-6937  21 57 56.98 -69 37 51.40   2.15  2.15 >  12.0  1.8                           A2
FRC J2157-6939  21 57 53.93 -69 39 11.60   2.15  2.15 >   2.4  0.4                           A2
FRC J2157-693A  21 57 44.47 -69 35 14.71   1.16  1.06    69.6  1.1                           A2
FRC J2157-693B  21 57 48.40 -69 35 26.57   0.97  0.89 >  15.2  0.2                           A2
FRC J2158-6919  21 58 15.05 -69 19 47.30   2.15  2.15 >   4.3  0.8                           A2
FRC J2158-691A  21 58 15.62 -69 19 26.27   1.35  1.87 >  12.7  0.7                           A2
FRC J2158-6928  21 58 39.65 -69 28 24.70   3.96  3.28 >   3.2  0.3                           A2
FRC J2158-6930  21 58 26.48 -69 30 18.20   2.15  2.15 >   2.2  0.4                           A2
FRC J2158-6932  21 58 32.51 -69 32 39.30   2.15  2.15 >   2.2  0.4                           A2
FRC J2158-6939  21 58 39.30 -69 39 24.90   2.15  2.15 >   4.5  0.8                           A2
FRC J2158-693A  21 58 35.13 -69 32 54.80   2.15  2.15 >  10.2  1.8                           A2
FRC J2158-693C  21 58 48.27 -69 39 09.00   2.15  2.15 >   2.1  0.4                           A2
FRC J2158-6941  21 58 52.07 -69 41 31.87   3.52  3.85 >   4.2  0.3                           A2
FRC J2159-6938  21 59 29.61 -69 38 12.17   2.84  2.70                  1.7  0.2              A2
FRC J2201-6926  22 01 19.23 -69 26 31.90   2.15  2.15     1.0  0.2                           A2
FRC J2211+0700  22 11 46.83 +07 00 54.89   3.17  2.96     7.7  0.7                           A2
FRC J2212+0654  22 12 25.97 +06 54 39.08   1.24  1.24     7.0  0.2     3.0  0.2  -1.72 0.19  A2
FRC J2212+0701  22 12 01.22 +07 01 03.00   2.15  2.15     1.4  0.2                           A2
FRC J2212+0703  22 12 04.96 +07 03 13.00   2.15  2.15                  1.5  0.2              A2
FRC J2212+0705  22 12 05.17 +07 05 13.00   2.15  2.15                  1.1  0.2              A2
FRC J2212+0710  22 12 47.87 +07 10 20.00   2.15  2.15     1.5  0.2     1.4  0.2  -0.14 0.56  A2
FRC J2212+0714  22 12 41.53 +07 14 56.00   2.15  2.15     1.9  0.2                           A2
FRC J2213+0701  22 13 01.27 +07 01 26.48   0.30  0.30     3.5  0.2                           V1
FRC J2216+6339  22 16 29.03 +63 39 29.05   0.30  0.30 >  21.3  0.1 >   9.7  0.1              V2
FRC J2221-6836  22 21 51.48 -68 36 02.41   1.27  1.67                  6.9  0.7              A4
FRC J2227+0045  22 27 04.21 +00 45 18.53   0.30  0.30 >   2.2  0.2                           V1
FRC J2227+0052  22 27 37.15 +00 52 07.29   0.30  0.30     3.0  0.1     2.7  0.2  -0.28 0.28  V1
FRC J2228+0051  22 28 10.69 +00 51 48.31   0.30  0.30     2.3  0.2                           V1
FRC J2229+2252  22 29 22.65 +22 52 49.51   0.30  0.30     1.1  0.1                           V2
FRC J2229+2253  22 29 23.06 +22 53 57.33   0.30  0.30     1.6  0.1          0.1  -2.46 0.61  V2
FRC J2229+2259  22 29 35.47 +22 59 44.75   0.30  0.30 >  21.2  0.1                           V2
FRC J2230-8329  22 30 18.81 -83 29 35.85   2.20  1.66     7.3  0.7                           A4
FRC J2232-202A  22 32 48.92 -20 22 23.90   0.87  0.85     4.8  0.2     9.3  0.5   1.34 0.19  A4
FRC J2233-2024  22 33 25.50 -20 24 51.90   0.89  0.83 >  11.8  0.2 >   2.3  0.5              A4
FRC J2236+6313  22 36 17.69 +63 13 49.55   0.30  0.30     1.9  0.2                           V1
FRC J2236-8333  22 36 17.04 -83 33 21.57   1.23  0.93     1.4  0.2     2.3  0.4   1.01 0.64  A4
FRC J2246+1544  22 46 04.98 +15 44 35.51   0.30  0.30    14.0  0.5                           V1
FRC J2247+0000  22 47 30.49 +00 00 04.62   0.80  0.81   335.3  1.0 >  10.9  0.4              A4
FRC J2248-5945  22 48 34.98 -59 45 31.10   2.15  2.15     2.8  0.2     6.6  0.6   1.74 0.33  A4
FRC J2257-3648  22 57 41.76 -36 48 38.45   1.58  1.32     3.9  0.1     2.8  0.1  -0.67 0.12  A2
FRC J2259-8252  22 59 50.00 -82 52 07.97   3.31  3.24     2.2  0.2                           A1
FRC J2300+4048  23 00 04.52 +40 48 01.47   0.30  0.30     1.4  0.1                           V2
FRC J2300-3536  23 00 55.99 -35 36 15.26   3.22  3.26 >   1.4  0.1                           A4
FRC J2309-0547  23 09 31.22 -05 47 24.70   2.15  2.15 >   1.1  0.2                           A4
FRC J2310-060A  23 10 41.72 -06 01 52.94   0.80  0.88     9.1  0.1     5.1  0.1  -1.18 0.06  A5
FRC J2321-1623  23 21 02.12 -16 23 07.20   2.59  1.73 >  12.6  0.3 >   7.2  0.2              A3
FRC J2331-1556  23 31 38.71 -15 56 52.95   0.82  0.90 >  17.6  0.2 >   3.7  0.2              A4
FRC J2331-5525  23 31 52.51 -55 25 34.23   3.10  2.30     6.7  0.4     5.7  0.4  -0.33 0.26  A2
FRC J2332-5510  23 32 52.94 -55 10 58.60   2.15  2.15 >   1.2  0.1                           A4
FRC J2333-5538  23 33 34.64 -55 38 41.10   0.91  3.37     6.8  0.9     5.8  0.8  -0.32 0.55  A4
FRC J2333-553A  23 33 46.37 -55 38 18.11   4.48  3.21     5.1  0.5                           A2
FRC J2337+4113  23 37 01.34 +41 13 53.14   0.30  0.30 >   4.1  0.1                           V2
FRC J2338+0259  23 38 04.54 +02 59 54.08   0.99  1.01    17.1  0.4    10.5  0.5  -0.99 0.14  A5
FRC J2339+0244  23 39 29.62 +02 44 03.20   2.50  3.53 >   2.9  0.4 >   3.9  0.4              A5
FRC J2339+024A  23 39 30.15 +02 44 38.99   3.95  2.64              >   2.1  0.3              A4
FRC J2339-0531  23 39 31.79 -05 31 06.05   1.12  1.06     7.2  0.2     7.0  0.3  -0.06 0.14  A1
FRC J2339-7404  23 39 21.53 -74 04 38.54   0.80  0.80    34.4  0.1    47.9  0.3   0.67 0.02  A4
FRC J2343-4757  23 43 02.36 -47 57 49.03   1.56  1.15     9.4  0.2     7.4  0.2  -0.49 0.10  A2
FRC J2343-475A  23 43 22.50 -47 57 25.90   2.15  2.15     2.2  0.3                           A2
FRC J2343-4802  23 43 20.04 -48 02 29.67   4.43  3.20     8.2  0.7                           A2
FRC J2347+0703  23 47 06.42 +07 03 51.94   0.30  0.30     6.4  0.3                           V1
FRC J2351-7556  23 51 06.05 -75 56 43.31   1.04  0.99    13.1  0.2     7.4  0.4  -1.16 0.14  A1
FRC J2352-7555  23 52 56.14 -75 55 34.30   2.15  2.15     1.8  0.2                           A1
FRC J2354-5256  23 54 09.66 -52 56 26.30   2.15  2.15 >   5.5  0.8                           A2
FRC J2355-5255  23 55 36.63 -52 55 45.70   2.15  2.15     5.2  0.8                           A2
FRC J2355-5258  23 55 34.93 -52 58 35.20   2.15  2.15 >   4.9  0.8                           A2
FRC J2356-5251  23 56 16.29 -52 51 01.90   2.15  2.15     2.5  0.5                           A2
FRC J2356-5310  23 56 47.49 -53 10 34.50   2.15  2.15 >   1.2  0.2                           A2
FRC J2356-5313  23 56 51.90 -53 13 18.20   2.15  2.15              >   1.0  0.2              A2
FRC J2356-5316  23 56 35.42 -53 16 30.50   2.15  2.15 >   3.7  0.5                           A2
FRC J2357+3823  23 57 57.80 +38 23 38.20   0.30  0.30 >  50.5  0.1                           V2
FRC J2357-5315  23 57 09.97 -53 15 36.00   2.15  2.15 >   1.6  0.3                           A2
FRC J2357-5316  23 57 37.93 -53 16 34.10   2.15  2.15 >   3.3  0.5                           A2
FRC J2357-531J  23 57 43.05 -53 14 51.70   2.15  2.15              >   1.4  0.2              A2
FRC J2357-531K  23 57 50.06 -53 14 26.40   2.15  2.15 >   4.0  0.5                           A2
FRC J2357-531L  23 57 51.11 -53 14 06.60   2.15  2.15 >   6.0  0.8                           A2
FRC J2358-1801  23 58 04.50 -18 01 56.66   4.80  4.02              >   6.9  1.5              A2
FRC J2358-1802  23 58 15.13 -18 02 41.20   2.15  2.15     1.6  0.2                           A2
FRC J2358-180A  23 58 14.78 -18 01 45.26   1.07  1.04 >  10.8  0.3 >   1.1  0.2              A2
FRC J2358-180B  23 58 19.10 -18 01 32.50   2.15  2.15              >   1.1  0.2              A2
FRC J2358-5305  23 58 36.47 -53 05 23.50   2.15  2.15              >   1.3  0.2              A2
FRC J2358-5306  23 58 05.18 -53 06 19.90   2.15  2.15 >   5.6  0.8                           A2
FRC J2358-530B  23 58 24.89 -53 09 00.20   2.15  2.15              >   1.9  0.2              A2
FRC J2358-530C  23 58 56.92 -53 09 22.90   2.15  2.15              >   1.4  0.2              A2
FRC J2358-5315  23 58 16.00 -53 15 11.50   2.15  2.15 >   5.7  0.8                           A2
FRC J2359+6541  23 59 21.93 +65 41 44.09   0.30  0.30     1.3  0.2                           V1
FRC J2359+6544  23 59 08.47 +65 44 39.49   0.30  0.30    15.5  0.3    17.7  0.5   0.35 0.13  V1
FRC J2359-3742  23 59 46.26 -37 42 06.42   1.09  0.80    10.1  0.3                           A4

